Every Expert Counts: ExactMoE for Memory-Efficient W4A16 Inference

Sparse mixture-of-experts (MoE) language models reduce arithmetic by activating only a small subset of experts per token, yet deployment still requires storing and moving the full expert bank. We present ExactMoE, an inference design that applies symmetric group-128 four-bit weight quantization only to routed experts, stores those experts in kernel-native MARLIN form in pinned host memory, and executes all selected experts through a configurable GPU-resident slot cache and fused grouped MoE kernels. The router, attention, embeddings, normalization layers, and language-model head remain in BF16. "Exact" refers to complete expert availability and an unchanged top-k routing procedure: no expert is pruned, substituted, or forced to execute on the CPU. It does not imply numerical identity with the BF16 model. On OLMoE-1B-7B-0924-Instruct, evaluated on a single NVIDIA L4, a 16-slot configuration reduces peak reserved GPU memory from 14.168 to 1.836 GiB (87.04%) while retaining 81.85% of BF16 decode throughput. A fully resident 64-slot configuration reaches 31.923 tokens/s versus 21.662 tokens/s for BF16 while reserving 4.061 GiB. Across 12,450 zero-shot multiple-choice questions, ExactMoE obtains 70.3534% normalized accuracy versus 70.8996% for BF16, retaining 99.23% of the baseline accuracy. In a matched 16-token ablation, fused grouped execution is 1.97x as fast as a sequential W4 reference. These results identify a practical memory-transfer-throughput frontier for complete-expert MoE inference.

==> anc/README.md <==
# ExactMoE OLMoE W4A16 ancillary artifacts

This directory contains the notebook and latest result archive used by the
paper. The paper, notebook metadata, and archive manifest were synchronized to
the latest recorded run during packaging. Experimental runtime code and raw
measurements were not changed.

## Files

- `OLMoE_ExactMoE_W4A16_Reproducible_Experiments.ipynb` — reproduction
  notebook supplied by the author.
- `OLMoE_ExactMoE_W4A16_Results.zip` — latest supplied result archive.
- `verify_results.py` — standard-library-only integrity and claim check.

## Verification

From the root of the extracted submission, run:

```bash
python3 anc/verify_results.py
```

The verifier checks ZIP integrity, safe member paths, the internal SHA-256
manifest, runtime provenance, release gates, raw-data-derived headline metrics,
and agreement between the latest result archive and `main.tex`.

## Verified result summary

The CUDA experiments were not rerun during packaging. The existing logs and raw
outputs were inspected.

- The result ZIP passes its CRC and internal SHA-256 checks. Its SHA-256 is
  `466586aafccf83e8c4508d91ba0f6c8e0f3d7e003b6af2e32f75da2c07fb4714`.
- The notebook embeds a 3,161-line runtime with SHA-256
  `063a2e476213a8aaed7380d2631b136bae14688e993959cd69ca8998ec2747ae`.
  It is byte-identical to the runtime stored in the result archive.
- `results/decision.json` reports `publishable: true`.
- The artifact audit and overall reload/parity gates report success.
- The paper-facing values are 99.23% relative normalized-accuracy retention,
  81.85% cache-16 throughput retention, 87.04% cache-16 peak-reserved-memory
  reduction, and 1.97x speedup in the matched 16-token ablation.
- Continuous-serving performance was not measured.

Raw parity tensor snapshots are intentionally excluded to reduce archive size.
They are not listed in the manifest. Parity summaries, stage records, indices,
and logs remain included, and the tensors can be regenerated by rerunning the
notebook.

## LaTeX build

```bash
latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex
```

The quantitative figures and tables were regenerated from the latest archived
measurements.


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/config.json <==
{
  "absolute_decode_tok_s_target": 0.0,
  "arc_limit": 570,
  "architecture": {
    "architecture_class": "OlmoeForCausalLM",
    "dn_shape": [
      2048,
      1024
    ],
    "expert_intermediate_size": 1024,
    "expert_layout": "olmoe_fused_3d_gate_up_and_down",
    "extra_checkpoint_tensor_policy": "none expected",
    "gu_shape": [
      2048,
      2048
    ],
    "has_shared_expert": false,
    "hidden_size": 2048,
    "layer_type_counts": {
      "full_attention": 16
    },
    "model_type": "olmoe",
    "num_experts": 64,
    "num_hidden_layers": 16,
    "num_sparse_layers": 16,
    "sparse_layer_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    "top_k": 8,
    "vision_tower_present": false
  },
  "artifact_format": "olmoe-exact-moe-marlin-w4a16-v1",
  "bootstrap_samples": 10000,
  "cache_slot_bytes_all_sparse_layers": 51904512,
  "capacities": [
    8,
    16,
    32,
    64
  ],
  "checkpoint_stored_bytes": 13838323712,
  "dense_runtime_bytes_estimate": 953421824,
  "dn_shape": [
    2048,
    1024
  ],
  "dolly_examples": 120,
  "download_workers": 2,
  "drive_export_root": null,
  "enable_full_decode_cuda_graph": false,
  "estimated_safe_max_capacity": 64,
  "eval_batches": {
    "bf16": {
      "dolly": 50,
      "lm": 50,
      "mc_questions": 50
    },
    "bnb_nf4": {
      "dolly": 0,
      "lm": 0,
      "mc_questions": 0
    },
    "w4a16": {
      "dolly": 50,
      "lm": 50,
      "mc_questions": 50
    }
  },
  "evaluator_revision": "olmoe_zero_shot_manifest_v1",
  "expert_backend": "fused_marlin_moe",
  "expert_chunk_rows": 384,
  "export_local_root": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports",
  "export_model": true,
  "full_resident_supported": true,
  "gpu_fraction": 0.9,
  "gpu_safety_reserve_GiB": 3.0,
  "gu_shape": [
    2048,
    2048
  ],
  "hellaswag_limit": 10042,
  "hub_default_cache_capacity": 16,
  "hub_load_reserve_GiB": 2.5,
  "ignored_checkpoint_tensor_count": 0,
  "int4_group_size": 128,
  "kernel_m_values": [
    1,
    2,
    4,
    8,
    16,
    32,
    64,
    128
  ],
  "kernel_relative_mean_max": 0.02,
  "lm_head_token_chunk": 64,
  "manifest_source": "paper_archive",
  "marlin_commit": "1f25790bdd49fba53106164a24666dade68d7c90",
  "max_fused_groups_per_layer": 16,
  "max_length": 1024,
  "memory_reduction_min": 0.45,
  "method_attn_implementation": "sdpa",
  "method_revision": "olmoe-fused3d-grouped-marlin-g128-v1",
  "mode": "publication",
  "model_id": "allenai/OLMoE-1B-7B-0924-Instruct",
  "model_revision": "7f1c97f440f06ce36705e4f2b843edb5925f4498",
  "notebook_release": "paper-reproduction-v3-parity-fix",
  "num_experts": 64,
  "num_layers": 16,
  "num_sparse_layers": 16,
  "parity_atol": 0.5,
  "parity_new_tokens": 8,
  "parity_prompt": "Explain sparse mixture-of-experts routing in one paragraph.",
  "parity_rtol": 0.05,
  "pin_host_memory": true,
  "piqa_limit": 1838,
  "preflight_checkpoint_bytes": 13838721960,
  "preflight_expert_w4_bytes": 3321888768,
  "quality_mc_ci_floor": -0.05,
  "quality_ppl_ratio_max": 1.1,
  "reference_capacity": 16,
  "reload_capacity": 16,
  "requested_capacities": [
    8,
    16,
    32,
    64
  ],
  "requested_reference_capacity": 16,
  "requested_reload_capacity": 16,
  "require_full_decode_cuda_graph": false,
  "require_fused_moe": true,
  "routed_expert_stored_bytes": 12884901888,
  "runtime_api_version": 3,
  "runtime_log_every_tokens": 8,
  "runtime_new_tokens": 128,
  "runtime_prompt_count": 10,
  "runtime_repeats": 3,
  "runtime_sha256": "063a2e476213a8aaed7380d2631b136bae14688e993959cd69ca8998ec2747ae",
  "seed": 1234,
  "serving_batch_sizes": [
    1,
    2,
    4,
    8
  ],
  "serving_new_tokens": 32,
  "serving_prompt_tokens": 128,
  "shared_expert_tensor_count": 0,
  "sparse_layer_indices": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15
  ],
  "speed_retention_min": 0.8,
  "top_k": 8,
  "trust_remote_code": false,
  "tune_kernels": true,
  "vllm_version": "0.26.0",
  "wiki_examples": 120
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/dolly_manifest.jsonl <==
{"answer": "Dark-colored beers: porter, stout, amber\nLight-colored beers: pilsner, lager", "id": "dolly:92", "user": "Classify the following as either dark-colored beers or light colored beers: porter, pilsner, stout, amber, lager"}
{"answer": "Three body problem is a breaking through science friction book written by Cixin Liu，a chinese novelist. The book has a macro imagination and profound perspective about human beings, society , nature and the entire universe. It is considered the number one science fiction book in China.", "id": "dolly:7952", "user": "tell me about the three body problem novel\n\nContext:\nThe Three-Body Problem (Chinese: 三体; lit. 'Three-Body') is a science fiction novel written by the Chinese writer Liu Cixin. The title refers to the three-body problem in orbital mechanics. It is the first novel of the Remembrance of Earth's Past (Chinese: 地球往事) trilogy, but the whole series is often referred to as Three-Body. The trilogy's second and third novels are The Dark Forest and Death's End, respectively.\nThe first volume of The Three-Body Problem was originally serialized in Science Fiction World in 2006 and published as a standalone book in 2008, becoming one of the most successful Chinese science fiction novels of the last two decades. The novel received the Chinese Science Fiction Yinhe (\"Galaxy\") Award in 2006 along with many more over the years. By 2015, a Chinese film adaptation of the same name was in production.\n\nThe English translation by Ken Liu was published by Tor Books in 2014. Thereafter, it became the first Asian novel ever to win a Hugo Award for Best Novel, and was nominated for the Nebula Award for Best Novel.\n\nThe series portrays a fictional past, present and future where, in the first book, Earth encounters an alien civilization in a nearby star system that consists of three solar-type stars orbiting each other in an unstable three-body system."}
{"answer": "- The Expanse\n- Battlestar Galactica\n- Star Trek\n- The 100\n- Fringe\n- Westworld\n- Lost", "id": "dolly:7092", "user": "Provide a bulleted list of the seven best Science Fiction television shows"}
{"answer": "Windsor Castle", "id": "dolly:7159", "user": "Name the place where Queen Elizabeth II is buried"}
{"answer": "One easy and tasty dinner you can make is beef or fish tacos. You can assemble tortillas and toppings like cheese, sour cream, avocado, and onions.\nAnother easy dinner is baked fish with vegetables, of which there are lots of variations. You can make baked salmon with asparagus or baked tilapia with brussels sprouts.\nFinally, pasta can be an easy and tasty dinner. Simply choose your pasta shape, a jar of pasta sauce, and a protein and some veggies to toss into the sauce.", "id": "dolly:5884", "user": "What are some easy and tasty dinner recipes I can make tonight?"}
{"answer": "John", "id": "dolly:6386", "user": "What is the first name of the man Evershed crater was named after?\n\nContext:\nEvershed is a lunar impact crater on the far side of the Moon, named after the English solar astronomer John Evershed. It is located to the northeast of the larger crater Cockcroft, and to the north of the smaller Van den Bergh."}
{"answer": "Because of CNC machine tooling, which automate much of the drilling process", "id": "dolly:12485", "user": "Why are drill jigs less commonly used today than they were in the past?\n\nContext:\nA drill jig is a type of jig that expedites repetitive hole center location on multiple interchangeable parts by acting as a template to guide the twist drill or other boring device into the precise location of each intended hole center. In metalworking practice, typically a hardened drill bushing lines each hole on the jig plate to keep the tool from damaging the jig.\n\nDrill jigs started falling into disuse with the invention of the jig borer.\n\nSince the widespread penetration of the manufacturing industry by CNC machine tools, in which servo controls are capable of moving the tool to the correct location automatically, the need for drill jigs (and for the jobs of the drill press operators who used them) is much less than it used to be."}
{"answer": "The cherry blossom season in Japan is in the Spring. The season changes every year depending on weather conditions but is usually starts between late March and early April.", "id": "dolly:8500", "user": "When is cherry blossom season in Japan?"}
{"answer": "First you need to prepare your pellet smoker by adding pellets and setting the temperature to 200 degrees Fahrenheit.  It is common to use oak, mesquite, hickory and pecan pellets.  Next you will need to trim and season your brisket.  It is common to use mustard as a binder for your seasoning but is not required.  Common seasonings for brisket are salt, pepper and garlic.  It is recommend to season the brisket for at least 30 minutes before cooking but for best results allow the seasoned brisket to rest overnight in your refrigerator.  Once the brisket is properly seasoned, place the brisket on your pellet grill.  It is common in Texas to place the brisket fat side up.  In other areas of the country, it is more common to place the brisket fat side down.  Allow your brisket to smoke until it reaches an internal temperature of 175 degrees.  Depending on the size of the brisket this could take in excess of 12 hours.  Once the brisket reaches an internal temperature of 175 degrees, wrap the brisket with butcher paper to build better bark.  Alternatively you can wrap the brisket in foil which will finish the cooking faster but build less bark.  Place the wrapped brisket back in your pellet smoker and increase the temperature to 275 degrees Fahrenheit.  Once the brisket reaches a temperature of 205 degrees Fahrenheit remove the brisket from our pellet smoker and allow it to rest in a cooler or oven until the brisket reaches an internal temperature of 140 degrees.  Depending on the size of the brisket this could take between 2 and 3 hours.  Slice your brisket and serve.", "id": "dolly:1457", "user": "How do you make brisket on a pellet smoker?"}
{"answer": "Sigorn, son of Styr", "id": "dolly:4052", "user": "In the series A Song of Ice and Fire, who is the founder of House Thenn?"}
{"answer": "Vice-Admiral Alexander Colville fought in the battles of the Seven Years' War of 1756-1763 and died on May 21, 1770.", "id": "dolly:6586", "user": "Given this paragraph about Vice-Admiral Alexander Colville, tell me when he died and what battles he fought in.\n\nContext:\nVice-Admiral Alexander Colville, 7th Lord Colville of Culross (also spelled Colvill) (28 February 1717 – 21 May 1770), served as the Commodore and Commander in Chief of His Majesty's Ships and Vessels in North America from 1757 to 1762. Colville wrote a well-preserved series of detailed, well-written letters to various other military leaders, his family, the King, and other influential people. These letters have provided more historical information about that time period than many other sources available. His writing was so prolific that many of his letters still surface in antique shops from London, to Halifax to New York City. He is a poorly remembered, but important, contributor to the UK control of the North American seas and the battles of the Seven Years' War of 1756–1763."}
{"answer": "Papaya", "id": "dolly:9783", "user": "What K-pop group did Kang Se-jung sing for?\n\nContext:\nKang Se-jung (born January 15, 1982) is a South Korean actress. She made her entertainment debut as a singer for the K-pop girl group Papaya in 2000; the group released two albums before disbanding in 2001. Kang began acting full-time in 2004, and has appeared in television series such as Assorted Gems (2009) and Heartless City (2013). Upon turning to acting, she used the stage name Go Na-eun before reverting to use of her birth name in 2017."}
{"answer": "Questions you can ask to get to know someone are the following:  \n\n1. What is your name?\n2. What is your age?\n3. What are your hobbies?\n4. Did you go to college?  What college?\n5. What do you do for work?\n6. Do you have any brothers or sister?\n7. What is most important to you in a relationship?\n8. Do you like to read?  What was the last book you read?\n9. Have you ever done any traveling?  Where?\n10. What is your favorite restaurant?  Where?", "id": "dolly:6775", "user": "What are questions you can ask to get to know someone?"}
{"answer": "A dollar, two nickels and a quarter is equal to one dollar and thirty five cents.", "id": "dolly:13537", "user": "If I have a dollar, two nickels and a quarter, how much money in total do I have. Please respond with words only, no symbols or numbers."}
{"answer": "A hike in a park: daytime, stargazing: nighttime, going to a beach tidepool: daytime, dinner at a restaurant: nighttime, looking for shooting stars: nighttime, working a desk job: daytime", "id": "dolly:12219", "user": "Do the following activities typically happen at night or during the day? A hike in a park, stargazing, going to a beach tidepool, dinner at a restaurant, looking for shooting stars, working a desk job"}
{"answer": "Yellow wagtail is a bird, Yellowback fusilier is a fish", "id": "dolly:8541", "user": "Which is a bird or fish: Yellow wagtail, Yellowback fusilier"}
{"answer": "Man's best friends usually refers to a dog or it is a way to refer to a domestic dog.  This phrase refers to many traits that dogs exhibit such as: loyalty, companionship, and friendship.  They never stop loving, and do not have an ability to feel hate or show hate as people interpret it.  Any behavior that looks opposite of \"Man's Best Friend\" could be as a result of neglect or animal abuse.", "id": "dolly:11677", "user": "What is man's best friend?"}
{"answer": "The Forum in Rome is the location of the ruins of the ancient city of Rome.  The forum is derived from Latin, meaning rectangular plaza.  The plaza was the center of activity in Rome.  Staging speeches trials and public gatherings.", "id": "dolly:961", "user": "Why is the forum in Rome named the forum?\n\nContext:\nThe Roman Forum, also known by its Latin name Forum Romanum (Italian: Foro Romano), is a rectangular forum (plaza) surrounded by the ruins of several important ancient government buildings at the center of the city of Rome. Citizens of the ancient city referred to this space, originally a marketplace, as the Forum Magnum, or simply the Forum.\n\nFor centuries the Forum was the center of day-to-day life in Rome: the site of triumphal processions and elections; the venue for public speeches, criminal trials, and gladiatorial matches; and the nucleus of commercial affairs. Here statues and monuments commemorated the city's great men. The teeming heart of ancient Rome, it has been called the most celebrated meeting place in the world, and in all history. Located in the small valley between the Palatine and Capitoline Hills, the Forum today is a sprawling ruin of architectural fragments and intermittent archaeological excavations attracting 4.5 million or more sightseers yearly."}
{"answer": "1989", "id": "dolly:4558", "user": "What year did the Calgary Flames win the Stanley Cup?"}
{"answer": "• January 21, 1968 - This is when Ilya Smirin was born\n• 1990 - This is when Ilya Smirin was awarded the title of Grandmaster by FIDE", "id": "dolly:14946", "user": "Extract all of the dates mentioned in this paragraph and list them using bullets in the format {Date} - {Description}\n\nContext:\nIlya (or Ilia) Smirin (Hebrew: איליה יוליביץ' סמירין; Russian: Илья Юльевич Смирин, romanized: Ilya Yulievich Smirin; born January 21, 1968) is a Byelorussian SSR-born and an Israeli chess player. He was awarded the title of Grandmaster by FIDE in 1990."}
{"answer": "Toddlers have big expectations and even bigger feelings and they do not yet hav the ability to identify and control their emotions and reactions; it's the parents job to help their toddlers learn to cope and adjust. Not all children are the same, so there is no \"magic bullet\" to calming down a child in a tantrum, but a couple things that can help when your child is having a melt-down:\n\n1. Remember that their feelings are real and they are not trying to manipulate. Young children do not yet have the capacity to manipulate\n2. Make sure the space is safe for the child, and any other children around.\n3. Do not raise your voice to match their intensity! Use a calm, level tone with the child. Though this can be very difficult when you are also frustrated, a lower tone will help the child lower theirs as well.\n3. Let the tantrum run out of steam. \n4. Give a lot of hugs to your upset child, when they are ready\n5. When your child is calmed down, talk about what happened! Give their feelings names (sad, angry, frustrated) to help your child identify the feeling when it happens next time, and talk with them about what they should do instead of throwing a tantrum (take a break, tell an adult/parent, deep breaths, etc.)", "id": "dolly:9139", "user": "How do I calm down a toddler when they are having a tantrum?"}
{"answer": "Best - Alternative - To - A - Negotiated - Agreement", "id": "dolly:1532", "user": "What does BATNA stand for?"}
{"answer": "A red letter day is any day of special significance or opportunity such as holidays and festivals.", "id": "dolly:2949", "user": "Given a reference text about a red letter day, provide an explanation of what it means.\n\nContext:\nA red letter day (sometimes hyphenated as red-letter day) is any day of special significance or opportunity. Its roots are in classical antiquity; for instance, important days are indicated in red in a calendar dating from the Roman Republic (509–27 BC).\n\nIn medieval manuscripts, initial capitals and highlighted words (known as rubrics) were written in red ink. The practice was continued after the invention of the printing press, including in Catholic liturgical books. Many calendars still indicate special dates, festivals and holidays in red instead of black.\n\nIn the universities of the UK, scarlet days are when doctors may wear their scarlet 'festal' or full dress gowns instead of their undress ('black') gown.\n\nIn Norway, Sweden, Hong Kong, South Korea, Indonesia and some Latin American countries, a public holiday is sometimes referred to as \"red day\" (rød dag, röd dag, 빨간 날, 紅日, tanggal merah), as it is printed in red in calendars"}
{"answer": "Brazil has a wide variety of culinary options heavily based on meats, local fruits and fresh vegetables. One traditional dish is the “feijoada”, a black bean and sausage stew that is generally served with rice, yucca flower and oranges. Another popular dish is the so called “Picanha”, essentially the cap of the top sirloin.", "id": "dolly:164", "user": "What’s a typical dish in Brazil?"}
{"answer": "A credit score is a numerical representation of a person's ability to buy using credit and paying off the credit spent.  How much debt and how many credit cards a person has plays a factor in this numerical value.  This value also represents the person's credit worthiness and information from credit bureaus helps to calculate the credit score.  Credit scores are important when trying to get loans for things like cars, homes, and other things a person buys using financing.", "id": "dolly:13790", "user": "What is a credit score?"}
{"answer": "Yes. The Fairdale High School is a high school located in the Fairdale area of Louisville, Kentucky, United States. It is part of the Jefferson County Public Schools. As of the 2013–14 school year, there were 1,804 students at the school.", "id": "dolly:13451", "user": "Is there a high school in Fairdale\n\nContext:\nFairdale High School is a high school located in the Fairdale area of Louisville, Kentucky, United States. It is part of the Jefferson County Public Schools. As of the 2013–14 school year, there were 1,804 students at the school."}
{"answer": "Sloths are found throughout Central America and northern South America, including parts of Brazil and Peru. They live high in the trees of tropical rainforests, where they spend most of their time curled up or hanging upside down from branches.", "id": "dolly:7961", "user": "Where do sloths live?"}
{"answer": "453 people died in the Cloquet fire that occurred in northern Minnesota, United States in October 1918.\n\nIn addition to the 453 people that died, 52,000 people were injured or displaced, 38 communities were destroyed, 250,000 acres (100,000 ha) were burned, and $73 million ($1.315 billion in 2023 United States dollars) in property damage was suffered.", "id": "dolly:3583", "user": "How many people died in the Cloquet fire of Illinois according to the text?\n\nContext:\nThe Cloquet fire was an immense forest fire in northern Minnesota, United States in October 1918, caused by sparks on the local railroads and dry conditions. The fire left much of western Carlton County devastated, mostly affecting Moose Lake, Cloquet, and Kettle River. Cloquet was hit the hardest by the fires. It was the worst natural disaster in Minnesota history in terms of the number of casualties in a single day. In total, 453 people died and 52,000 people were injured or displaced, 38 communities were destroyed, 250,000 acres (100,000 ha) were burned, and $73 million ($1.315 billion in 2023 United States dollars) in property damage was suffered. Thirteen million dollars in federal aid were disbursed."}
{"answer": "1. Data Ingestion: In this stage, data from producers is ingested and collected for later processing.\n2. Data Processing: Once the data is ingested and collected, mostly in raw format, it goes through various processing steps. It is one of the core responsibilities of data pipelines. This stage can further divide into sub-stages.\n3. Data Storage: All the collected and processing is stored in various formats. Based on specific needs, there can be one or more tools or paradigm employed.\n4. Data Analysis or Visualisation: In this layer, processed data is analysed to derive meaningful insights and mostly present in some visual form.", "id": "dolly:6269", "user": "Tell me different stages in data lifecycle."}
{"answer": "Type 1 diabetes is an autoimmune condition where beta cells that make insulin are destroyed by the immune system. Insulin is required to help regulate glucose levels in the bloodstream.", "id": "dolly:9022", "user": "What is type 1 diabetes?\n\nContext:\nType 1 diabetes (T1D), formerly known as juvenile diabetes, is an autoimmune disease that originates when cells that make insulin (beta cells) are destroyed by the immune system. Insulin is a hormone required for the cells to use blood sugar for energy and it helps regulate glucose levels in the bloodstream. Before treatment this results in high blood sugar levels in the body. The common symptoms of this elevated blood sugar are frequent urination, increased thirst, increased hunger, weight loss, and other serious complications. Additional symptoms may include blurry vision, tiredness, and slow wound healing. Symptoms typically develop over a short period of time, often a matter of weeks."}
{"answer": "Tumbi is string, Ranat thum is percussion.", "id": "dolly:14849", "user": "Identify which instrument is string or percussion: Ranat thum, Tumbi"}
{"answer": "The two primary options for retirement savings include individual retirement accounts and a defined contribution plan such as a 401k. Individuals can choose to save on their own and open an IRA, however a IRA opened by an individual won't carry the benefit of employer matching. Typically individuals contribute a percentage of their salary to their 401k, and many employers may offer matching contributions to that 401k up to a specified dollar amount.", "id": "dolly:13004", "user": "What is a traditional IRA or 401k?"}
{"answer": "John Elway is considered the best player in Denver Broncos history.  He led the team to five Super Bowls, winning two of them.  Elway had great talent as a passer, but would also use his legs to help the team win.  In fact, Elway is the only player to compile 50,000 yards passing and 3,000 rushing.  His most memorable play was the \"helicopter' first down in Super Bowl XXXII.", "id": "dolly:13379", "user": "Who was the best player in Denver Broncos franchise history?"}
{"answer": "\"Bridge Over Troubled Water\"", "id": "dolly:4190", "user": "Art Garfunkel initially declined to sing one of Simon & Garfunkel's biggest hits solo. Which song is it?"}
{"answer": "\"The Sun of Winter\"", "id": "dolly:4140", "user": "What are the words of House Karstark?"}
{"answer": "beach volleyball: summer, cross country skiing: winter, biathlon: winter, triathlon: summer, kayaking: summer", "id": "dolly:9724", "user": "Classify these as winter or summer sports: beach volleyball, cross country skiing, biathlon, triathlon, kayaking"}
{"answer": "16 years. 2008-1993+1 = 16.", "id": "dolly:14888", "user": "Since it began, how many years has FIVB not been held?\n\nContext:\nThe FIVB Volleyball Men's Club World Championship is an international men's club volleyball competition organised by the Fédération Internationale de Volleyball (FIVB), the sport's global governing body. The competition was first contested in 1989 in Italy. It was not held between 1993 and 2008, but since 2009, the competition has been held every year, and has been hosted by Qatar and Brazil except in 2017 and 2018 where both hosted by Poland."}
{"answer": "It really depends on what attributes are being judged.  If we look at one of the most telling traits between the two - the family - the lion would be the clear winner.  They live in prides and hunt as a family unit.  They also rely on the pride to protect their young and their territory from invaders.  A tiger is a solitary animal, so it is independent and does not have the social constructs as that of a lion.", "id": "dolly:10256", "user": "Which is stronger - a lion or a tiger?"}
{"answer": "Cricket is a game played using a bat and a ball, with 11 players in each team. The surface in the centre of cricket filed is called Pitch which is 22 yards long. The batting starts with 2 player on the pitch, a batter and runner. Bowling side chooses a baller and rest of the 10 players are spread across the filed to catch the ball. Once ten batters from batting side are dismissed, the other sides gets opportunity to bat. The runs are scored by running between each end of the wicket and hitting the ball outside the boundary lines of the filed.", "id": "dolly:158", "user": "What is game of Cricket?\n\nContext:\nCricket is a bat-and-ball game played between two teams of eleven players on a field at the centre of which is a 22-yard (20-metre) pitch with a wicket at each end, each comprising two bails balanced on three stumps. The batting side scores runs by striking the ball bowled at one of the wickets with the bat and then running between the wickets, while the bowling and fielding side tries to prevent this (by preventing the ball from leaving the field, and getting the ball to either wicket) and dismiss each batter (so they are \"out\"). Means of dismissal include being bowled, when the ball hits the stumps and dislodges the bails, and by the fielding side either catching the ball after it is hit by the bat, but before it hits the ground, or hitting a wicket with the ball before a batter can cross the crease in front of the wicket. When ten batters have been dismissed, the innings ends and the teams swap roles. The game is adjudicated by two umpires, aided by a third umpire and match referee in international matches. They communicate with two off-field scorers who record the match's statistical information."}
{"answer": "2014", "id": "dolly:5460", "user": "When was Telangana created?\n\nContext:\nTelangana (/ˌtɛlənˈɡɑːnə/ (listen); Telugu: [ˈtelaŋɡaːɳa], Urdu: [ˈtɪləŋɡɑːna] (listen)) is a state in India situated on the south-central stretch of the Indian peninsula on the high Deccan Plateau. It is the eleventh-largest state and the twelfth-most populated state in India with a geographical area of 112,077 km2 (43,273 sq mi) and 35,193,978 residents as per 2011 census. On 2 June 2014, the area was separated from the northwestern part of Andhra Pradesh as the newly formed state of Telangana, with Hyderabad as its capital. Its other major cities include Warangal, Nizamabad, Khammam, Karimnagar and Ramagundam. Telangana is bordered by the states of Maharashtra to the north, Chhattisgarh to the northeast, Karnataka to the west, and Andhra Pradesh to the east and south. The terrain of Telangana consists mostly of the Deccan Plateau with dense forests covering an area of 27,292 km2 (10,538 sq mi). As of 2019, the state of Telangana is divided into 33 districts."}
{"answer": "In the 2020 census, the state of North Carolina had a population of 10,439,388. The state is the 28th largest and 9th-most populous of the United States.", "id": "dolly:4323", "user": "What is the population of North Carolina?\n\nContext:\nNorth Carolina is a state in the Southern United States. The state is the 28th largest and 9th-most populous of the United States. It is bordered by Virginia to the north, the Atlantic Ocean to the east, Georgia and South Carolina to the south, and Tennessee to the west. In the 2020 census, the state had a population of 10,439,388. Raleigh is the state's capital and Charlotte is its largest city."}
{"answer": "stop sign: red\nschool bus: yellow\ntraffic cone: orange\npickle: green\nbanana: yellow\ntooth: white", "id": "dolly:12962", "user": "What is the typical color of each of following objects: stop sign, school bus, traffic cone, pickle, banana, tooth?"}
{"answer": "All-Star, World Series champion, MLB's career leader in saves, MLB's career leader in games finished, AL Rolaids Relief Man Award, Delivery Man of the Year Award, Baseball Hall of Fame, World Series Most Valuable Player, AL Championship Series MVP, postseason lowest earned run average, postseason most saves", "id": "dolly:8554", "user": "From the given text, list some of the accomplishments of pitcher Mariano Rivera in his baseball career, in a comma-separated list.\n\nContext:\nMariano Rivera (born November 29, 1969) is a Panamanian-American former professional baseball pitcher who played 19 seasons in Major League Baseball (MLB) for the New York Yankees, from 1995 to 2013. Nicknamed \"Mo\" and \"Sandman\", he spent most of his career as a relief pitcher and served as the Yankees' closer for 17 seasons. A thirteen-time All-Star and five-time World Series champion, he is MLB's career leader in saves (652) and games finished (952). Rivera won five American League (AL) Rolaids Relief Man Awards and three Delivery Man of the Year Awards, and he finished in the top three in voting for the AL Cy Young Award four times. He was inducted into the Baseball Hall of Fame as part of its class of 2019 in his first year of eligibility, and was the first and to date only player ever to be elected unanimously by the Baseball Writers' Association of America (BBWAA).\n\nRaised in the modest Panamanian fishing village of Puerto Caimito, Rivera was an amateur player until he was signed by the Yankees organization in 1990. He debuted in the major leagues in 1995 as a starting pitcher, before permanently converting to a relief pitcher late in his rookie year. After a breakthrough season in 1996 as a setup man, he became the Yankees' closer in 1997. In the following seasons, he established himself as one of baseball's top relievers, leading the major leagues in saves in 1999, 2001, and 2004. Rivera primarily threw a sharp-moving, mid-90s mile-per-hour cut fastball that frequently broke hitters' bats and earned a reputation as one of the league's toughest pitches to hit. With his presence at the end of games, signaled by his foreboding entrance song \"Enter Sandman\", Rivera was a key contributor to the Yankees' success in the late 1990s and early 2000s. An accomplished postseason performer, he was named the 1999 World Series Most Valuable Player (MVP) and the 2003 AL Championship Series MVP, and he holds several postseason records, including lowest earned run average (ERA) (0.70) and most saves (42)."}
{"answer": "I'd recommend something like Crime and Punishment (Dostoevsky) or Anna Karenina (Tolstoy) for someone starting out with Russian novels. Branch out from there to something like Master and Margarita (Bulgakov) or Fathers and Children (Turgenev) afterward.", "id": "dolly:5335", "user": "Which Russian author to read first?"}
{"answer": "Psaltery is string, Gandingan is percussion.", "id": "dolly:7797", "user": "Identify which instrument is string or percussion: Gandingan, Psaltery"}
{"answer": "Switzerland, France, Italy, Slovenia, Austria, Germany", "id": "dolly:6526", "user": "What are some countries I could go backpacking in if I want to see the Alps?"}
{"answer": "Madrid, Sevilla, Barcelona, Segovia, Toledo, Cordoba, Cadiz", "id": "dolly:4656", "user": "Can you make a list of some cities I could visit in Spain?"}
{"answer": "Michael Jordan and Lebron James are often considered as the two greatest basketball players of all time. In addition, Kareem Abdul-Jabbar, Bill Russell, Magic Johnson, Kobe Bryant, and Larry Bird are all considered amongst the best basketball players to play the game.", "id": "dolly:7501", "user": "Give me a list of the greatest basketball players of all time."}
{"answer": "\"Tread Lightly Here\"", "id": "dolly:7946", "user": "What are the words of House Footly?"}
{"answer": "1. Solid: Matter in a solid state is comprised of particles that are held very closely together. Solids hold a definite shape. \n2. Liquid: Matter is in a mostly non-compressible fluid state. Liquid matter conforms to the shape of its container. \n3. Gas: Matter in a gaseous state is composed of compressible fluids. It may also take the shape of its container, but it will also expand to fill the container.", "id": "dolly:2050", "user": "What are the classical states of matter?"}
{"answer": "Futbol", "id": "dolly:11179", "user": "What do they call soccer in the rest of the world, than United States?"}
{"answer": "Porsche is German, Chrysler is American", "id": "dolly:6364", "user": "Identify which car manufacturer is German or American: Porsche, Chrysler"}
{"answer": "There are many benefits to sending your child to daycare. Daycare centers provide an effective way to socialize your child with other children and adult teachers. This allows your child to form relationships and build trust with people outside of their core family unit. Daycares provide structured learning activities that are optimized for the child’s current development stage, assisting their intellectual growth by sparking neural connections. Daycares also benefit the parents, as the professionally-trained teachers provide advice and guidance on how the parents can employ effective methods to guide their children’s development. There are many benefits to sending your child to daycare, and ultimately the decision depends on what you feel is best for your child’s development.", "id": "dolly:7469", "user": "What are the primary benefits of sending my child to daycare?"}
{"answer": "Forest Park is an urban park in Springfield, MA.  It covers 735 acres and overlooks the Connecticut River.  The park features a zoo, aquatic gardens, an outdoor amphitheater, as well as winding wooded trails and expansive views.  Forest Park is the site of the first public municipal swimming pool in the US.  During holiday months it hosts a high-tech lighting display known as Bright Nights.", "id": "dolly:11589", "user": "What is Forest Park (Springfield, MA)?\n\nContext:\nForest Park in Springfield, Massachusetts, is one of the largest urban, municipal parks in the United States, covering 735 acres (297 ha) of land overlooking the Connecticut River. Forest Park features a zoo, aquatic gardens, and outdoor amphitheater, in addition to design elements like winding wooded trails, and surprising, expansive views. The site of America's first public, municipal swimming pool, currently, during the holiday months Forest Park hosts a popular high-tech lighting display, known as Bright Nights. Contrary to popular belief, the park was not designed by Frederick Law Olmsted."}
{"answer": "Mount Elbert is the tallest mountain in Colorado standing at 14,439 feet", "id": "dolly:13371", "user": "What is the tallest mountain in Colorado?"}
{"answer": "A public forum debate takes place between two teams of two individuals each. For the assigned topic, one team argues for the affirmative (Pro) side, and the other argues for the negative (Con) side.\n\nThe debate is organized in a sequence of speeches according to the following outline:\n•\tTeam 1 Constructive\n•\tTeam 2 Constructive\n•\t1st Crossfire\n•\tTeam 1 Rebuttal\n•\tTeam 2 Rebuttal\n•\t2nd Crossfire\n•\tTeam 1 Summary\n•\tTeam 2 Summary\n•\tGrand Crossfire\n•\tTeam 1 Final Focus\n•\tTeam 2 Final Focus\n\nAdditionally, each team is given 3 minutes of preparation time throughout the round, which they can choose to take before any of their speeches. The time duration of each stage may vary across different leagues.", "id": "dolly:13003", "user": "What is the structure of Public Forum debate, as used in US debate competitions?"}
{"answer": "In finance, a derivative is a contract that derives its value from the performance of an underlying entity. This underlying entity can be an asset, index, or interest rate, and is often simply called the \"underlying\". Derivatives can be used for a number of purposes, including insuring against price movements (hedging), increasing exposure to price movements for speculation, or getting access to otherwise hard-to-trade assets or markets.\n\nSome of the more common derivatives include forwards, futures, options, swaps, and variations of these such as synthetic collateralized debt obligations and credit default swaps. Most derivatives are traded over-the-counter (off-exchange) or on an exchange such as the Chicago Mercantile Exchange, while most insurance contracts have developed into a separate industry. In the United States, after the financial crisis of 2007–2009, there has been increased pressure to move derivatives to trade on exchanges.\n\nDerivatives are one of the three main categories of financial instruments, the other two being equity (i.e., stocks or shares) and debt (i.e., bonds and mortgages).", "id": "dolly:2432", "user": "What is a derivative in finance?"}
{"answer": "The Sanford Stadium of the University of Georgia is named after Steadman Sanford who was both a former president and chancellor of the University of Georgia.", "id": "dolly:14352", "user": "Given the following paragraph about the Sanford Stadium of the University of Georgia, where does the name of the stadium originate from?\n\nContext:\nBuilt for $360,000 to replace the former Sanford Field in nearby Central Campus, Sanford Stadium was inaugurated on October 12, 1929, with a 15–0 victory over the Yale Bulldogs football team. Originally constructed to accommodate 30,000 fans, a double deck addition in 1967 added 19,000 more seats, and a 1981 addition to encircle the field added another 19,000 seats. After several more renovations, the stadium now holds more than 93,000 spectators, making it one of the largest collegiate stadiums in the country and the thirteenth largest stadium in the world. The stadium is named for Steadman Sanford, a former president of the university and chancellor of the University System of Georgia. Besides being the home of the Georgia Bulldogs football team, the stadium also serves as an event venue, the location of undergraduate graduation ceremonies, and was used for the medal competition of men's and women's Olympic football (soccer) at the 1996 Summer Olympics."}
{"answer": "Sorahi is string, Bianzhong is percussion.", "id": "dolly:2605", "user": "Identify which instrument is string or percussion: Bianzhong, Sorahi"}
{"answer": "1. Bouillabaisse - a French seafood stew, originated with making do with whatever catch a fisherman couldn’t sell.  \n2. Congee - an Asian dish which involves a small amount of rice being cooked in water to a large volume of rice porridge; the idea is to stretch rice and feed more people with less food; often served at times of famine in the old days.\n3. Budae Jjigae - a Korean stew also known as Army Stew; it  came about after Korean when resourceful Koreans were starving and salvaged the American leftover canned food (e.g. spam, beans, hotdogs, etc.) to make stew with kimchi and instant noodles.", "id": "dolly:2296", "user": "Name three dishes that were developed from conditions of scarcity or having to \"make do” with available materials or ingredients."}
{"answer": "Currently popular musicians in the EDM, or electronic dance music, genre of music include Illenium, 3LAU, Calvin Harris, Kaskade, and Dimitri Vegas.", "id": "dolly:267", "user": "Give me a list of popular current artists in the EDM category."}
{"answer": "There are many factors which affect tiredness, including, but not limited to, amount of quality sleep, neurological state, nutrition, and both physical and mental health issues. It is extremely important to seek professional medical advice for tiredness if it is severely impacting your lifestyle and health.", "id": "dolly:11915", "user": "What affects tiredness?"}
{"answer": "When it comes to raise a kitten, it's like raising child. You need extra care and treat it with extra care. The first few months are a crucial time in shaping your kitten’s emotional and physical well-being. In the first 8 week, there're 4 things you should pay attention to, 1) Always keep kittens warm. Because kittens under four weeks of age do not have the ability to thermoregulate, you must help them maintain body warmth. A warmed Snuggle Safe disk at the opening of the cage or crate is a good idea. 2) Provide kittens with adequate nutrition. Kittens should gain about ½ ounce (14 grams) per day or 4 ounces (113 grams) per week. When feeding,  The temperature of the formula before feeding should be warm to around 100oF or 38oC, but not too hot.3) Keep kittens clean. If kittens are orphaned and do not have a mom to regularly groom then, it is important to teach them to groom and keep them clean. It is okay to wash a kitten with warm water but focus only on the areas needing cleaned.4) Provide socialisation with people and with other kittens. It is good to get them used to contact with people when they're 3 weeks old. They could learn from their littermates and learning from their mom. Play is the best method to help them physically and socially develop.", "id": "dolly:394", "user": "How to raise a kitten?"}
{"answer": "Antonello Padovano, is an Italian film director and producer. He has been the director of Hands That Should Be Farming Productions based in England. Padovano won the 2019 Bayern 2 - Audience Prize at the Tegernsee International Mountain Film Festival for his documentary The Ascent of Everest which featured footage of Sir Edmund Hillary.", "id": "dolly:3770", "user": "Who is Antonello Padovano\n\nContext:\nAntonello Padovano, is an Italian film director and producer. He is currently[when?] the director of Hands That Should Be Farming Productions based in England. Padovano won the 2019 Bayern 2 - Audience Prize at the Tegernsee International Mountain Film Festival for his documentary The Ascent of Everest which featured footage of Sir Edmund Hillary.\n\nFilmography\nJoe Petrosino: A Shot in the Dark (2006)\nLe quattro porte del deserto (2006)\nThe Ascent of Everest (2019)"}
{"answer": "Captain Bligh", "id": "dolly:7237", "user": "Who landed on Timor Island after being cast adrift"}
{"answer": "As of spring 2022, students who commit an offense of the Honor System at UVA face a two semester suspension.", "id": "dolly:14075", "user": "According to this paragraph about UVA, what happens to a student who commits an offense from the honor system?\n\nContext:\nThe nation's first codified honor system was instituted by UVA law professor Henry St. George Tucker, Sr. in 1842, after a fellow professor was shot to death on The Lawn. There are three tenets to the system: students simply must not lie, cheat, or steal. For its first 180 years it was a \"single sanction system\", meaning that committing any of these three offenses would result in expulsion from the university. In the spring of 2022, following decades of criticism and waning support for the system, a proposal to replace the penalty of expulsion with a two semester suspension passed a student referendum with over 80% of the vote and took effect immediately."}
{"answer": "Franz Kafka was a German-speaking author who has had a major impact in literature. Common themes in his writing include realism and the fantastic. HIs most famous works are \"The Metamorphosis\", \"The Trial\", and \"The Castle\". The term \"Kafkaesque\" has been coined based on his writings.", "id": "dolly:6075", "user": "Who is Franz Kafka?\n\nContext:\nFranz Kafka (3 July 1883 – 3 June 1924) was a German-speaking Bohemian novelist and short-story writer based in Prague, who is widely regarded as one of the major figures of 20th-century literature. His work fuses elements of realism and the fantastic. It typically features isolated protagonists facing bizarre or surrealistic predicaments and incomprehensible socio-bureaucratic powers. It has been interpreted as exploring themes of alienation, existential anxiety, guilt, and absurdity. His best known works include the short story \"The Metamorphosis\" and novels The Trial and The Castle. The term Kafkaesque has entered English to describe absurd situations, like those depicted in his writing."}
{"answer": "Mindfulness is a technique that can be used to bring your mind and focus into the present moment, and calm your nervous system.\n\nThe most common way to begin to practice mindfulness is to narrow and focus your attention on your breath. Some techniques prefer breathing in through the nose and out through the mouth, although this is not required. One way to narrow your attention is to closely observe the sensation of cool air as it passes over the tip of your nose, and the sensation of your chest falling as you exhale. Allow any rising thoughts to pass through your mind without paying attention to them, or engaging with them.\n\nOther techniques involve focusing your attention to sensations in your body like hot and cold, or pain. You can also bring your focus to feelings like fear, anxiety, or love - focus your attention on where exactly in the body you feel those feelings. You can also move your attention to external stimulus like sounds, and your visual field.\n\nMindfulness is an extremely powerful technique that anyone can do from anywhere. Good luck practicing!", "id": "dolly:7753", "user": "Can you give me a short summary of Mindfulness and how to practice it?"}
{"answer": "First, blend combine 1 egg plus 1 egg yolk, two grated garlic cloves, juice from half a lemon, a tablespoon of dijon mustard, a small pinch of saffron, a pinch of salt and pinch of ground black pepper.\n\nThen, mix 1/4 cup of olive oil and 1 cup of grapeseed oil together then very slowly stream in the oils whilst continuously whisking hard. If you add the oil in too quickly, it will not emulsify so do it slowly. Once it’s all incorporated, you’ll be rewarded with thick, creamy aioli!\n\nFinally, taste it and if it needs further acid, add a teaspoon of white wine vinegar. \n\nEnjoy!", "id": "dolly:6087", "user": "How do I make Aioli?"}
{"answer": "Hybrid working is a term used for when you split your work time between an office building and from other locations, usually home. It became more widely used during the COVID19 pandemic when talking about where, when and how people work. Other names for Hybrid Working are Activity Based Working or Agile Working. Agile working is not to be confused with Agile project management which has different principles.", "id": "dolly:10789", "user": "What is hybrid working?"}
{"answer": "Yes\nPython is a very popular general high level programming language. It is growing rapidly and is widely used in the data science community", "id": "dolly:3257", "user": "Is Python a popular programming language?\n\nContext:\nPython is a high-level, general-purpose programming language. Its design philosophy emphasizes code readability with the use of significant indentation via the off-side rule.\n\nPython is dynamically typed and garbage-collected. It supports multiple programming paradigms, including structured (particularly procedural), object-oriented and functional programming. It is often described as a \"batteries included\" language due to its comprehensive standard library.\n\nGuido van Rossum began working on Python in the late 1980s as a successor to the ABC programming language and first released it in 1991 as Python 0.9.0. Python 2.0 was released in 2000. Python 3.0, released in 2008, was a major revision not completely backward-compatible with earlier versions. Python 2.7.18, released in 2020, was the last release of Python 2.\n\nPython consistently ranks as one of the most popular programming languages."}
{"answer": "1961, 1977", "id": "dolly:5191", "user": "From the text below, list the years that the White House Chief of Staff was removed from the United States Cabinet. Separate them with a comma.\n\nContext:\nPositions intermittently elevated to Cabinet-rank\nAmbassador to the United Nations (1953–1989, 1993–2001, 2009–2018, 2021–present)\nDirector of the Office of Management and Budget (1953–1961, 1969–present)\nWhite House Chief of Staff (1953–1961, 1974–1977, 1993–present)\nCounselor to the President (1969–1977, 1981–1985, 1992–1993): A title used by high-ranking political advisers to the president of the United States and senior members of the Executive Office of the President since the Nixon administration. Incumbents with Cabinet rank included Daniel Patrick Moynihan, Donald Rumsfeld and Anne Armstrong.\nWhite House Counsel (1974–1977)\nUnited States Trade Representative (1975–present)\nChair of the Council of Economic Advisers (1977–1981, 1993–2001, 2009–2017, 2021–present)\nNational Security Advisor (1977–1981)\nDirector of Central Intelligence (1981–1989, 1995–2001)\nAdministrator of the Environmental Protection Agency (1993–present)\nDirector of the Office of National Drug Control Policy (1993–2009)\nAdministrator of the Small Business Administration (1994–2001, 2012–present)\nDirector of the Federal Emergency Management Agency (1996–2001): Created as an independent agency in 1979, raised to Cabinet rank in 1996, and dropped from Cabinet rank in 2001.\nDirector of National Intelligence (2017–present)\nDirector of the Central Intelligence Agency (2017–2021)\nDirector of the Office of Science and Technology Policy (2021–present)"}
{"answer": "Morocco is Home to Andalusian classical music which evolved under the moors in Cordoba and Chaabi music which refer to popular music. It consists of numerous varieties which are descended from the multifarious forms of Moroccan folk music. Aita is a bedouin musical style sung in the countryside.", "id": "dolly:11846", "user": "What's a famous music in Morocco\n\nContext:\nMoroccan music is of Arabic, Berber and sub-Saharan origins. Rock-influenced chaabi bands are widespread, as is trance music with historical origins in Islamic music.\n\nMorocco is home to Andalusian classical music that is found throughout Northwest Africa. It probably evolved under the Moors in Cordoba, and the Persian-born musician Ziryab is usually credited with its invention. A genre known as Contemporary Andalusian Music and art is the brainchild of Morisco visual artist/composer/oudist Tarik Banzi, founder of the Al-Andalus Ensemble.\n\nA group of Jilala musicians in 1900\nAita is a Bedouin musical style sung in the countryside.\n\nChaabi (\"popular\") is a music consisting of numerous varieties which are descended from the multifarious forms of Moroccan folk music. Chaabi was originally performed in markets, but is now found at any celebration or meeting.\n\nPopular Western forms of music are becoming increasingly popular in Morocco, such as fusion, rock, country, metal and, in particular, hip hop."}
{"answer": "The Netherlands hosted the Summer Olympics in 1928.", "id": "dolly:2597", "user": "When did the Netherlands host the Summer Olympics?"}
{"answer": "Some grunge guitarists use loud Marshall or Mesa-Boogie amplifiers.", "id": "dolly:8997", "user": "Given this paragraph about grunge guitarists, what types of amplifiers would typically be preferred?\n\nContext:\nGrunge is generally characterized by a sludgy electric guitar sound with a thick middle register and rolled-off treble tone and a high level of distortion and fuzz, typically created with small 1970s-style stompbox pedals, with some guitarists chaining several fuzz pedals together and plugging them into a tube amplifier and speaker cabinet.Grunge guitarists use very loud Marshall guitar amplifiers and some used powerful Mesa-Boogie amplifiers, including Kurt Cobain and Dave Grohl (the latter in early, grunge-oriented Foo Fighters songs). Grunge has been called the rock genre with the most \"lugubrious sound\"; the use of heavy distortion and loud amps has been compared to a massive \"buildup of sonic fog\" or even dismissed as \"noise\" by one critic.As with metal and punk, a key part of grunge's sound is very distorted power chords played on the electric guitar."}
{"answer": "physical-model simulation of a spacecraft - NASA - 2010", "id": "dolly:10773", "user": "Extract what model originated the first practical definition of a digital twin as well as the name of the organization and the year of creation separated by dashes\n\nContext:\nA digital twin is a digital representation of an intended or actual real-world physical product, system, or process (a physical twin) that serves as the effectively indistinguishable digital counterpart of it for practical purposes, such as simulation, integration, testing, monitoring, and maintenance. The digital twin has been intended from its initial introduction to be the underlying premise for Product Lifecycle Management and exists throughout the entire lifecycle (create, build, operate/support, and dispose) of the physical entity it represents. Since information is granular, the digital twin representation is determined by the value-based use cases it is created to implement. The digital twin can and does often exist before there is a physical entity. The use of a digital twin in the create phase allows the intended entity's entire lifecycle to be modeled and simulated. A digital twin of an existing entity can, but must not necessarily, be used in real time and regularly synchronized with the corresponding physical system.Though the concept originated earlier, the first practical definition of a digital twin originated from NASA in an attempt to improve physical-model simulation of spacecraft in 2010. Digital twins are the result of continual improvement in the creation of product design and engineering activities. Product drawings and engineering specifications have progressed from handmade drafting to computer-aided drafting/computer-aided design to model-based systems engineering and strict link to signal from the physical counterpart."}
{"answer": "When you are staying overnight in the hospital, it would be useful to have a phone charger, reading glasses, a favorite blanket and headphones. It would not be useful to have a camping tent, cruise ship, 10 bags of lumpy cement or a grand piano.", "id": "dolly:7245", "user": "If you are about to be admitted to the hospital overnight, categorize each of the following as either useful or not useful: a phone charger, a camping tent, reading glasses, a cruise ship, 10 bags of lumpy cement, a favorite blanket, and headphones, and a grand piano."}
{"answer": "Start in a tabletop position with your knees on the ground and your hands placed underneath your shoulders.  Draw your chin into your chest and lower the crown of your head onto the ground.  Curl your toes under and lift your knees up off the ground.  Place each knee on your tricep.  Push into the heal of your palm to lift your knees off your tricep.  With your low core deeply engaged, continue to lift your knees higher until your legs are fully extended.  Make sure you keep your breath slow while inverted, and then slowly reverse the steps.  You have now done your first head stand!", "id": "dolly:9451", "user": "How do I do a headstand?"}
{"answer": "\"To Kill a Mocking Bird\", \"The Lord of the Rings\" are fictions. \"A Brief History of Time\" is non fiction.", "id": "dolly:3265", "user": "Tell me whether these are fiction or non fiction books: \"To Kill a Mocking Bird\", \"The Lord of the Rings\", \"A Brief History of Time\"."}
{"answer": "Goa (Nov 20 to Nov 28)", "id": "dolly:2780", "user": "Where was 52nd International Film Festival of India held ?"}
{"answer": "Apostle Paul, who was also known as Saint Paul, was a Christian Apostle who spread the teachings of Jesus Christ. According to the book of Acts in the bible, Paul was Pharisees and lead persecution of early disciples of Jesus. He encountered Jesus on the road to Damascus to find Christians there and bring them bound to Jerusalem. But on his way a light brighter than a sun shone around him and those with him from heaven at mid day. Then he fell to the ground and heard a voice, \"Saul, saul, why are you persecuting me?\". and he said \"who are you?\" then the lord said, \"I am Jesus, whom you are persecuting. It is hard for you to kick against the goads.\" Paul asked \"What do you want me to do?\" then the lord said \"Arise and go into the city, and you will be told what you must do.\" Having been made blind, he was lead to the city and days later his sight was restored by Ananias of Damascus. Then Paul was baptized and immediately started to proclaim Christian message. He proclaimed mainly to the gentiles and he is also known as an Apostle to the gentiles.  He planted several churches in Galatia, Philippi, Thessalonika, Corinth and Ephesus.Thirteen or Fourteen of the twenty seven books in the new Testament was written by Paul through the guidance of the holy spirit.", "id": "dolly:6287", "user": "Who was the Apostle Paul?"}
{"answer": "If you have 3 dollars and a dime, you have 310 cents in total.", "id": "dolly:1496", "user": "How many cents do I have if I have 3 dollars and a dime?"}
{"answer": "As simple as this sounds, in reality, making friends and winning them is one of the toughest processes. Good friends are the biggest boon to life. It takes a lot of effort to know and understand people and make them friends. Here are a couple of qualities to have in us to make and win friends for life:\n1. Along with their names, remember the name of their spouse/children/ any closest person they usually mention\n2. Genuinely show interest and listen to them when they talk\n3. Encourage them to talk about their interests\n4. Don't criticize but understand them\n5. Admit when you are wrong\n6. Respect their opinions and don't judge", "id": "dolly:4828", "user": "How to win and make friends?"}
{"answer": "Fifth-generation fighter jets take advantage of variety of technological advancements, new materials and design principals to give pilots comprehensive, early visibility of all potential threats while minimizing their own detectability.", "id": "dolly:13460", "user": "Summarize the following paragraph about modern fighter jets\n\nContext:\nCurrently the cutting edge of fighter design, fifth-generation fighters are characterized by being designed from the start to operate in a network-centric combat environment, and to feature extremely low, all-aspect, multi-spectral signatures employing advanced materials and shaping techniques. They have multifunction AESA radars with high-bandwidth, low-probability of intercept (LPI) data transmission capabilities. The infra-red search and track sensors incorporated for air-to-air combat as well as for air-to-ground weapons delivery in the 4.5th generation fighters are now fused in with other sensors for Situational Awareness IRST or SAIRST, which constantly tracks all targets of interest around the aircraft so the pilot need not guess when he glances. These sensors, along with advanced avionics, glass cockpits, helmet-mounted sights (not currently on F-22), and improved secure, jamming-resistant LPI datalinks are highly integrated to provide multi-platform, multi-sensor data fusion for vastly improved situational awareness while easing the pilot's workload. Avionics suites rely on extensive use of very high-speed integrated circuit (VHSIC) technology, common modules, and high-speed data buses. Overall, the integration of all these elements is claimed to provide fifth-generation fighters with a \"first-look, first-shot, first-kill capability\"."}
{"answer": "1. They have sweetest language declared by UNESCO .\n2. They are cultural \n3. Bengalis are famous for their food", "id": "dolly:7295", "user": "Why Bengalis are famous for"}
{"answer": "Three different cuts of steak from a cow are ribeye, sirloin, and filet.", "id": "dolly:3511", "user": "Name three different cuts of steak from a cow."}
{"answer": "Decentralized finance (often stylized as DeFi) offers financial instruments without relying on intermediaries such as brokerages, exchanges, or banks by using smart contracts on a blockchain. DeFi platforms allow people to lend or borrow funds from others, speculate on price movements on assets using derivatives, trade cryptocurrencies, insure against risks, and earn interest in savings-like accounts. DeFi uses a layered architecture and highly composable building blocks. Some applications promote high interest rates but are subject to high risk. Coding errors and hacks have been common in DeFi.", "id": "dolly:13031", "user": "What is DeFi?"}
{"answer": "Nigeria: African\nRwanda: African\nPortugal: European\nRomania: European\nGhana: African\nUkraine: European", "id": "dolly:10836", "user": "Classify each country as \"African\" or \"European\": Nigeria, Rwanda, Portugal, Romania, Ghana, Ukraine"}
{"answer": "Today is a very special day for my family - it's my kid's birthday! I wanted to make the day extra special by baking a cake myself, but with work keeping me busy, it was a bi of a challenge. As a mom, I know that spending with family is just as important as any professional responsibilities I may have. So here's to my little one on her special day, and to all the parents out there trying to juggle work and family life. We're doing the best we can, and that's something to be proud of.", "id": "dolly:8957", "user": "It's your child's birthday, write a message on social media to express your happiness and celebrate their special day"}
{"answer": "Common types of high heel shoes include the stiletto heel, block heel, flare heel, kitten heel, and wedge heel.", "id": "dolly:7007", "user": "What are some common types of high heel shoes?"}
{"answer": "The northern lights are experienced most frequently in northern Scandinavia. Tromsø in Norway, Lapland in Sweden and Reykjavik in Iceland are recommended locations. The Aurora Borealis is brightest between the months of September and April.", "id": "dolly:11758", "user": "Where is the best place to see the northern lights?"}
{"answer": "Here are few things to consider to come up with the player. \n1. Player who has won most grand slams\n2. Player who spent most time as world #1\n3. Player who has won grand slams on all three surfaces (Hard, Clay, Grass)\n4. Player who has won most year end ATP finals and also Olympics\n5. Head to head wins between players\n\nBased on this criteria, the greatest male tennis player of all time is Novak Djokovic. There are two other male players who are in contention: Roger Federer and Rafael Nadal. Novak and Nadal both have won 22 grand slams each. All three have a favorite surface (Grass for Roger, Clay for Nadal and Hard for Djokovic) but they won grand slams on all surfaces. Djokovic has the record of spending most time as world #1. He also has a better head-to-head record over Nadal and Federer. Djokovic and Roger share the record of winning most year end ATP Finals. Roger Federer kickstarted the golden age of Tennis and he is extremely popular for his skill, talent and grace with which he used to play. Roger won Wimbledon the highest number of times among all players. Nadal won French Open 14 times which is a record that potentially may never ever be broken. History will remember all three players for their contribution to Tennis and a lot of tennis fans are lucky to have been part of the Golden age of tennis.", "id": "dolly:7515", "user": "Who is the Greatest male Tennis player of all time?"}
{"answer": "One of Taylor Swift's cats is the third richest pet animal in the world, and it's estimated net worth is $97 million.", "id": "dolly:7640", "user": "What is the net worth of one of Taylor Swift's cats?\n\nContext:\nSwift is known for her love of cats. Her pet cats have been featured in her visual works, and one of them is the third richest pet animal in the world with an estimated $97 million net worth."}
{"answer": "Soccer, football and baseball are sports that require a ball whereas swimming, snowboarding and skiing do not.", "id": "dolly:10690", "user": "If we wanted to play sports that involve a ball, which of these would we play: soccer, football, swimming, snowboard, skiing, baseball."}
{"answer": "Matthew McConaughey turned down the role of Joel which was also reportedly offered to and turned down by Mahershala Ali afterwards. Maisie Williams and Kaitlyn Dever were considered for the role of Ellie but aged out of consideration by the time of production.", "id": "dolly:9610", "user": "Given this paragraph about the Last of Us TV Series, who was not cast in the show?\n\nContext:\nCasting took place virtually through Zoom due to the COVID-19 pandemic. Casting director Victoria Thomas wanted to honor the game without being limited by it. Mazin and Thomas sought high-profile guest stars; Thomas said many of the actors \"don't usually do one-episode guest spots\". On February 10, 2021, Pascal and Ramsey were cast as Joel and Ellie. Earlier that day, it was reported Mahershala Ali was offered the role of Joel after Matthew McConaughey turned it down; The Hollywood Reporter noted Ali \"did circle a role\" in the show, but a deal was never formed. Any actresses considered for Ellie for the canceled film adaptation—such as Maisie Williams and Kaitlyn Dever—had aged out of consideration by the time the series was in production, resulting in a reset of candidates. The producers primarily sought actors who could embody Joel and Ellie individually as well as imitate their relationship.: 14:42  Though both were previously featured on HBO's Game of Thrones, Pascal and Ramsey had not met before the filming of The Last of Us began but found they had instant chemistry, which developed over the course of production."}
{"answer": "Seizure detection in epilepsy usually faces the problem of subjectivity where one reviewer's response may differ from another. This makes the seizure classification very difficult, wasting a lot of time. The gold standard, video-EEG, is also time-consuming and resource-intensive. An epilepsy patient can also have multiple types of seizures, making the detection even more difficult. This becomes more challenging when seizure types like hyperkinetic seizures have similar traits to non-epilepsy functional seizures.", "id": "dolly:4845", "user": "Write a paragraph on the difficulties of seizure detection among epilepsy patients."}
{"answer": "Cricket is one of the most popular sports in Asian countries. One of the worlds biggest cricket teams are India. The reason for so much popularity is multifold. Top reason is when English invaded South east asia they brought this game to the continent. Originally this game was only played by upper class, and later adopted by other classes as well. To play cricket you need one bat and one ball. Bat will be made up of wood and ball can be either tennis ball or hard ball which is made up of leather. You need a wicket which is 3 sticks and 2 bails on top. One person throws the ball and other person try to protect his wickets with the bat. The length of the wicket is 22 yards. Batsman can hit the ball for runs. To make runs, there are two ways. First is to hit the boundary, which can fetch either 4 or 6 runs. Second way is to run between the wickets and make as many runs as you can. There are other ways to get runs as well, like if its a wide ball or no ball. For a team to win a match, they either have to make more runs then the other team or get them all out before they can make more runs then them. Most popular cricket format is T20, then One day internationals (ODI) and then Test matches. T20 is the shortest form and have 20 overs and 2 innings. ODI has 50 overs and 2 innings. Whereas Test is the longest format and can carry on for 5 days, with 90 overs every day and up to 2 innings per team. Both men and women play cricket. Worlds biggest cricket league is IPL in india. PSL in Pakistan is considered as the second best league. There are 2 cricket worldcups. T20 worldcup is played every 2 years and ODI worldcup is played every 4 years. There is also World Test and ODI championship as well, which is player every year.", "id": "dolly:11136", "user": "what is cricket and why is it popular in Asian countries?"}
{"answer": "They operated as a business for 10 years, between 2002 and 2012.", "id": "dolly:3119", "user": "How long did Air Finland operate?\n\nContext:\nOy Air Finland was an airline with its head office and base at Helsinki Airport in Vantaa, Finland, which was operating chartered and scheduled flights to holiday destinations, as well as aircraft lease services. The company was founded in 2002 and filed for bankruptcy in 2012.\n\nHistory\n\nBoeing 757-200 in the old livery at Kangerlussuaq Airport (2010).\n\nBoeing 757-200 in the latest livery at Málaga Airport (2012).\n\nAn ex-Air Finland Boeing 757-200 in basic Jet2 Holidays livery at Leeds Bradford International Airport (2011)\nThe airline was established in January 2002 and started flight operations on 3 April 2003. It was owned by three individuals from the aviation, finance and travel marketing industries: Harri Naivo (Chairman and Chief Financial Officer), Mika Helenius (Chief Executive Officer), and Lauri Komi. At March 2007, the company had 210 employees. On 26 June 2012, Air Finland announced that it would immediately cancel all flights and filed for bankruptcy."}
{"answer": "-Thermal oxidation\n-Photomasks/photolithography\n-Etching (mainly plasma etching)\n-Diffusion/doping", "id": "dolly:10591", "user": "Based on this passage, please provide a bullet-point list of the processes used to prepare semiconducting materials for integrated circuits (ICs).\n\nContext:\nThere is a combination of processes that are used to prepare semiconducting materials for ICs. One process is called thermal oxidation, which forms silicon dioxide on the surface of the silicon. This is used as a gate insulator and field oxide. Other processes are called photomasks and photolithography. This process is what creates the patterns on the circuit in the integrated circuit. Ultraviolet light is used along with a photoresist layer to create a chemical change that generates the patterns for the circuit.\n\nThe etching is the next process that is required. The part of the silicon that was not covered by the photoresist layer from the previous step can now be etched. The main process typically used today is called plasma etching. Plasma etching usually involves an etch gas pumped in a low-pressure chamber to create plasma. A common etch gas is chlorofluorocarbon, or more commonly known Freon. A high radio-frequency voltage between the cathode and anode is what creates the plasma in the chamber. The silicon wafer is located on the cathode, which causes it to be hit by the positively charged ions that are released from the plasma. The result is silicon that is etched anisotropically.\n\nThe last process is called diffusion. This is the process that gives the semiconducting material its desired semiconducting properties. It is also known as doping. The process introduces an impure atom to the system, which creates the p–n junction. To get the impure atoms embedded in the silicon wafer, the wafer is first put in a 1,100 degree Celsius chamber. The atoms are injected in and eventually diffuse with the silicon. After the process is completed and the silicon has reached room temperature, the doping process is done and the semiconducting material is ready to be used in an integrated circuit."}
{"answer": "Most will say travel to Florida for summer vacation but there are so many other options in the United States. Charleston, South Carolina is a historic city with warm weather, beaches and great food. San Diego, California is another great summer location on the Pacific Ocean with delicious food and a relaxed vibe.", "id": "dolly:3074", "user": "Where should I travel for a summer vacation in the United States?"}
{"answer": "Playstation and Xbox are two competing game consoles, where which is \"best\" will depend on the preferences of the gamer.  From a graphics and performance perspective they are comparable, with Sony's Playstation technically leading, though most gamers would be unlikely to notice a significant difference.  From a game library perspective, both consoles have their respective first-party titles that appeal to different demographics.  For example, Microsoft has seen great popularity due to popular title Halo being exclusively available on the console.  On the other hand, Playstation has popular exclusive titles such as God of War and Gran Turismo.  Ultimately the decision of which console is best will likely come down to which games titles the purchaser prefers.", "id": "dolly:30", "user": "What is best Playstation or Xbox"}
{"answer": "Learning to juggle is not difficult, but requires consistent and deliberate practice to master. Most people are capable of learning the basics if they commit to practicing the movements over the course of a few weeks. Once you learn how to juggle with three balls, you can increase the number of balls to make it more difficult.", "id": "dolly:975", "user": "How difficult is it to learn how to juggle?"}
{"answer": "In no particular order, the most common top 5 rappers in \"top 5 dead or alive\" lists are as follows: Jay-Z, Nas, Tupac, The Notorious BIG, Eminem. Obviously everyone has their own preferences and styles they prefer, but more often than not, these are the 5 rappers mentioned in most lists. These rappers all had great commercial success and critical acclaim from the industry and their peers.", "id": "dolly:6014", "user": "Who are the most commonly mentioned best rappers of all time?"}
{"answer": "Human Development Index (HDI) is a statistic composite index of the following metrics for a country:\n1. life expectancy of the population\n2. education (years of schooling completed and expected years of schooling upon entering the education system)\n3. per capita income indicators", "id": "dolly:13028", "user": "Please give a bulleted list of what incorporates the Human Development Index\n\nContext:\nThe Human Development Index (HDI) is a statistic composite index of life expectancy, education (mean years of schooling completed and expected years of schooling upon entering the education system), and per capita income indicators, which is used to rank countries into four tiers of human development. A country scores a higher level of HDI when the lifespan is higher, the education level is higher, and the gross national income GNI (PPP) per capita is higher. It was developed by Pakistani economist Mahbub ul Haq and was further used to measure a country's development by the United Nations Development Programme (UNDP)'s Human Development Report Office.\n\nThe 2010 Human Development Report introduced an Inequality-adjusted Human Development Index (IHDI). While the simple HDI remains useful, it stated that \"the IHDI is the actual level of human development (accounting for inequality), while the HDI can be viewed as an index of 'potential' human development (or the maximum level of HDI) that could be achieved if there were no inequality.\"\n\nThe index is based on the human development approach, developed by Mahbub ul Haq, anchored in Amartya Sen's work on human capabilities, and often framed in terms of whether people are able to \"be\" and \"do\" desirable things in life. Examples include – being: well fed, sheltered, and healthy; doing: work, education, voting, participating in community life. The freedom of choice is central – someone choosing to be hungry (e.g. when fasting for religious reasons) is quite different from someone who is hungry because they cannot afford to buy food, or because the country is in a famine.\n\nThe index does not take into account several factors, such as the net wealth per capita or the relative quality of goods in a country. This situation tends to lower the ranking of some of the most developed countries, such as the G7 members and others."}
{"answer": "Luxembourg is a country in Western Europe surrounded by Belgium, France and Germany", "id": "dolly:8490", "user": "What is Luxembourg?"}
{"answer": "MR-1 was launched on November 21, 1960, and MR-1 was an uncrewed flight, so there were no people on the spacecraft.", "id": "dolly:7342", "user": "Given this paragraph on Mercury-Redstone 1, how many people were on the MR-1 when the launched failed, and when was the launch?\n\nContext:\nMercury-Redstone 1 (MR-1) was the first Mercury-Redstone uncrewed flight test in Project Mercury and the first attempt to launch a Mercury spacecraft with the Mercury-Redstone Launch Vehicle. Intended to be an uncrewed sub-orbital spaceflight, it was launched on November 21, 1960 from Cape Canaveral Air Force Station, Florida. The launch failed in abnormal fashion: immediately after the Mercury-Redstone rocket started to move, it shut itself down and settled back on the pad, after which the capsule jettisoned its escape rocket and deployed its recovery parachutes. The failure has been referred to as the \"four-inch flight\", for the approximate distance traveled by the launch vehicle."}
{"answer": "1. Black and white movies contain a high number of greyscale pixels.\n2. The scientific community in the 21st century embraces that for some complex diagnoses, the evaluation should be placed on a spectrum.\n3. The point-forward is an especially valuable basketball position that is never found on an official roster, which only contains guards and forwards. \n4. Those who write intelligently are often verbose and those who write simply are often grammatically incorrect; the best sentences are simple and intelligent. \n5.  The wealthiest people went to elite universities where in some cases 90 percent of students are denied but some say \"C students run the world\".", "id": "dolly:10824", "user": "Write 5 distinct, unique and creative statements that help someone think about Friedrich Nietzsche's \"Beyond Good & Evil\", which critically analyzes the idea of binaries in complexity"}
{"answer": "It's due to risk mismanagement of SVB Bank, where the bank bet on long dated treasury bond. When the bank runs happen, SVB don't have a choice but to sell those long dated bond at a steep discount and incur huge lossses.", "id": "dolly:2185", "user": "please give me a short description about SVB collapse\n\nContext:\nOn Friday, March 10, 2023, Silicon Valley Bank (SVB) failed after a bank run, marking the second-largest bank failure in United States history and the largest since the 2007–2008 financial crisis. It was one of three March 2023 United States bank failures."}
{"answer": "The two major bacterial pathogens are Anaplasma marginale and Anaplasma phagocytophilum. These microorganisms are Gram-negative, and infect red blood cells.", "id": "dolly:2162", "user": "What are the two major bacterial pathogens of Anaplasma bacteria?\n\nContext:\nAnaplasmosis is a tick-borne disease affecting ruminants, dogs, and horses, and is caused by Anaplasma bacteria. Anaplasmosis is an infectious but not contagious disease. Anaplasmosis can be transmitted through mechanical and biological vector processes. Anaplasmosis can also be referred to as \"yellow bag\" or \"yellow fever\" because the infected animal can develop a jaundiced look. Other signs of infection include weight loss, diarrhea, paleness of the skin, aggressive behavior, and high fever.\n\nMany different tick species can carry the bacteria that cause anaplasmosis. The two major bacterial pathogens are Anaplasma marginale and Anaplasma phagocytophilum. These microorganisms are Gram-negative, and infect red blood cells. Once the host is infected with anaplasmosis, the immune system will try to fight off and kill the infected red blood cells, but will also kill healthy red blood cells. The Anaplasma sparouinense species is responsible for a rare zoonosis, the Sparouine anaplasmosis, detected only in French Guiana, South America. This disease was described from a clandestine gold miner working deep in rainforest. Infection of his red blood cells led to a severe deterioration of his health and required his hospitalization. Molecular typing showed that Anaplasma sparouinense is distinct to all known species and more genetically related to recently described Anaplasma species causing infections in rainforest wild fauna of Brazil.\n\nWhile there are no current live or inactivated vaccines effective for all strains of A. marginale approved by the USDA for anaplasmosis, there are other means of prevention. Tick and fly control for herds of ruminants can be effective but also labor intensive. Chemical methods can also be used, including sanitizing surgical equipment after each use. Tetracycline drugs are the most common treatment for anaplasmosis, and can provide the animal with immunity for a period of time. The disease is more common in the South and West parts of the United States, but is no longer considered a major problem since the use of tetracycline drugs."}
{"answer": "Maven is a build automation tool used primarily for Java projects.", "id": "dolly:8374", "user": "What is Maven?"}
{"answer": "Twitch surpassed 100 million viewers per month in the year 2015.", "id": "dolly:2373", "user": "Given this paragraph about Twitch, during what year did twitch have more than 100 million viewers per month?\n\nContext:\nTwitch is an American video live streaming service that focuses on video game live streaming, including broadcasts of esports competitions, in addition to offering music broadcasts, creative content, and \"in real life\" streams. Twitch is operated by Twitch Interactive, a subsidiary of Amazon.com, Inc. It was introduced in June 2011 as a spin-off of the general-interest streaming platform Justin.tv. Content on the site can be viewed either live or via video on demand. The games shown on Twitch's current homepage are listed according to audience preference and include genres such as real-time strategy games (RTS), fighting games, racing games, and first-person shooters.\n\nThe popularity of Twitch eclipsed that of its general-interest counterpart. In October 2013, the website had 45 million unique viewers, and by February 2014, it was considered the fourth-largest source of peak Internet traffic in the United States. At the same time, Justin.tv's parent company was re-branded as Twitch Interactive to represent the shift in focus – Justin.tv was shut down in August 2014. That month, the service was acquired by Amazon for US$970 million, which later led to the introduction of synergies with the company's subscription service Amazon Prime. Twitch acquired Curse LLC in 2016, an operator of online video gaming communities and introduced means to purchase games through links on streams along with a program allowing streamers to receive commissions on the sales of games that they play.\n\nBy 2015, Twitch had more than 100 million viewers per month. In 2017, Twitch remained the leading live streaming video service for video games in the US, and had an advantage over YouTube Gaming, which shut down its standalone app in May 2019. As of February 2020, it had 3 million broadcasters monthly and 15 million daily active users, with 1.4 million average concurrent users. As of May 2018, Twitch had over 27,000 partner channels."}
{"answer": "Assuming god exists, one can think of the nature of god in two dimensions: is god active or passive, and is god benevolent or indifferent? Therefore, god is either active and benevolent, active and indifferent, passive and benevolent, or passive and indifferent. If god is active and benevolent, then all the bad things that happen would not happen, so this combination is unlikely. If god is active, god would likely be benevolent, so an indifferent active god seems a low probability. If god is benevolent, one would think they would be active, so a benevolent passive god seems a remote possibility. That leaves as the likeliest scenario a god that is passive and indifferent.", "id": "dolly:14121", "user": "What is the nature of god, from a logical perspective?"}
{"answer": "Reedo does because his little legend loves an away day and has great chat with the fam", "id": "dolly:10977", "user": "Who owns the best dog in the world?"}
{"answer": "South Sudan became a country in July 2011.", "id": "dolly:5726", "user": "When was the newest country created?"}
{"answer": "Downs and Riker come up with the calculus of voting, the formula, R=pB-C+D, where R is the probability that someone will vote, p is the probability of the vote “mattering”, B is the “utility” or benefit of vote, C is the cost of voting, and D is citizen duty.  Given that pB is usually 0, the equation becomes R=-C +D and in order for the R to be a positive value (which means a citizen will vote), we need civic duty to “outweigh” the cost of voting. \nThe Rational Choice model has two competing views on how voters choose to vote.  One is proximity voting.  In this case, the voter chooses the candidate that they are the closest to in terms of where that candidate sits on a liberal/conservative line.  The other view is directional voting, which says the voter will vote for whomever is on their “side” of the scale.  For example, a Republican would vote for a Republican candidate even if they are closer to the Democratic candidate on the scale.", "id": "dolly:7597", "user": "How does the rational choice model help us understand the willingness of an individual to vote as well as whom she/he will vote for?"}
{"answer": "1. The Real Housewives\n2. Survivor\n3. The Bachelor\n4. RuPaul's Drag Race\n5. The Voice", "id": "dolly:3148", "user": "What are 5 popular reality TV shows?"}
{"answer": "People should drive cars with manual transmissions because it forces drivers to be more engaged while driving and lowers the incidence of distracted driving, making it the safest choice overall.\n\nEnvironmental concerns about fossil fuels aside, one of the biggest issues with driving today is distracted driving. With improvements in cruise control technology and other driver assistance functions like lane keep assist, cars are taking over more of the driving process than ever before. While the intent is to make it safer for drivers, it also has the unintended consequence of making easier for drivers to be distracted. \n\nCars with manual transmissions not only force greater engagement and focus, but they are also either incompatible with, or only compatible with lesser versions of, certain driver assistance features like adaptive cruise control because lowering the speed while not being able to change the gear (which is manual) could cause the car to stall. \n\nParadoxically, by increasing the required inputs and decreasing the number of driver assistance features, driving a manual transmission car is safest.", "id": "dolly:8307", "user": "Why should people drive cars with manual transmissions?"}
{"answer": "The CV presents a complete history of various credentials like, academic, professional career, training, etc., so the length of the document can vary in some instances. In contrast, a resume is much more concise and primarily highlights specific skills and relevant qualifications for the particular job application. Henceforth, the length of the resume is relatively short.", "id": "dolly:4556", "user": "What is the difference between a resume and a cv?"}
{"answer": "Outdoor: koi-kho, football, cricket, golf\nIndoor: badminton, basketball", "id": "dolly:4562", "user": "Which of these are indoor and outdoor games: badminton, cricket, basketball, football, kho-kho, golf"}
{"answer": "After months of lockdowns and social distancing, schools finally reopened for in-person classes, and parents are thrilled to be able to attend their children's concerts and performances once again. Many parents had missed these events and were eager to show their support for their children's artistic pursuits. Parents are excited to attend her in-person concert, but many of them quickly realized that they didn't know much about classical music, which made it difficult for them to fully appreciate the performance.\n\nAs a kid who loves music, I always feel so proud and happy when my parents attend my concerts and performances. However, I often wonder if they are truly able to enjoy the music as much as I do, especially since they may not know much about the background and context of the pieces that are being played.\n\nI believe that knowing the background of the music can make a huge difference in how much someone enjoys it. When you understand the story and history behind a piece of music, it becomes more than just a series of notes and melodies; it becomes a powerful expression of emotion and meaning. Also knowing the background of the music can help us appreciate and connect with the music on a deeper level, allowing us to use it as a powerful tool for stress relief and relaxation. By actively listening and understanding the expressive qualities of the music, we can harness its potential to enhance our mood and promote emotional wellbeing.", "id": "dolly:879", "user": "what is one good example on a hackathon project for a middle school student for programming?"}


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/logs/architecture.log <==
{
  "passed": true,
  "revision": "7f1c97f440f06ce36705e4f2b843edb5925f4498",
  "checkpoint_index": "model.safetensors.index.json",
  "contract": {
    "model_type": "olmoe",
    "architecture_class": "OlmoeForCausalLM",
    "num_hidden_layers": 16,
    "num_sparse_layers": 16,
    "sparse_layer_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    "num_experts": 64,
    "top_k": 8,
    "hidden_size": 2048,
    "expert_intermediate_size": 1024,
    "gu_shape": [
      2048,
      2048
    ],
    "dn_shape": [
      2048,
      1024
    ],
    "expert_layout": "olmoe_fused_3d_gate_up_and_down",
    "layer_type_counts": {
      "full_attention": 16
    },
    "has_shared_expert": false,
    "vision_tower_present": false,
    "extra_checkpoint_tensor_policy": "none expected"
  },
  "marlin_commit": "1f25790bdd49fba53106164a24666dade68d7c90",
  "routed_expert_tensors": 3072,
  "dense_runtime_GiB_estimate": 0.8879432678222656,
  "routed_expert_BF16_GiB": 12.0,
  "cache_GiB_per_capacity_unit": 0.04833984375,
  "estimated_safe_max_capacity": 64,
  "selected_capacities": [
    8,
    16,
    32,
    64
  ],
  "reference_capacity": 16,
  "full_resident_supported": true,
  "method_policy": "Only routed experts are Marlin W4 group-128. Router, attention, embeddings, LM head and norms remain BF16.",
  "text_only_wrapper_preserved": true,
  "grouped_multi_expert_gemm": true,
  "production_expert_backend": "fused_marlin_moe",
  "expert_id_transfer_policy": "zero when full-resident; one batched D2H transfer per layer otherwise"
}


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/logs/bf16.log <==

Loading weights:   0%|          | 0/179 [00:00<?, ?it/s]
Loading weights:   2%|▏         | 4/179 [00:00<00:09, 19.31it/s]
Loading weights:   8%|▊         | 15/179 [00:00<00:04, 37.20it/s]
Loading weights:  15%|█▍        | 26/179 [00:00<00:03, 41.84it/s]
Loading weights:  21%|██        | 37/179 [00:00<00:03, 44.05it/s]
Loading weights:  27%|██▋       | 48/179 [00:01<00:02, 45.04it/s]
Loading weights:  33%|███▎      | 59/179 [00:01<00:02, 45.84it/s]
Loading weights:  39%|███▉      | 70/179 [00:01<00:02, 46.27it/s]
Loading weights:  45%|████▌     | 81/179 [00:01<00:02, 46.37it/s]
Loading weights:  51%|█████▏    | 92/179 [00:02<00:01, 46.57it/s]
Loading weights:  58%|█████▊    | 103/179 [00:02<00:01, 46.66it/s]
Loading weights:  64%|██████▎   | 114/179 [00:02<00:01, 46.76it/s]
Loading weights:  70%|██████▉   | 125/179 [00:02<00:01, 46.73it/s]
Loading weights:  76%|███████▌  | 136/179 [00:03<00:00, 46.85it/s]
Loading weights:  82%|████████▏ | 147/179 [00:03<00:00, 46.63it/s]
Loading weights:  88%|████████▊ | 158/179 [00:03<00:00, 46.67it/s]
Loading weights:  94%|█████████▍| 169/179 [00:03<00:00, 46.62it/s]
Loading weights: 100%|██████████| 179/179 [00:03<00:00, 47.96it/s]
[stage 1/4] bf16: WikiText quality
[plan] WikiText bf16: examples=120, initial_batch=50
[start] WikiText bf16 1-50/120
[done] WikiText bf16 1-50/120 | elapsed=2.4s
[progress] WikiText bf16: 50/120 | batch=50 | elapsed=2.5s | eta=3.5s
[start] WikiText bf16 51-100/120
[done] WikiText bf16 51-100/120 | elapsed=2.3s
[progress] WikiText bf16: 100/120 | batch=50 | elapsed=4.8s | eta=1.0s
[start] WikiText bf16 101-120/120
[done] WikiText bf16 101-120/120 | elapsed=0.7s
[progress] WikiText bf16: 120/120 | batch=20 | elapsed=5.5s | eta=0.0s
[stage 2/4] bf16: Dolly quality
[plan] Dolly bf16: examples=120, initial_batch=50
[start] Dolly bf16 1-50/120
[done] Dolly bf16 1-50/120 | elapsed=2.8s
[progress] Dolly bf16: 50/120 | batch=50 | elapsed=2.8s | eta=4.0s
[start] Dolly bf16 51-100/120
[done] Dolly bf16 51-100/120 | elapsed=2.2s
[progress] Dolly bf16: 100/120 | batch=50 | elapsed=5.1s | eta=1.0s
[start] Dolly bf16 101-120/120
[done] Dolly bf16 101-120/120 | elapsed=1.0s
[progress] Dolly bf16: 120/120 | batch=20 | elapsed=6.1s | eta=0.0s
[stage 3/4] bf16: multiple-choice quality
[plan] Multiple-choice bf16: total=12450, resumed=0, pending=12450, initial_batch=50
[start] MC bf16 1-50/12450
[done] MC bf16 1-50/12450 | elapsed=1.8s
[progress] MC bf16: 50/12450 | batch=50 | elapsed=1.8s | eta=439.5s
[start] MC bf16 51-100/12450
[done] MC bf16 51-100/12450 | elapsed=1.9s
[progress] MC bf16: 100/12450 | batch=50 | elapsed=3.7s | eta=453.5s
[start] MC bf16 101-150/12450
[done] MC bf16 101-150/12450 | elapsed=1.5s
[progress] MC bf16: 150/12450 | batch=50 | elapsed=5.2s | eta=424.0s
[start] MC bf16 151-200/12450
[done] MC bf16 151-200/12450 | elapsed=2.1s
[progress] MC bf16: 200/12450 | batch=50 | elapsed=7.3s | eta=447.8s
[start] MC bf16 201-250/12450
[done] MC bf16 201-250/12450 | elapsed=1.7s
[progress] MC bf16: 250/12450 | batch=50 | elapsed=9.1s | eta=441.7s
[start] MC bf16 251-300/12450
[done] MC bf16 251-300/12450 | elapsed=1.8s
[progress] MC bf16: 300/12450 | batch=50 | elapsed=10.8s | eta=438.9s
[start] MC bf16 301-350/12450
[done] MC bf16 301-350/12450 | elapsed=2.3s
[progress] MC bf16: 350/12450 | batch=50 | elapsed=13.2s | eta=455.6s
[start] MC bf16 351-400/12450
[done] MC bf16 351-400/12450 | elapsed=2.0s
[progress] MC bf16: 400/12450 | batch=50 | elapsed=15.2s | eta=458.7s
[start] MC bf16 401-450/12450
[done] MC bf16 401-450/12450 | elapsed=1.4s
[progress] MC bf16: 450/12450 | batch=50 | elapsed=16.7s | eta=444.7s
[start] MC bf16 451-500/12450
[done] MC bf16 451-500/12450 | elapsed=1.8s
[progress] MC bf16: 500/12450 | batch=50 | elapsed=18.5s | eta=441.8s
[start] MC bf16 501-550/12450
[done] MC bf16 501-550/12450 | elapsed=2.1s
[progress] MC bf16: 550/12450 | batch=50 | elapsed=20.6s | eta=445.3s
[start] MC bf16 551-600/12450
[done] MC bf16 551-600/12450 | elapsed=1.6s
[progress] MC bf16: 600/12450 | batch=50 | elapsed=22.2s | eta=438.6s
[start] MC bf16 601-650/12450
[done] MC bf16 601-650/12450 | elapsed=1.1s
[progress] MC bf16: 650/12450 | batch=50 | elapsed=23.3s | eta=423.4s
[start] MC bf16 651-700/12450
[done] MC bf16 651-700/12450 | elapsed=0.9s
[progress] MC bf16: 700/12450 | batch=50 | elapsed=24.3s | eta=407.5s
[start] MC bf16 701-750/12450
[done] MC bf16 701-750/12450 | elapsed=1.6s
[progress] MC bf16: 750/12450 | batch=50 | elapsed=25.9s | eta=404.3s
[start] MC bf16 751-800/12450
[done] MC bf16 751-800/12450 | elapsed=1.2s
[progress] MC bf16: 800/12450 | batch=50 | elapsed=27.1s | eta=394.5s
[start] MC bf16 801-850/12450
[done] MC bf16 801-850/12450 | elapsed=1.4s
[progress] MC bf16: 850/12450 | batch=50 | elapsed=28.6s | eta=389.6s
[start] MC bf16 851-900/12450
[done] MC bf16 851-900/12450 | elapsed=1.3s
[progress] MC bf16: 900/12450 | batch=50 | elapsed=29.9s | eta=383.8s
[start] MC bf16 901-950/12450
[done] MC bf16 901-950/12450 | elapsed=1.2s
[progress] MC bf16: 950/12450 | batch=50 | elapsed=31.1s | eta=377.0s
[start] MC bf16 951-1000/12450
[done] MC bf16 951-1000/12450 | elapsed=1.1s
[progress] MC bf16: 1000/12450 | batch=50 | elapsed=32.3s | eta=369.4s
[start] MC bf16 1001-1050/12450
[done] MC bf16 1001-1050/12450 | elapsed=1.3s
[progress] MC bf16: 1050/12450 | batch=50 | elapsed=33.6s | eta=364.3s
[start] MC bf16 1051-1100/12450
[done] MC bf16 1051-1100/12450 | elapsed=2.5s
[progress] MC bf16: 1100/12450 | batch=50 | elapsed=36.1s | eta=372.5s
[start] MC bf16 1101-1150/12450
[done] MC bf16 1101-1150/12450 | elapsed=1.5s
[progress] MC bf16: 1150/12450 | batch=50 | elapsed=37.6s | eta=369.9s
[start] MC bf16 1151-1200/12450
[done] MC bf16 1151-1200/12450 | elapsed=2.2s
[progress] MC bf16: 1200/12450 | batch=50 | elapsed=39.9s | eta=373.9s
[start] MC bf16 1201-1250/12450
[done] MC bf16 1201-1250/12450 | elapsed=1.4s
[progress] MC bf16: 1250/12450 | batch=50 | elapsed=41.3s | eta=370.3s
[start] MC bf16 1251-1300/12450
[done] MC bf16 1251-1300/12450 | elapsed=1.6s
[progress] MC bf16: 1300/12450 | batch=50 | elapsed=42.9s | eta=368.1s
[start] MC bf16 1301-1350/12450
[done] MC bf16 1301-1350/12450 | elapsed=1.4s
[progress] MC bf16: 1350/12450 | batch=50 | elapsed=44.4s | eta=364.8s
[start] MC bf16 1351-1400/12450
[done] MC bf16 1351-1400/12450 | elapsed=1.4s
[progress] MC bf16: 1400/12450 | batch=50 | elapsed=45.8s | eta=361.6s
[start] MC bf16 1401-1450/12450
[done] MC bf16 1401-1450/12450 | elapsed=1.4s
[progress] MC bf16: 1450/12450 | batch=50 | elapsed=47.3s | eta=358.6s
[start] MC bf16 1451-1500/12450
[done] MC bf16 1451-1500/12450 | elapsed=1.8s
[progress] MC bf16: 1500/12450 | batch=50 | elapsed=49.1s | eta=358.7s
[start] MC bf16 1501-1550/12450
[done] MC bf16 1501-1550/12450 | elapsed=1.4s
[progress] MC bf16: 1550/12450 | batch=50 | elapsed=50.5s | eta=355.3s
[start] MC bf16 1551-1600/12450
[done] MC bf16 1551-1600/12450 | elapsed=1.5s
[progress] MC bf16: 1600/12450 | batch=50 | elapsed=52.0s | eta=353.0s
[start] MC bf16 1601-1650/12450
[done] MC bf16 1601-1650/12450 | elapsed=1.5s
[progress] MC bf16: 1650/12450 | batch=50 | elapsed=53.6s | eta=350.9s
[start] MC bf16 1651-1700/12450
[done] MC bf16 1651-1700/12450 | elapsed=1.4s
[progress] MC bf16: 1700/12450 | batch=50 | elapsed=55.1s | eta=348.1s
[start] MC bf16 1701-1750/12450
[done] MC bf16 1701-1750/12450 | elapsed=1.2s
[progress] MC bf16: 1750/12450 | batch=50 | elapsed=56.3s | eta=344.0s
[start] MC bf16 1751-1800/12450
[done] MC bf16 1751-1800/12450 | elapsed=1.1s
[progress] MC bf16: 1800/12450 | batch=50 | elapsed=57.3s | eta=339.3s
[start] MC bf16 1801-1850/12450
[done] MC bf16 1801-1850/12450 | elapsed=1.2s
[progress] MC bf16: 1850/12450 | batch=50 | elapsed=58.6s | eta=335.5s
[start] MC bf16 1851-1900/12450
[done] MC bf16 1851-1900/12450 | elapsed=1.4s
[progress] MC bf16: 1900/12450 | batch=50 | elapsed=60.0s | eta=333.1s
[start] MC bf16 1901-1950/12450
[done] MC bf16 1901-1950/12450 | elapsed=1.2s
[progress] MC bf16: 1950/12450 | batch=50 | elapsed=61.2s | eta=329.3s
[start] MC bf16 1951-2000/12450
[done] MC bf16 1951-2000/12450 | elapsed=0.9s
[progress] MC bf16: 2000/12450 | batch=50 | elapsed=62.1s | eta=324.6s
[start] MC bf16 2001-2050/12450
[done] MC bf16 2001-2050/12450 | elapsed=1.7s
[progress] MC bf16: 2050/12450 | batch=50 | elapsed=63.9s | eta=324.1s
[start] MC bf16 2051-2100/12450
[done] MC bf16 2051-2100/12450 | elapsed=2.2s
[progress] MC bf16: 2100/12450 | batch=50 | elapsed=66.1s | eta=325.6s
[start] MC bf16 2101-2150/12450
[done] MC bf16 2101-2150/12450 | elapsed=2.1s
[progress] MC bf16: 2150/12450 | batch=50 | elapsed=68.2s | eta=326.5s
[start] MC bf16 2151-2200/12450
[done] MC bf16 2151-2200/12450 | elapsed=1.8s
[progress] MC bf16: 2200/12450 | batch=50 | elapsed=70.0s | eta=326.0s
[start] MC bf16 2201-2250/12450
[done] MC bf16 2201-2250/12450 | elapsed=1.0s
[progress] MC bf16: 2250/12450 | batch=50 | elapsed=71.0s | eta=322.0s
[start] MC bf16 2251-2300/12450
[done] MC bf16 2251-2300/12450 | elapsed=1.1s
[progress] MC bf16: 2300/12450 | batch=50 | elapsed=72.1s | eta=318.3s
[start] MC bf16 2301-2350/12450
[done] MC bf16 2301-2350/12450 | elapsed=1.4s
[progress] MC bf16: 2350/12450 | batch=50 | elapsed=73.5s | eta=316.0s
[start] MC bf16 2351-2400/12450
[done] MC bf16 2351-2400/12450 | elapsed=1.2s
[progress] MC bf16: 2400/12450 | batch=50 | elapsed=74.7s | eta=312.9s
[start] MC bf16 2401-2450/12450
[done] MC bf16 2401-2450/12450 | elapsed=3.0s
[progress] MC bf16: 2450/12450 | batch=50 | elapsed=77.7s | eta=317.1s
[start] MC bf16 2451-2500/12450
[done] MC bf16 2451-2500/12450 | elapsed=3.4s
[progress] MC bf16: 2500/12450 | batch=50 | elapsed=81.1s | eta=322.8s
[start] MC bf16 2501-2550/12450
[done] MC bf16 2501-2550/12450 | elapsed=3.5s
[progress] MC bf16: 2550/12450 | batch=50 | elapsed=84.7s | eta=328.7s
[start] MC bf16 2551-2600/12450
[done] MC bf16 2551-2600/12450 | elapsed=3.4s
[progress] MC bf16: 2600/12450 | batch=50 | elapsed=88.0s | eta=333.6s
[start] MC bf16 2601-2650/12450
[done] MC bf16 2601-2650/12450 | elapsed=3.3s
[progress] MC bf16: 2650/12450 | batch=50 | elapsed=91.4s | eta=337.8s
[start] MC bf16 2651-2700/12450
[done] MC bf16 2651-2700/12450 | elapsed=3.3s
[progress] MC bf16: 2700/12450 | batch=50 | elapsed=94.6s | eta=341.7s
[start] MC bf16 2701-2750/12450
[done] MC bf16 2701-2750/12450 | elapsed=3.1s
[progress] MC bf16: 2750/12450 | batch=50 | elapsed=97.8s | eta=345.0s
[start] MC bf16 2751-2800/12450
[done] MC bf16 2751-2800/12450 | elapsed=3.4s
[progress] MC bf16: 2800/12450 | batch=50 | elapsed=101.2s | eta=348.8s
[start] MC bf16 2801-2850/12450
[done] MC bf16 2801-2850/12450 | elapsed=3.4s
[progress] MC bf16: 2850/12450 | batch=50 | elapsed=104.6s | eta=352.3s
[start] MC bf16 2851-2900/12450
[done] MC bf16 2851-2900/12450 | elapsed=3.3s
[progress] MC bf16: 2900/12450 | batch=50 | elapsed=107.9s | eta=355.3s
[start] MC bf16 2901-2950/12450
[done] MC bf16 2901-2950/12450 | elapsed=3.3s
[progress] MC bf16: 2950/12450 | batch=50 | elapsed=111.2s | eta=358.0s
[start] MC bf16 2951-3000/12450
[done] MC bf16 2951-3000/12450 | elapsed=3.2s
[progress] MC bf16: 3000/12450 | batch=50 | elapsed=114.5s | eta=360.5s
[start] MC bf16 3001-3050/12450
[done] MC bf16 3001-3050/12450 | elapsed=3.3s
[progress] MC bf16: 3050/12450 | batch=50 | elapsed=117.8s | eta=362.9s
[start] MC bf16 3051-3100/12450
[done] MC bf16 3051-3100/12450 | elapsed=3.2s
[progress] MC bf16: 3100/12450 | batch=50 | elapsed=121.0s | eta=364.8s
[start] MC bf16 3101-3150/12450
[done] MC bf16 3101-3150/12450 | elapsed=3.2s
[progress] MC bf16: 3150/12450 | batch=50 | elapsed=124.2s | eta=366.8s
[start] MC bf16 3151-3200/12450
[done] MC bf16 3151-3200/12450 | elapsed=3.3s
[progress] MC bf16: 3200/12450 | batch=50 | elapsed=127.6s | eta=368.8s
[start] MC bf16 3201-3250/12450
[done] MC bf16 3201-3250/12450 | elapsed=3.3s
[progress] MC bf16: 3250/12450 | batch=50 | elapsed=130.9s | eta=370.4s
[start] MC bf16 3251-3300/12450
[done] MC bf16 3251-3300/12450 | elapsed=3.4s
[progress] MC bf16: 3300/12450 | batch=50 | elapsed=134.3s | eta=372.3s
[start] MC bf16 3301-3350/12450
[done] MC bf16 3301-3350/12450 | elapsed=3.2s
[progress] MC bf16: 3350/12450 | batch=50 | elapsed=137.5s | eta=373.5s
[start] MC bf16 3351-3400/12450
[done] MC bf16 3351-3400/12450 | elapsed=3.4s
[progress] MC bf16: 3400/12450 | batch=50 | elapsed=140.9s | eta=375.1s
[start] MC bf16 3401-3450/12450
[done] MC bf16 3401-3450/12450 | elapsed=3.3s
[progress] MC bf16: 3450/12450 | batch=50 | elapsed=144.2s | eta=376.3s
[start] MC bf16 3451-3500/12450
[done] MC bf16 3451-3500/12450 | elapsed=3.2s
[progress] MC bf16: 3500/12450 | batch=50 | elapsed=147.5s | eta=377.2s
[start] MC bf16 3501-3550/12450
[done] MC bf16 3501-3550/12450 | elapsed=3.4s
[progress] MC bf16: 3550/12450 | batch=50 | elapsed=150.9s | eta=378.4s
[start] MC bf16 3551-3600/12450
[done] MC bf16 3551-3600/12450 | elapsed=3.3s
[progress] MC bf16: 3600/12450 | batch=50 | elapsed=154.2s | eta=379.1s
[start] MC bf16 3601-3650/12450
[done] MC bf16 3601-3650/12450 | elapsed=3.2s
[progress] MC bf16: 3650/12450 | batch=50 | elapsed=157.5s | eta=379.7s
[start] MC bf16 3651-3700/12450
[done] MC bf16 3651-3700/12450 | elapsed=3.2s
[progress] MC bf16: 3700/12450 | batch=50 | elapsed=160.8s | eta=380.2s
[start] MC bf16 3701-3750/12450
[done] MC bf16 3701-3750/12450 | elapsed=3.4s
[progress] MC bf16: 3750/12450 | batch=50 | elapsed=164.2s | eta=381.0s
[start] MC bf16 3751-3800/12450
[done] MC bf16 3751-3800/12450 | elapsed=3.1s
[progress] MC bf16: 3800/12450 | batch=50 | elapsed=167.3s | eta=380.9s
[start] MC bf16 3801-3850/12450
[done] MC bf16 3801-3850/12450 | elapsed=3.2s
[progress] MC bf16: 3850/12450 | batch=50 | elapsed=170.6s | eta=381.1s
[start] MC bf16 3851-3900/12450
[done] MC bf16 3851-3900/12450 | elapsed=3.3s
[progress] MC bf16: 3900/12450 | batch=50 | elapsed=174.0s | eta=381.4s
[start] MC bf16 3901-3950/12450
[done] MC bf16 3901-3950/12450 | elapsed=3.4s
[progress] MC bf16: 3950/12450 | batch=50 | elapsed=177.4s | eta=381.8s
[start] MC bf16 3951-4000/12450
[done] MC bf16 3951-4000/12450 | elapsed=3.2s
[progress] MC bf16: 4000/12450 | batch=50 | elapsed=180.7s | eta=381.7s
[start] MC bf16 4001-4050/12450
[done] MC bf16 4001-4050/12450 | elapsed=3.3s
[progress] MC bf16: 4050/12450 | batch=50 | elapsed=184.0s | eta=381.6s
[start] MC bf16 4051-4100/12450
[done] MC bf16 4051-4100/12450 | elapsed=3.2s
[progress] MC bf16: 4100/12450 | batch=50 | elapsed=187.2s | eta=381.3s
[start] MC bf16 4101-4150/12450
[done] MC bf16 4101-4150/12450 | elapsed=3.8s
[progress] MC bf16: 4150/12450 | batch=50 | elapsed=191.1s | eta=382.2s
[start] MC bf16 4151-4200/12450
[done] MC bf16 4151-4200/12450 | elapsed=3.2s
[progress] MC bf16: 4200/12450 | batch=50 | elapsed=194.4s | eta=381.8s
[start] MC bf16 4201-4250/12450
[done] MC bf16 4201-4250/12450 | elapsed=3.5s
[progress] MC bf16: 4250/12450 | batch=50 | elapsed=197.9s | eta=381.8s
[start] MC bf16 4251-4300/12450
[done] MC bf16 4251-4300/12450 | elapsed=3.2s
[progress] MC bf16: 4300/12450 | batch=50 | elapsed=201.1s | eta=381.2s
[start] MC bf16 4301-4350/12450
[done] MC bf16 4301-4350/12450 | elapsed=3.3s
[progress] MC bf16: 4350/12450 | batch=50 | elapsed=204.5s | eta=380.8s
[start] MC bf16 4351-4400/12450
[done] MC bf16 4351-4400/12450 | elapsed=3.3s
[progress] MC bf16: 4400/12450 | batch=50 | elapsed=207.8s | eta=380.2s
[start] MC bf16 4401-4450/12450
[done] MC bf16 4401-4450/12450 | elapsed=3.2s
[progress] MC bf16: 4450/12450 | batch=50 | elapsed=211.1s | eta=379.5s
[start] MC bf16 4451-4500/12450
[done] MC bf16 4451-4500/12450 | elapsed=3.2s
[progress] MC bf16: 4500/12450 | batch=50 | elapsed=214.4s | eta=378.8s
[start] MC bf16 4501-4550/12450
[done] MC bf16 4501-4550/12450 | elapsed=3.3s
[progress] MC bf16: 4550/12450 | batch=50 | elapsed=217.8s | eta=378.1s
[start] MC bf16 4551-4600/12450
[done] MC bf16 4551-4600/12450 | elapsed=3.3s
[progress] MC bf16: 4600/12450 | batch=50 | elapsed=221.1s | eta=377.3s
[start] MC bf16 4601-4650/12450
[done] MC bf16 4601-4650/12450 | elapsed=3.4s
[progress] MC bf16: 4650/12450 | batch=50 | elapsed=224.5s | eta=376.6s
[start] MC bf16 4651-4700/12450
[done] MC bf16 4651-4700/12450 | elapsed=3.3s
[progress] MC bf16: 4700/12450 | batch=50 | elapsed=227.8s | eta=375.7s
[start] MC bf16 4701-4750/12450
[done] MC bf16 4701-4750/12450 | elapsed=3.3s
[progress] MC bf16: 4750/12450 | batch=50 | elapsed=231.2s | eta=374.8s
[start] MC bf16 4751-4800/12450
[done] MC bf16 4751-4800/12450 | elapsed=3.4s
[progress] MC bf16: 4800/12450 | batch=50 | elapsed=234.7s | eta=374.0s
[start] MC bf16 4801-4850/12450
[done] MC bf16 4801-4850/12450 | elapsed=3.4s
[progress] MC bf16: 4850/12450 | batch=50 | elapsed=238.1s | eta=373.2s
[start] MC bf16 4851-4900/12450
[done] MC bf16 4851-4900/12450 | elapsed=3.6s
[progress] MC bf16: 4900/12450 | batch=50 | elapsed=241.8s | eta=372.5s
[start] MC bf16 4901-4950/12450
[done] MC bf16 4901-4950/12450 | elapsed=3.4s
[progress] MC bf16: 4950/12450 | batch=50 | elapsed=245.2s | eta=371.6s
[start] MC bf16 4951-5000/12450
[done] MC bf16 4951-5000/12450 | elapsed=3.3s
[progress] MC bf16: 5000/12450 | batch=50 | elapsed=248.6s | eta=370.4s
[start] MC bf16 5001-5050/12450
[done] MC bf16 5001-5050/12450 | elapsed=3.3s
[progress] MC bf16: 5050/12450 | batch=50 | elapsed=252.0s | eta=369.2s
[start] MC bf16 5051-5100/12450
[done] MC bf16 5051-5100/12450 | elapsed=3.3s
[progress] MC bf16: 5100/12450 | batch=50 | elapsed=255.3s | eta=367.9s
[start] MC bf16 5101-5150/12450
[done] MC bf16 5101-5150/12450 | elapsed=3.3s
[progress] MC bf16: 5150/12450 | batch=50 | elapsed=258.6s | eta=366.5s
[start] MC bf16 5151-5200/12450
[done] MC bf16 5151-5200/12450 | elapsed=3.2s
[progress] MC bf16: 5200/12450 | batch=50 | elapsed=261.9s | eta=365.1s
[start] MC bf16 5201-5250/12450
[done] MC bf16 5201-5250/12450 | elapsed=3.3s
[progress] MC bf16: 5250/12450 | batch=50 | elapsed=265.2s | eta=363.8s
[start] MC bf16 5251-5300/12450
[done] MC bf16 5251-5300/12450 | elapsed=3.4s
[progress] MC bf16: 5300/12450 | batch=50 | elapsed=268.7s | eta=362.5s
[start] MC bf16 5301-5350/12450
[done] MC bf16 5301-5350/12450 | elapsed=3.3s
[progress] MC bf16: 5350/12450 | batch=50 | elapsed=272.0s | eta=361.0s
[start] MC bf16 5351-5400/12450
[done] MC bf16 5351-5400/12450 | elapsed=3.3s
[progress] MC bf16: 5400/12450 | batch=50 | elapsed=275.4s | eta=359.6s
[start] MC bf16 5401-5450/12450
[done] MC bf16 5401-5450/12450 | elapsed=3.5s
[progress] MC bf16: 5450/12450 | batch=50 | elapsed=278.9s | eta=358.3s
[start] MC bf16 5451-5500/12450
[done] MC bf16 5451-5500/12450 | elapsed=3.8s
[progress] MC bf16: 5500/12450 | batch=50 | elapsed=282.8s | eta=357.4s
[start] MC bf16 5501-5550/12450
[done] MC bf16 5501-5550/12450 | elapsed=3.5s
[progress] MC bf16: 5550/12450 | batch=50 | elapsed=286.3s | eta=356.0s
[start] MC bf16 5551-5600/12450
[done] MC bf16 5551-5600/12450 | elapsed=3.3s
[progress] MC bf16: 5600/12450 | batch=50 | elapsed=289.7s | eta=354.3s
[start] MC bf16 5601-5650/12450
[done] MC bf16 5601-5650/12450 | elapsed=3.3s
[progress] MC bf16: 5650/12450 | batch=50 | elapsed=293.0s | eta=352.6s
[start] MC bf16 5651-5700/12450
[done] MC bf16 5651-5700/12450 | elapsed=3.3s
[progress] MC bf16: 5700/12450 | batch=50 | elapsed=296.4s | eta=351.0s
[start] MC bf16 5701-5750/12450
[done] MC bf16 5701-5750/12450 | elapsed=3.2s
[progress] MC bf16: 5750/12450 | batch=50 | elapsed=299.7s | eta=349.2s
[start] MC bf16 5751-5800/12450
[done] MC bf16 5751-5800/12450 | elapsed=3.2s
[progress] MC bf16: 5800/12450 | batch=50 | elapsed=302.9s | eta=347.3s
[start] MC bf16 5801-5850/12450
[done] MC bf16 5801-5850/12450 | elapsed=3.2s
[progress] MC bf16: 5850/12450 | batch=50 | elapsed=306.2s | eta=345.5s
[start] MC bf16 5851-5900/12450
[done] MC bf16 5851-5900/12450 | elapsed=3.4s
[progress] MC bf16: 5900/12450 | batch=50 | elapsed=309.7s | eta=343.8s
[start] MC bf16 5901-5950/12450
[done] MC bf16 5901-5950/12450 | elapsed=3.2s
[progress] MC bf16: 5950/12450 | batch=50 | elapsed=313.0s | eta=341.9s
[start] MC bf16 5951-6000/12450
[done] MC bf16 5951-6000/12450 | elapsed=3.2s
[progress] MC bf16: 6000/12450 | batch=50 | elapsed=316.3s | eta=340.0s
[start] MC bf16 6001-6050/12450
[done] MC bf16 6001-6050/12450 | elapsed=3.2s
[progress] MC bf16: 6050/12450 | batch=50 | elapsed=319.6s | eta=338.1s
[start] MC bf16 6051-6100/12450
[done] MC bf16 6051-6100/12450 | elapsed=3.2s
[progress] MC bf16: 6100/12450 | batch=50 | elapsed=322.9s | eta=336.1s
[start] MC bf16 6101-6150/12450
[done] MC bf16 6101-6150/12450 | elapsed=3.2s
[progress] MC bf16: 6150/12450 | batch=50 | elapsed=326.2s | eta=334.1s
[start] MC bf16 6151-6200/12450
[done] MC bf16 6151-6200/12450 | elapsed=3.2s
[progress] MC bf16: 6200/12450 | batch=50 | elapsed=329.4s | eta=332.1s
[start] MC bf16 6201-6250/12450
[done] MC bf16 6201-6250/12450 | elapsed=3.2s
[progress] MC bf16: 6250/12450 | batch=50 | elapsed=332.7s | eta=330.0s
[start] MC bf16 6251-6300/12450
[done] MC bf16 6251-6300/12450 | elapsed=3.3s
[progress] MC bf16: 6300/12450 | batch=50 | elapsed=336.0s | eta=328.0s
[start] MC bf16 6301-6350/12450
[done] MC bf16 6301-6350/12450 | elapsed=3.5s
[progress] MC bf16: 6350/12450 | batch=50 | elapsed=339.6s | eta=326.2s
[start] MC bf16 6351-6400/12450
[done] MC bf16 6351-6400/12450 | elapsed=3.5s
[progress] MC bf16: 6400/12450 | batch=50 | elapsed=343.2s | eta=324.4s
[start] MC bf16 6401-6450/12450
[done] MC bf16 6401-6450/12450 | elapsed=3.4s
[progress] MC bf16: 6450/12450 | batch=50 | elapsed=346.6s | eta=322.4s
[start] MC bf16 6451-6500/12450
[done] MC bf16 6451-6500/12450 | elapsed=3.2s
[progress] MC bf16: 6500/12450 | batch=50 | elapsed=349.9s | eta=320.3s
[start] MC bf16 6501-6550/12450
[done] MC bf16 6501-6550/12450 | elapsed=3.2s
[progress] MC bf16: 6550/12450 | batch=50 | elapsed=353.2s | eta=318.2s
[start] MC bf16 6551-6600/12450
[done] MC bf16 6551-6600/12450 | elapsed=3.3s
[progress] MC bf16: 6600/12450 | batch=50 | elapsed=356.6s | eta=316.1s
[start] MC bf16 6601-6650/12450
[done] MC bf16 6601-6650/12450 | elapsed=3.4s
[progress] MC bf16: 6650/12450 | batch=50 | elapsed=360.1s | eta=314.0s
[start] MC bf16 6651-6700/12450
[done] MC bf16 6651-6700/12450 | elapsed=3.4s
[progress] MC bf16: 6700/12450 | batch=50 | elapsed=363.5s | eta=312.0s
[start] MC bf16 6701-6750/12450
[done] MC bf16 6701-6750/12450 | elapsed=3.5s
[progress] MC bf16: 6750/12450 | batch=50 | elapsed=367.1s | eta=310.0s
[start] MC bf16 6751-6800/12450
[done] MC bf16 6751-6800/12450 | elapsed=3.3s
[progress] MC bf16: 6800/12450 | batch=50 | elapsed=370.4s | eta=307.8s
[start] MC bf16 6801-6850/12450
[done] MC bf16 6801-6850/12450 | elapsed=3.4s
[progress] MC bf16: 6850/12450 | batch=50 | elapsed=373.9s | eta=305.7s
[start] MC bf16 6851-6900/12450
[done] MC bf16 6851-6900/12450 | elapsed=3.2s
[progress] MC bf16: 6900/12450 | batch=50 | elapsed=377.2s | eta=303.4s
[start] MC bf16 6901-6950/12450
[done] MC bf16 6901-6950/12450 | elapsed=3.4s
[progress] MC bf16: 6950/12450 | batch=50 | elapsed=380.7s | eta=301.3s
[start] MC bf16 6951-7000/12450
[done] MC bf16 6951-7000/12450 | elapsed=3.2s
[progress] MC bf16: 7000/12450 | batch=50 | elapsed=384.0s | eta=299.0s
[start] MC bf16 7001-7050/12450
[done] MC bf16 7001-7050/12450 | elapsed=3.2s
[progress] MC bf16: 7050/12450 | batch=50 | elapsed=387.3s | eta=296.6s
[start] MC bf16 7051-7100/12450
[done] MC bf16 7051-7100/12450 | elapsed=3.4s
[progress] MC bf16: 7100/12450 | batch=50 | elapsed=390.7s | eta=294.4s
[start] MC bf16 7101-7150/12450
[done] MC bf16 7101-7150/12450 | elapsed=3.2s
[progress] MC bf16: 7150/12450 | batch=50 | elapsed=394.0s | eta=292.1s
[start] MC bf16 7151-7200/12450
[done] MC bf16 7151-7200/12450 | elapsed=3.4s
[progress] MC bf16: 7200/12450 | batch=50 | elapsed=397.5s | eta=289.8s
[start] MC bf16 7201-7250/12450
[done] MC bf16 7201-7250/12450 | elapsed=3.2s
[progress] MC bf16: 7250/12450 | batch=50 | elapsed=400.8s | eta=287.5s
[start] MC bf16 7251-7300/12450
[done] MC bf16 7251-7300/12450 | elapsed=3.3s
[progress] MC bf16: 7300/12450 | batch=50 | elapsed=404.2s | eta=285.2s
[start] MC bf16 7301-7350/12450
[done] MC bf16 7301-7350/12450 | elapsed=3.3s
[progress] MC bf16: 7350/12450 | batch=50 | elapsed=407.5s | eta=282.8s
[start] MC bf16 7351-7400/12450
[done] MC bf16 7351-7400/12450 | elapsed=3.3s
[progress] MC bf16: 7400/12450 | batch=50 | elapsed=410.9s | eta=280.4s
[start] MC bf16 7401-7450/12450
[done] MC bf16 7401-7450/12450 | elapsed=3.3s
[progress] MC bf16: 7450/12450 | batch=50 | elapsed=414.3s | eta=278.0s
[start] MC bf16 7451-7500/12450
[done] MC bf16 7451-7500/12450 | elapsed=3.2s
[progress] MC bf16: 7500/12450 | batch=50 | elapsed=417.6s | eta=275.6s
[start] MC bf16 7501-7550/12450
[done] MC bf16 7501-7550/12450 | elapsed=3.3s
[progress] MC bf16: 7550/12450 | batch=50 | elapsed=421.0s | eta=273.2s
[start] MC bf16 7551-7600/12450
[done] MC bf16 7551-7600/12450 | elapsed=3.3s
[progress] MC bf16: 7600/12450 | batch=50 | elapsed=424.3s | eta=270.8s
[start] MC bf16 7601-7650/12450
[done] MC bf16 7601-7650/12450 | elapsed=3.4s
[progress] MC bf16: 7650/12450 | batch=50 | elapsed=427.8s | eta=268.4s
[start] MC bf16 7651-7700/12450
[done] MC bf16 7651-7700/12450 | elapsed=3.3s
[progress] MC bf16: 7700/12450 | batch=50 | elapsed=431.2s | eta=266.0s
[start] MC bf16 7701-7750/12450
[done] MC bf16 7701-7750/12450 | elapsed=3.3s
[progress] MC bf16: 7750/12450 | batch=50 | elapsed=434.6s | eta=263.6s
[start] MC bf16 7751-7800/12450
[done] MC bf16 7751-7800/12450 | elapsed=3.3s
[progress] MC bf16: 7800/12450 | batch=50 | elapsed=438.0s | eta=261.1s
[start] MC bf16 7801-7850/12450
[done] MC bf16 7801-7850/12450 | elapsed=3.3s
[progress] MC bf16: 7850/12450 | batch=50 | elapsed=441.4s | eta=258.6s
[start] MC bf16 7851-7900/12450
[done] MC bf16 7851-7900/12450 | elapsed=3.2s
[progress] MC bf16: 7900/12450 | batch=50 | elapsed=444.7s | eta=256.1s
[start] MC bf16 7901-7950/12450
[done] MC bf16 7901-7950/12450 | elapsed=3.3s
[progress] MC bf16: 7950/12450 | batch=50 | elapsed=448.0s | eta=253.6s
[start] MC bf16 7951-8000/12450
[done] MC bf16 7951-8000/12450 | elapsed=3.3s
[progress] MC bf16: 8000/12450 | batch=50 | elapsed=451.5s | eta=251.1s
[start] MC bf16 8001-8050/12450
[done] MC bf16 8001-8050/12450 | elapsed=3.2s
[progress] MC bf16: 8050/12450 | batch=50 | elapsed=454.8s | eta=248.6s
[start] MC bf16 8051-8100/12450
[done] MC bf16 8051-8100/12450 | elapsed=3.2s
[progress] MC bf16: 8100/12450 | batch=50 | elapsed=458.1s | eta=246.0s
[start] MC bf16 8101-8150/12450
[done] MC bf16 8101-8150/12450 | elapsed=3.2s
[progress] MC bf16: 8150/12450 | batch=50 | elapsed=461.4s | eta=243.4s
[start] MC bf16 8151-8200/12450
[done] MC bf16 8151-8200/12450 | elapsed=3.3s
[progress] MC bf16: 8200/12450 | batch=50 | elapsed=464.7s | eta=240.9s
[start] MC bf16 8201-8250/12450
[done] MC bf16 8201-8250/12450 | elapsed=3.4s
[progress] MC bf16: 8250/12450 | batch=50 | elapsed=468.2s | eta=238.3s
[start] MC bf16 8251-8300/12450
[done] MC bf16 8251-8300/12450 | elapsed=3.3s
[progress] MC bf16: 8300/12450 | batch=50 | elapsed=471.5s | eta=235.8s
[start] MC bf16 8301-8350/12450
[done] MC bf16 8301-8350/12450 | elapsed=3.5s
[progress] MC bf16: 8350/12450 | batch=50 | elapsed=475.1s | eta=233.3s
[start] MC bf16 8351-8400/12450
[done] MC bf16 8351-8400/12450 | elapsed=3.3s
[progress] MC bf16: 8400/12450 | batch=50 | elapsed=478.5s | eta=230.7s
[start] MC bf16 8401-8450/12450
[done] MC bf16 8401-8450/12450 | elapsed=3.3s
[progress] MC bf16: 8450/12450 | batch=50 | elapsed=481.8s | eta=228.1s
[start] MC bf16 8451-8500/12450
[done] MC bf16 8451-8500/12450 | elapsed=3.2s
[progress] MC bf16: 8500/12450 | batch=50 | elapsed=485.1s | eta=225.4s
[start] MC bf16 8501-8550/12450
[done] MC bf16 8501-8550/12450 | elapsed=3.2s
[progress] MC bf16: 8550/12450 | batch=50 | elapsed=488.4s | eta=222.8s
[start] MC bf16 8551-8600/12450
[done] MC bf16 8551-8600/12450 | elapsed=3.2s
[progress] MC bf16: 8600/12450 | batch=50 | elapsed=491.8s | eta=220.2s
[start] MC bf16 8601-8650/12450
[done] MC bf16 8601-8650/12450 | elapsed=3.2s
[progress] MC bf16: 8650/12450 | batch=50 | elapsed=495.0s | eta=217.5s
[start] MC bf16 8651-8700/12450
[done] MC bf16 8651-8700/12450 | elapsed=3.3s
[progress] MC bf16: 8700/12450 | batch=50 | elapsed=498.5s | eta=214.9s
[start] MC bf16 8701-8750/12450
[done] MC bf16 8701-8750/12450 | elapsed=3.3s
[progress] MC bf16: 8750/12450 | batch=50 | elapsed=501.8s | eta=212.2s
[start] MC bf16 8751-8800/12450
[done] MC bf16 8751-8800/12450 | elapsed=3.3s
[progress] MC bf16: 8800/12450 | batch=50 | elapsed=505.2s | eta=209.6s
[start] MC bf16 8801-8850/12450
[done] MC bf16 8801-8850/12450 | elapsed=3.3s
[progress] MC bf16: 8850/12450 | batch=50 | elapsed=508.6s | eta=206.9s
[start] MC bf16 8851-8900/12450
[done] MC bf16 8851-8900/12450 | elapsed=3.3s
[progress] MC bf16: 8900/12450 | batch=50 | elapsed=512.0s | eta=204.2s
[start] MC bf16 8901-8950/12450
[done] MC bf16 8901-8950/12450 | elapsed=3.3s
[progress] MC bf16: 8950/12450 | batch=50 | elapsed=515.4s | eta=201.6s
[start] MC bf16 8951-9000/12450
[done] MC bf16 8951-9000/12450 | elapsed=3.3s
[progress] MC bf16: 9000/12450 | batch=50 | elapsed=518.9s | eta=198.9s
[start] MC bf16 9001-9050/12450
[done] MC bf16 9001-9050/12450 | elapsed=3.4s
[progress] MC bf16: 9050/12450 | batch=50 | elapsed=522.3s | eta=196.2s
[start] MC bf16 9051-9100/12450
[done] MC bf16 9051-9100/12450 | elapsed=3.3s
[progress] MC bf16: 9100/12450 | batch=50 | elapsed=525.7s | eta=193.5s
[start] MC bf16 9101-9150/12450
[done] MC bf16 9101-9150/12450 | elapsed=3.4s
[progress] MC bf16: 9150/12450 | batch=50 | elapsed=529.2s | eta=190.9s
[start] MC bf16 9151-9200/12450
[done] MC bf16 9151-9200/12450 | elapsed=3.4s
[progress] MC bf16: 9200/12450 | batch=50 | elapsed=532.7s | eta=188.2s
[start] MC bf16 9201-9250/12450
[done] MC bf16 9201-9250/12450 | elapsed=3.3s
[progress] MC bf16: 9250/12450 | batch=50 | elapsed=536.2s | eta=185.5s
[start] MC bf16 9251-9300/12450
[done] MC bf16 9251-9300/12450 | elapsed=3.3s
[progress] MC bf16: 9300/12450 | batch=50 | elapsed=539.5s | eta=182.7s
[start] MC bf16 9301-9350/12450
[done] MC bf16 9301-9350/12450 | elapsed=3.2s
[progress] MC bf16: 9350/12450 | batch=50 | elapsed=542.8s | eta=180.0s
[start] MC bf16 9351-9400/12450
[done] MC bf16 9351-9400/12450 | elapsed=3.4s
[progress] MC bf16: 9400/12450 | batch=50 | elapsed=546.3s | eta=177.3s
[start] MC bf16 9401-9450/12450
[done] MC bf16 9401-9450/12450 | elapsed=3.4s
[progress] MC bf16: 9450/12450 | batch=50 | elapsed=549.8s | eta=174.6s
[start] MC bf16 9451-9500/12450
[done] MC bf16 9451-9500/12450 | elapsed=3.3s
[progress] MC bf16: 9500/12450 | batch=50 | elapsed=553.2s | eta=171.8s
[start] MC bf16 9501-9550/12450
[done] MC bf16 9501-9550/12450 | elapsed=3.2s
[progress] MC bf16: 9550/12450 | batch=50 | elapsed=556.6s | eta=169.0s
[start] MC bf16 9551-9600/12450
[done] MC bf16 9551-9600/12450 | elapsed=3.5s
[progress] MC bf16: 9600/12450 | batch=50 | elapsed=560.1s | eta=166.3s
[start] MC bf16 9601-9650/12450
[done] MC bf16 9601-9650/12450 | elapsed=3.4s
[progress] MC bf16: 9650/12450 | batch=50 | elapsed=563.6s | eta=163.5s
[start] MC bf16 9651-9700/12450
[done] MC bf16 9651-9700/12450 | elapsed=3.3s
[progress] MC bf16: 9700/12450 | batch=50 | elapsed=567.0s | eta=160.7s
[start] MC bf16 9701-9750/12450
[done] MC bf16 9701-9750/12450 | elapsed=3.2s
[progress] MC bf16: 9750/12450 | batch=50 | elapsed=570.4s | eta=157.9s
[start] MC bf16 9751-9800/12450
[done] MC bf16 9751-9800/12450 | elapsed=3.2s
[progress] MC bf16: 9800/12450 | batch=50 | elapsed=573.7s | eta=155.1s
[start] MC bf16 9801-9850/12450
[done] MC bf16 9801-9850/12450 | elapsed=3.3s
[progress] MC bf16: 9850/12450 | batch=50 | elapsed=577.2s | eta=152.3s
[start] MC bf16 9851-9900/12450
[done] MC bf16 9851-9900/12450 | elapsed=3.2s
[progress] MC bf16: 9900/12450 | batch=50 | elapsed=580.4s | eta=149.5s
[start] MC bf16 9901-9950/12450
[done] MC bf16 9901-9950/12450 | elapsed=3.2s
[progress] MC bf16: 9950/12450 | batch=50 | elapsed=583.8s | eta=146.7s
[start] MC bf16 9951-10000/12450
[done] MC bf16 9951-10000/12450 | elapsed=3.5s
[progress] MC bf16: 10000/12450 | batch=50 | elapsed=587.3s | eta=143.9s
[start] MC bf16 10001-10050/12450
[done] MC bf16 10001-10050/12450 | elapsed=3.3s
[progress] MC bf16: 10050/12450 | batch=50 | elapsed=590.8s | eta=141.1s
[start] MC bf16 10051-10100/12450
[done] MC bf16 10051-10100/12450 | elapsed=3.3s
[progress] MC bf16: 10100/12450 | batch=50 | elapsed=594.2s | eta=138.2s
[start] MC bf16 10101-10150/12450
[done] MC bf16 10101-10150/12450 | elapsed=3.2s
[progress] MC bf16: 10150/12450 | batch=50 | elapsed=597.5s | eta=135.4s
[start] MC bf16 10151-10200/12450
[done] MC bf16 10151-10200/12450 | elapsed=3.3s
[progress] MC bf16: 10200/12450 | batch=50 | elapsed=600.9s | eta=132.6s
[start] MC bf16 10201-10250/12450
[done] MC bf16 10201-10250/12450 | elapsed=3.2s
[progress] MC bf16: 10250/12450 | batch=50 | elapsed=604.2s | eta=129.7s
[start] MC bf16 10251-10300/12450
[done] MC bf16 10251-10300/12450 | elapsed=3.2s
[progress] MC bf16: 10300/12450 | batch=50 | elapsed=607.5s | eta=126.8s
[start] MC bf16 10301-10350/12450
[done] MC bf16 10301-10350/12450 | elapsed=3.2s
[progress] MC bf16: 10350/12450 | batch=50 | elapsed=610.9s | eta=123.9s
[start] MC bf16 10351-10400/12450
[done] MC bf16 10351-10400/12450 | elapsed=3.3s
[progress] MC bf16: 10400/12450 | batch=50 | elapsed=614.3s | eta=121.1s
[start] MC bf16 10401-10450/12450
[done] MC bf16 10401-10450/12450 | elapsed=3.2s
[progress] MC bf16: 10450/12450 | batch=50 | elapsed=617.6s | eta=118.2s
[start] MC bf16 10451-10500/12450
[done] MC bf16 10451-10500/12450 | elapsed=3.3s
[progress] MC bf16: 10500/12450 | batch=50 | elapsed=621.0s | eta=115.3s
[start] MC bf16 10501-10550/12450
[done] MC bf16 10501-10550/12450 | elapsed=3.3s
[progress] MC bf16: 10550/12450 | batch=50 | elapsed=624.4s | eta=112.5s
[start] MC bf16 10551-10600/12450
[done] MC bf16 10551-10600/12450 | elapsed=3.3s
[progress] MC bf16: 10600/12450 | batch=50 | elapsed=627.9s | eta=109.6s
[start] MC bf16 10601-10650/12450
[done] MC bf16 10601-10650/12450 | elapsed=3.3s
[progress] MC bf16: 10650/12450 | batch=50 | elapsed=631.3s | eta=106.7s
[start] MC bf16 10651-10700/12450
[done] MC bf16 10651-10700/12450 | elapsed=3.2s
[progress] MC bf16: 10700/12450 | batch=50 | elapsed=634.6s | eta=103.8s
[start] MC bf16 10701-10750/12450
[done] MC bf16 10701-10750/12450 | elapsed=3.3s
[progress] MC bf16: 10750/12450 | batch=50 | elapsed=638.0s | eta=100.9s
[start] MC bf16 10751-10800/12450
[done] MC bf16 10751-10800/12450 | elapsed=3.3s
[progress] MC bf16: 10800/12450 | batch=50 | elapsed=641.4s | eta=98.0s
[start] MC bf16 10801-10850/12450
[done] MC bf16 10801-10850/12450 | elapsed=3.4s
[progress] MC bf16: 10850/12450 | batch=50 | elapsed=644.9s | eta=95.1s
[start] MC bf16 10851-10900/12450
[done] MC bf16 10851-10900/12450 | elapsed=3.2s
[progress] MC bf16: 10900/12450 | batch=50 | elapsed=648.3s | eta=92.2s
[start] MC bf16 10901-10950/12450
[done] MC bf16 10901-10950/12450 | elapsed=3.3s
[progress] MC bf16: 10950/12450 | batch=50 | elapsed=651.7s | eta=89.3s
[start] MC bf16 10951-11000/12450
[done] MC bf16 10951-11000/12450 | elapsed=3.4s
[progress] MC bf16: 11000/12450 | batch=50 | elapsed=655.2s | eta=86.4s
[start] MC bf16 11001-11050/12450
[done] MC bf16 11001-11050/12450 | elapsed=3.3s
[progress] MC bf16: 11050/12450 | batch=50 | elapsed=658.7s | eta=83.5s
[start] MC bf16 11051-11100/12450
[done] MC bf16 11051-11100/12450 | elapsed=3.3s
[progress] MC bf16: 11100/12450 | batch=50 | elapsed=662.1s | eta=80.5s
[start] MC bf16 11101-11150/12450
[done] MC bf16 11101-11150/12450 | elapsed=3.4s
[progress] MC bf16: 11150/12450 | batch=50 | elapsed=665.6s | eta=77.6s
[start] MC bf16 11151-11200/12450
[done] MC bf16 11151-11200/12450 | elapsed=3.3s
[progress] MC bf16: 11200/12450 | batch=50 | elapsed=669.0s | eta=74.7s
[start] MC bf16 11201-11250/12450
[done] MC bf16 11201-11250/12450 | elapsed=3.3s
[progress] MC bf16: 11250/12450 | batch=50 | elapsed=672.5s | eta=71.7s
[start] MC bf16 11251-11300/12450
[done] MC bf16 11251-11300/12450 | elapsed=3.2s
[progress] MC bf16: 11300/12450 | batch=50 | elapsed=675.8s | eta=68.8s
[start] MC bf16 11301-11350/12450
[done] MC bf16 11301-11350/12450 | elapsed=3.3s
[progress] MC bf16: 11350/12450 | batch=50 | elapsed=679.3s | eta=65.8s
[start] MC bf16 11351-11400/12450
[done] MC bf16 11351-11400/12450 | elapsed=3.2s
[progress] MC bf16: 11400/12450 | batch=50 | elapsed=682.6s | eta=62.9s
[start] MC bf16 11401-11450/12450
[done] MC bf16 11401-11450/12450 | elapsed=3.3s
[progress] MC bf16: 11450/12450 | batch=50 | elapsed=686.0s | eta=59.9s
[start] MC bf16 11451-11500/12450
[done] MC bf16 11451-11500/12450 | elapsed=3.4s
[progress] MC bf16: 11500/12450 | batch=50 | elapsed=689.5s | eta=57.0s
[start] MC bf16 11501-11550/12450
[done] MC bf16 11501-11550/12450 | elapsed=3.3s
[progress] MC bf16: 11550/12450 | batch=50 | elapsed=692.9s | eta=54.0s
[start] MC bf16 11551-11600/12450
[done] MC bf16 11551-11600/12450 | elapsed=3.3s
[progress] MC bf16: 11600/12450 | batch=50 | elapsed=696.3s | eta=51.0s
[start] MC bf16 11601-11650/12450
[done] MC bf16 11601-11650/12450 | elapsed=3.3s
[progress] MC bf16: 11650/12450 | batch=50 | elapsed=699.7s | eta=48.1s
[start] MC bf16 11651-11700/12450
[done] MC bf16 11651-11700/12450 | elapsed=3.3s
[progress] MC bf16: 11700/12450 | batch=50 | elapsed=703.2s | eta=45.1s
[start] MC bf16 11701-11750/12450
[done] MC bf16 11701-11750/12450 | elapsed=3.3s
[progress] MC bf16: 11750/12450 | batch=50 | elapsed=706.6s | eta=42.1s
[start] MC bf16 11751-11800/12450
[done] MC bf16 11751-11800/12450 | elapsed=3.3s
[progress] MC bf16: 11800/12450 | batch=50 | elapsed=710.0s | eta=39.1s
[start] MC bf16 11801-11850/12450
[done] MC bf16 11801-11850/12450 | elapsed=3.4s
[progress] MC bf16: 11850/12450 | batch=50 | elapsed=713.5s | eta=36.1s
[start] MC bf16 11851-11900/12450
[done] MC bf16 11851-11900/12450 | elapsed=3.2s
[progress] MC bf16: 11900/12450 | batch=50 | elapsed=716.8s | eta=33.1s
[start] MC bf16 11901-11950/12450
[done] MC bf16 11901-11950/12450 | elapsed=3.5s
[progress] MC bf16: 11950/12450 | batch=50 | elapsed=720.4s | eta=30.1s
[start] MC bf16 11951-12000/12450
[done] MC bf16 11951-12000/12450 | elapsed=3.2s
[progress] MC bf16: 12000/12450 | batch=50 | elapsed=723.8s | eta=27.1s
[start] MC bf16 12001-12050/12450
[done] MC bf16 12001-12050/12450 | elapsed=3.3s
[progress] MC bf16: 12050/12450 | batch=50 | elapsed=727.2s | eta=24.1s
[start] MC bf16 12051-12100/12450
[done] MC bf16 12051-12100/12450 | elapsed=3.2s
[progress] MC bf16: 12100/12450 | batch=50 | elapsed=730.6s | eta=21.1s
[start] MC bf16 12101-12150/12450
[done] MC bf16 12101-12150/12450 | elapsed=3.3s
[progress] MC bf16: 12150/12450 | batch=50 | elapsed=734.1s | eta=18.1s
[start] MC bf16 12151-12200/12450
[done] MC bf16 12151-12200/12450 | elapsed=3.4s
[progress] MC bf16: 12200/12450 | batch=50 | elapsed=737.6s | eta=15.1s
[start] MC bf16 12201-12250/12450
[done] MC bf16 12201-12250/12450 | elapsed=3.2s
[progress] MC bf16: 12250/12450 | batch=50 | elapsed=740.9s | eta=12.1s
[start] MC bf16 12251-12300/12450
[done] MC bf16 12251-12300/12450 | elapsed=3.2s
[progress] MC bf16: 12300/12450 | batch=50 | elapsed=744.3s | eta=9.1s
[start] MC bf16 12301-12350/12450
[done] MC bf16 12301-12350/12450 | elapsed=3.4s
[progress] MC bf16: 12350/12450 | batch=50 | elapsed=747.8s | eta=6.1s
[start] MC bf16 12351-12400/12450
[done] MC bf16 12351-12400/12450 | elapsed=3.2s
[progress] MC bf16: 12400/12450 | batch=50 | elapsed=751.1s | eta=3.0s
[start] MC bf16 12401-12450/12450
[done] MC bf16 12401-12450/12450 | elapsed=3.4s
[progress] MC bf16: 12450/12450 | batch=50 | elapsed=754.6s | eta=0.0s
[quality-complete] bf16: {"wiki": {"nll": 2.8802396765251337, "perplexity": 17.818543354415556, "token_accuracy": 0.4495933785669602, "tokens": 20781, "configured_batch_size": 50, "minimum_batch_size": 50}, "dolly": {"nll": 2.4070740160974626, "perplexity": 11.101430968578343, "token_accuracy": 0.5542057156080065, "tokens": 8643, "configured_batch_size": 50, "minimum_batch_size": 50}, "mc_accuracy": 0.7089959839357429, "mc_accuracy_norm": 0.7089959839357429, "mc_accuracy_raw": 0.5906024096385543}
[stage 4/4] bf16: runtime benchmark
[plan] Runtime bf16: prompts=10, repeats=3, new_tokens=128
[start] Runtime bf16 warm-up
[decode] bf16 warmup: 8/8 tokens
[done] Runtime bf16 warm-up | elapsed=0.5s
[start] Runtime bf16 request=1/10 repeat=1/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=1/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime bf16: 1/30 | batch=1 | elapsed=6.4s | eta=186.4s
[start] Runtime bf16 request=2/10 repeat=1/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=2/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime bf16: 2/30 | batch=1 | elapsed=12.4s | eta=174.3s
[start] Runtime bf16 request=3/10 repeat=1/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=3/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime bf16: 3/30 | batch=1 | elapsed=18.4s | eta=165.8s
[start] Runtime bf16 request=4/10 repeat=1/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=4/10 repeat=1/3 | elapsed=6.1s
[progress] Runtime bf16: 4/30 | batch=1 | elapsed=24.5s | eta=159.2s
[start] Runtime bf16 request=5/10 repeat=1/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=5/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime bf16: 5/30 | batch=1 | elapsed=30.4s | eta=152.2s
[start] Runtime bf16 request=6/10 repeat=1/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=6/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime bf16: 6/30 | batch=1 | elapsed=36.4s | eta=145.7s
[start] Runtime bf16 request=7/10 repeat=1/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=7/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime bf16: 7/30 | batch=1 | elapsed=42.4s | eta=139.3s
[start] Runtime bf16 request=8/10 repeat=1/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=8/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime bf16: 8/30 | batch=1 | elapsed=48.4s | eta=133.2s
[start] Runtime bf16 request=9/10 repeat=1/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=9/10 repeat=1/3 | elapsed=5.9s
[progress] Runtime bf16: 9/30 | batch=1 | elapsed=54.4s | eta=126.9s
[start] Runtime bf16 request=10/10 repeat=1/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=10/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime bf16: 10/30 | batch=1 | elapsed=60.3s | eta=120.7s
[start] Runtime bf16 request=1/10 repeat=2/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=1/10 repeat=2/3 | elapsed=6.0s
[progress] Runtime bf16: 11/30 | batch=1 | elapsed=66.3s | eta=114.6s
[start] Runtime bf16 request=2/10 repeat=2/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=2/10 repeat=2/3 | elapsed=6.1s
[progress] Runtime bf16: 12/30 | batch=1 | elapsed=72.4s | eta=108.6s
[start] Runtime bf16 request=3/10 repeat=2/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=3/10 repeat=2/3 | elapsed=6.1s
[progress] Runtime bf16: 13/30 | batch=1 | elapsed=78.5s | eta=102.7s
[start] Runtime bf16 request=4/10 repeat=2/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=4/10 repeat=2/3 | elapsed=6.0s
[progress] Runtime bf16: 14/30 | batch=1 | elapsed=84.5s | eta=96.6s
[start] Runtime bf16 request=5/10 repeat=2/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=5/10 repeat=2/3 | elapsed=6.0s
[progress] Runtime bf16: 15/30 | batch=1 | elapsed=90.5s | eta=90.5s
[start] Runtime bf16 request=6/10 repeat=2/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=6/10 repeat=2/3 | elapsed=6.0s
[progress] Runtime bf16: 16/30 | batch=1 | elapsed=96.5s | eta=84.5s
[start] Runtime bf16 request=7/10 repeat=2/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=7/10 repeat=2/3 | elapsed=6.0s
[progress] Runtime bf16: 17/30 | batch=1 | elapsed=102.6s | eta=78.4s
[start] Runtime bf16 request=8/10 repeat=2/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=8/10 repeat=2/3 | elapsed=6.0s
[progress] Runtime bf16: 18/30 | batch=1 | elapsed=108.6s | eta=72.4s
[start] Runtime bf16 request=9/10 repeat=2/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=9/10 repeat=2/3 | elapsed=6.1s
[progress] Runtime bf16: 19/30 | batch=1 | elapsed=114.6s | eta=66.4s
[start] Runtime bf16 request=10/10 repeat=2/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=10/10 repeat=2/3 | elapsed=6.0s
[progress] Runtime bf16: 20/30 | batch=1 | elapsed=120.6s | eta=60.3s
[start] Runtime bf16 request=1/10 repeat=3/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=1/10 repeat=3/3 | elapsed=6.1s
[progress] Runtime bf16: 21/30 | batch=1 | elapsed=126.8s | eta=54.3s
[start] Runtime bf16 request=2/10 repeat=3/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=2/10 repeat=3/3 | elapsed=6.0s
[progress] Runtime bf16: 22/30 | batch=1 | elapsed=132.7s | eta=48.3s
[start] Runtime bf16 request=3/10 repeat=3/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=3/10 repeat=3/3 | elapsed=6.0s
[progress] Runtime bf16: 23/30 | batch=1 | elapsed=138.7s | eta=42.2s
[start] Runtime bf16 request=4/10 repeat=3/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=4/10 repeat=3/3 | elapsed=6.0s
[progress] Runtime bf16: 24/30 | batch=1 | elapsed=144.7s | eta=36.2s
[start] Runtime bf16 request=5/10 repeat=3/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=5/10 repeat=3/3 | elapsed=6.0s
[progress] Runtime bf16: 25/30 | batch=1 | elapsed=150.7s | eta=30.1s
[start] Runtime bf16 request=6/10 repeat=3/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=6/10 repeat=3/3 | elapsed=6.0s
[progress] Runtime bf16: 26/30 | batch=1 | elapsed=156.6s | eta=24.1s
[start] Runtime bf16 request=7/10 repeat=3/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=7/10 repeat=3/3 | elapsed=6.0s
[progress] Runtime bf16: 27/30 | batch=1 | elapsed=162.7s | eta=18.1s
[start] Runtime bf16 request=8/10 repeat=3/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=8/10 repeat=3/3 | elapsed=6.0s
[progress] Runtime bf16: 28/30 | batch=1 | elapsed=168.6s | eta=12.0s
[start] Runtime bf16 request=9/10 repeat=3/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=9/10 repeat=3/3 | elapsed=5.9s
[progress] Runtime bf16: 29/30 | batch=1 | elapsed=174.6s | eta=6.0s
[start] Runtime bf16 request=10/10 repeat=3/3
[decode] bf16 persistent_warm: 8/128 tokens
[decode] bf16 persistent_warm: 16/128 tokens
[decode] bf16 persistent_warm: 24/128 tokens
[decode] bf16 persistent_warm: 32/128 tokens
[decode] bf16 persistent_warm: 40/128 tokens
[decode] bf16 persistent_warm: 48/128 tokens
[decode] bf16 persistent_warm: 56/128 tokens
[decode] bf16 persistent_warm: 64/128 tokens
[decode] bf16 persistent_warm: 72/128 tokens
[decode] bf16 persistent_warm: 80/128 tokens
[decode] bf16 persistent_warm: 88/128 tokens
[decode] bf16 persistent_warm: 96/128 tokens
[decode] bf16 persistent_warm: 104/128 tokens
[decode] bf16 persistent_warm: 112/128 tokens
[decode] bf16 persistent_warm: 120/128 tokens
[decode] bf16 persistent_warm: 128/128 tokens
[done] Runtime bf16 request=10/10 repeat=3/3 | elapsed=5.9s
[progress] Runtime bf16: 30/30 | batch=1 | elapsed=180.5s | eta=0.0s
[batch] bf16 B=1: 32.14 tok/s
[batch] bf16 B=2: 46.64 tok/s
[batch] bf16 B=4: 58.07 tok/s
[batch] bf16 B=8: 65.25 tok/s
{
  "quality": {
    "wiki": {
      "nll": 2.8802396765251337,
      "perplexity": 17.818543354415556,
      "token_accuracy": 0.4495933785669602,
      "tokens": 20781,
      "configured_batch_size": 50,
      "minimum_batch_size": 50
    },
    "dolly": {
      "nll": 2.4070740160974626,
      "perplexity": 11.101430968578343,
      "token_accuracy": 0.5542057156080065,
      "tokens": 8643,
      "configured_batch_size": 50,
      "minimum_batch_size": 50
    },
    "mc_accuracy": 0.7089959839357429,
    "mc_accuracy_norm": 0.7089959839357429,
    "mc_accuracy_raw": 0.5906024096385543
  },
  "memory": {
    "load_seconds": 4.708519412999976,
    "allocated_GiB": 12.887944221496582,
    "reserved_GiB": 14.39453125,
    "peak_allocated_GiB": 13.387943267822266,
    "peak_reserved_GiB": 14.39453125,
    "model_footprint_GiB": 12.887943744659424,
    "host_rss_peak_GiB": 14.06085205078125,
    "nvml_peak_used_GiB": 15.0457763671875,
    "avg_power_W": 28.75434170854271,
    "energy_J": 133.48814492682962,
    "model_revision": "7f1c97f440f06ce36705e4f2b843edb5925f4498",
    "final_peak_allocated_GiB": 13.710572242736816,
    "final_peak_reserved_GiB": 14.68359375,
    "final_host_rss_peak_GiB": 14.06085205078125,
    "final_nvml_peak_used_GiB": 22.4168701171875,
    "final_avg_power_W": 65.63621020477672,
    "final_energy_J": 63253.230672038306
  }
}


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/logs/download.log <==
Downloading immutable revision 7f1c97f440f06ce36705e4f2b843edb5925f4498

Fetching 9 files:   0%|          | 0/9 [00:00<?, ?it/s]Warning: You are sending unauthenticated requests to the HF Hub. Please set a HF_TOKEN to enable higher rate limits and faster downloads.

Fetching 9 files:  11%|█         | 1/9 [00:00<00:02,  3.91it/s]
Fetching 9 files:  33%|███▎      | 3/9 [00:25<00:56,  9.44s/it]
Fetching 9 files:  44%|████▍     | 4/9 [00:28<00:36,  7.23s/it]
Fetching 9 files:  56%|█████▌    | 5/9 [00:28<00:19,  4.93s/it]
Fetching 9 files:  67%|██████▋   | 6/9 [00:29<00:10,  3.43s/it]
Fetching 9 files:  78%|███████▊  | 7/9 [00:29<00:04,  2.44s/it]
Fetching 9 files:  89%|████████▉ | 8/9 [00:29<00:01,  1.76s/it]
Fetching 9 files: 100%|██████████| 9/9 [00:40<00:00,  4.69s/it]
Fetching 9 files: 100%|██████████| 9/9 [00:40<00:00,  4.55s/it]
{
  "model_id": "allenai/OLMoE-1B-7B-0924-Instruct",
  "revision": "7f1c97f440f06ce36705e4f2b843edb5925f4498",
  "local_path": "/content/hf_cache/hub/models--allenai--OLMoE-1B-7B-0924-Instruct/snapshots/7f1c97f440f06ce36705e4f2b843edb5925f4498"
}


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/logs/micro.log <==
[backend] Marlin FP16xINT4, native offline packing, group=128
[tune] gu M=1: (64, 256) 0.0142 ms
[tune] gu M=2: (64, 256) 0.0135 ms
[tune] gu M=4: (64, 256) 0.0159 ms
[tune] gu M=8: (-1, -1) 0.0139 ms
[tune] gu M=16: (64, 256) 0.0226 ms
[tune] gu M=32: (64, 256) 0.0213 ms
[tune] gu M=64: (64, 256) 0.0211 ms
[tune] gu M=128: (64, 256) 0.0223 ms
[tune] dn M=1: (64, 256) 0.0139 ms
[tune] dn M=2: (64, 256) 0.0140 ms
[tune] dn M=4: (64, 256) 0.0151 ms
[tune] dn M=8: (-1, -1) 0.0140 ms
[tune] dn M=16: (-1, -1) 0.0140 ms
[tune] dn M=32: (-1, -1) 0.0144 ms
[tune] dn M=64: (-1, -1) 0.0148 ms
[tune] dn M=128: (-1, -1) 0.0162 ms
backend projection   m  thread_k  thread_n  fused_ms  materialized_fp16_ms  speedup  max_abs  mean_abs  relative_mean  finite        shape
 marlin         gu   1        64       256  0.029389              0.029372 0.999419 0.003906  0.000573       0.000388    True (2048, 2048)
 marlin         gu   2        64       256  0.018228              0.021094 1.157236 0.003906  0.000527       0.000377    True (2048, 2048)
 marlin         gu   4        64       256  0.018791              0.021606 1.149798 0.003906  0.000540       0.000376    True (2048, 2048)
 marlin         gu   8        -1        -1  0.018909              0.020889 1.104699 0.007812  0.000464       0.000320    True (2048, 2048)
 marlin         gu  16        64       256  0.019285              0.020668 1.071681 0.005859  0.000542       0.000372    True (2048, 2048)
 marlin         gu  32        64       256  0.019371              0.021094 1.088987 0.007812  0.000556       0.000381    True (2048, 2048)
 marlin         gu  64        64       256  0.020242              0.020361 1.005849 0.007812  0.000544       0.000376    True (2048, 2048)
 marlin         gu 128        64       256  0.022050              0.021163 0.959752 0.435791  0.008124       0.005598    True (2048, 2048)
 marlin         dn   1        64       256  0.019849              0.020565 1.036113 0.001953  0.000345       0.000338    True (2048, 1024)
 marlin         dn   2        64       256  0.018773              0.020924 1.114545 0.003906  0.000343       0.000317    True (2048, 1024)
 marlin         dn   4        64       256  0.018637              0.021180 1.136447 0.003906  0.000338       0.000324    True (2048, 1024)
 marlin         dn   8        -1        -1  0.018927              0.020804 1.099188 0.003906  0.000312       0.000304    True (2048, 1024)
 marlin         dn  16        -1        -1  0.019439              0.020753 1.067603 0.003906  0.000311       0.000302    True (2048, 1024)
 marlin         dn  32        -1        -1  0.019028              0.020855 1.096026 0.003906  0.000332       0.000325    True (2048, 1024)
 marlin         dn  64        -1        -1  0.019115              0.020497 1.072321 0.003906  0.000333       0.000324    True (2048, 1024)
 marlin         dn 128        -1        -1  0.019166              0.019900 1.038290 0.427734  0.001516       0.001475    True (2048, 1024)


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/logs/reload.log <==
[artifact-audit] {
  "passed": true,
  "failures": []
}
[artifact-audit] {
  "passed": true,
  "failures": []
}
{
  "cache_policy": "explicit",
  "cache_capacity": 16,
  "estimated_resident_weights_GiB": 1.6613807678222656,
  "estimated_load_requirement_GiB": 4.161380767822266,
  "free_VRAM_GiB": 21.8448486328125,
  "total_VRAM_GiB": 22.0343017578125,
  "host_expert_pool_GiB": 3.09375,
  "available_host_RAM_GiB": 49.70638656616211
}
[backend] Marlin FP16xINT4, native offline packing, group=128
[device-integrity] {
  "device": "cuda:0",
  "moved_construction_tensors": [],
  "parameter_count": 147,
  "buffer_count": 18,
  "rotary_inv_freq_devices": {
    "model.rotary_emb": "cuda:0"
  }
}
[parity-trace] reloaded: 133 tensors
{
  "passed": true,
  "first_failure": null,
  "first_failure_key": null,
  "stages": [
    {
      "stage": "token_ids",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "embedding",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "layer_input",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "token_mixer_norm",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "token_mixer_output",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "moe_input",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "router_logits",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "selected_experts",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "expert_input",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "gate_projection",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "up_projection",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "down_projection",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "moe_output",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "layer_output",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "final_hidden",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "final_logits",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "greedy_tokens",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    }
  ],
  "atol": 0.5,
  "rtol": 0.05
}
[decode] reload_cached_decode_smoke cold: 3/3 tokens
[plan] Runtime w4a16_reloaded: prompts=2, repeats=1, new_tokens=128
[start] Runtime w4a16_reloaded cold request
[decode] w4a16_reloaded cold: 8/128 tokens
[decode] w4a16_reloaded cold: 16/128 tokens
[decode] w4a16_reloaded cold: 24/128 tokens
[decode] w4a16_reloaded cold: 32/128 tokens
[decode] w4a16_reloaded cold: 40/128 tokens
[decode] w4a16_reloaded cold: 48/128 tokens
[decode] w4a16_reloaded cold: 56/128 tokens
[decode] w4a16_reloaded cold: 64/128 tokens
[decode] w4a16_reloaded cold: 72/128 tokens
[decode] w4a16_reloaded cold: 80/128 tokens
[decode] w4a16_reloaded cold: 88/128 tokens
[decode] w4a16_reloaded cold: 96/128 tokens
[decode] w4a16_reloaded cold: 104/128 tokens
[decode] w4a16_reloaded cold: 112/128 tokens
[decode] w4a16_reloaded cold: 120/128 tokens
[decode] w4a16_reloaded cold: 128/128 tokens
[done] Runtime w4a16_reloaded cold request | elapsed=7.8s
[start] Runtime w4a16_reloaded request=1/2 repeat=1/1
[decode] w4a16_reloaded persistent_warm: 8/128 tokens
[decode] w4a16_reloaded persistent_warm: 16/128 tokens
[decode] w4a16_reloaded persistent_warm: 24/128 tokens
[decode] w4a16_reloaded persistent_warm: 32/128 tokens
[decode] w4a16_reloaded persistent_warm: 40/128 tokens
[decode] w4a16_reloaded persistent_warm: 48/128 tokens
[decode] w4a16_reloaded persistent_warm: 56/128 tokens
[decode] w4a16_reloaded persistent_warm: 64/128 tokens
[decode] w4a16_reloaded persistent_warm: 72/128 tokens
[decode] w4a16_reloaded persistent_warm: 80/128 tokens
[decode] w4a16_reloaded persistent_warm: 88/128 tokens
[decode] w4a16_reloaded persistent_warm: 96/128 tokens
[decode] w4a16_reloaded persistent_warm: 104/128 tokens
[decode] w4a16_reloaded persistent_warm: 112/128 tokens
[decode] w4a16_reloaded persistent_warm: 120/128 tokens
[decode] w4a16_reloaded persistent_warm: 128/128 tokens
[done] Runtime w4a16_reloaded request=1/2 repeat=1/1 | elapsed=7.7s
[progress] Runtime w4a16_reloaded: 1/2 | batch=1 | elapsed=15.5s | eta=15.5s
[start] Runtime w4a16_reloaded request=2/2 repeat=1/1
[decode] w4a16_reloaded persistent_warm: 8/128 tokens
[decode] w4a16_reloaded persistent_warm: 16/128 tokens
[decode] w4a16_reloaded persistent_warm: 24/128 tokens
[decode] w4a16_reloaded persistent_warm: 32/128 tokens
[decode] w4a16_reloaded persistent_warm: 40/128 tokens
[decode] w4a16_reloaded persistent_warm: 48/128 tokens
[decode] w4a16_reloaded persistent_warm: 56/128 tokens
[decode] w4a16_reloaded persistent_warm: 64/128 tokens
[decode] w4a16_reloaded persistent_warm: 72/128 tokens
[decode] w4a16_reloaded persistent_warm: 80/128 tokens
[decode] w4a16_reloaded persistent_warm: 88/128 tokens
[decode] w4a16_reloaded persistent_warm: 96/128 tokens
[decode] w4a16_reloaded persistent_warm: 104/128 tokens
[decode] w4a16_reloaded persistent_warm: 112/128 tokens
[decode] w4a16_reloaded persistent_warm: 120/128 tokens
[decode] w4a16_reloaded persistent_warm: 128/128 tokens
[done] Runtime w4a16_reloaded request=2/2 repeat=1/1 | elapsed=7.3s
[progress] Runtime w4a16_reloaded: 2/2 | batch=1 | elapsed=22.7s | eta=0.0s
{
  "checkpoint": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838",
  "load_seconds": 43.249702481000895,
  "peak_allocated_GiB": 1.6892776489257812,
  "peak_reserved_GiB": 1.833984375,
  "artifact_audit_passed": true,
  "parity": {
    "passed": true,
    "first_failure": null,
    "first_failure_key": null,
    "stages": [
      {
        "stage": "token_ids",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "embedding",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_norm",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "router_logits",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "selected_experts",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "expert_input",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "gate_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "up_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "down_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_hidden",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_logits",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "greedy_tokens",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      }
    ],
    "atol": 0.5,
    "rtol": 0.05
  },
  "host_rss_peak_GiB": 5.388999938964844,
  "nvml_peak_used_GiB": 2.5535888671875,
  "avg_power_W": 28.61208066581306,
  "energy_J": 2077.662964720881
}


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/logs/repair_parity.log <==
[artifact-audit] {
  "passed": true,
  "failures": []
}
[backend] Marlin FP16xINT4, native offline packing, group=128

Pack L00 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L00 gu:   2%|▏         | 1/64 [00:00<00:06,  9.60it/s]
Pack L00 gu:   5%|▍         | 3/64 [00:00<00:05, 10.26it/s]
Pack L00 gu:   8%|▊         | 5/64 [00:00<00:05, 10.44it/s]
Pack L00 gu:  11%|█         | 7/64 [00:00<00:05, 11.21it/s]
Pack L00 gu:  14%|█▍        | 9/64 [00:00<00:04, 11.25it/s]
Pack L00 gu:  17%|█▋        | 11/64 [00:00<00:04, 11.28it/s]
Pack L00 gu:  20%|██        | 13/64 [00:01<00:04, 11.28it/s]
Pack L00 gu:  23%|██▎       | 15/64 [00:01<00:04, 11.26it/s]
Pack L00 gu:  27%|██▋       | 17/64 [00:01<00:04, 11.33it/s]
Pack L00 gu:  30%|██▉       | 19/64 [00:01<00:03, 11.32it/s]
Pack L00 gu:  33%|███▎      | 21/64 [00:01<00:03, 11.10it/s]
Pack L00 gu:  36%|███▌      | 23/64 [00:02<00:03, 11.00it/s]
Pack L00 gu:  39%|███▉      | 25/64 [00:02<00:03, 11.03it/s]
Pack L00 gu:  42%|████▏     | 27/64 [00:02<00:03, 11.15it/s]
Pack L00 gu:  45%|████▌     | 29/64 [00:02<00:03, 11.18it/s]
Pack L00 gu:  48%|████▊     | 31/64 [00:02<00:02, 11.19it/s]
Pack L00 gu:  52%|█████▏    | 33/64 [00:02<00:02, 10.88it/s]
Pack L00 gu:  55%|█████▍    | 35/64 [00:03<00:02, 10.96it/s]
Pack L00 gu:  58%|█████▊    | 37/64 [00:03<00:02, 10.99it/s]
Pack L00 gu:  61%|██████    | 39/64 [00:03<00:02, 11.12it/s]
Pack L00 gu:  64%|██████▍   | 41/64 [00:03<00:02, 11.18it/s]
Pack L00 gu:  67%|██████▋   | 43/64 [00:03<00:01, 11.30it/s]
Pack L00 gu:  70%|███████   | 45/64 [00:04<00:01, 11.39it/s]
Pack L00 gu:  73%|███████▎  | 47/64 [00:04<00:01, 11.40it/s]
Pack L00 gu:  77%|███████▋  | 49/64 [00:04<00:01, 11.39it/s]
Pack L00 gu:  80%|███████▉  | 51/64 [00:04<00:01, 11.42it/s]
Pack L00 gu:  83%|████████▎ | 53/64 [00:04<00:00, 11.41it/s]
Pack L00 gu:  86%|████████▌ | 55/64 [00:04<00:00, 11.43it/s]
Pack L00 gu:  89%|████████▉ | 57/64 [00:05<00:00, 11.14it/s]
Pack L00 gu:  92%|█████████▏| 59/64 [00:05<00:00, 10.82it/s]
Pack L00 gu:  95%|█████████▌| 61/64 [00:05<00:00, 10.43it/s]
Pack L00 gu:  98%|█████████▊| 63/64 [00:05<00:00, 10.49it/s]
                                                            

Pack L00 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L00 dn:   5%|▍         | 3/64 [00:00<00:02, 23.50it/s]
Pack L00 dn:   9%|▉         | 6/64 [00:00<00:02, 23.05it/s]
Pack L00 dn:  14%|█▍        | 9/64 [00:00<00:02, 23.36it/s]
Pack L00 dn:  19%|█▉        | 12/64 [00:00<00:02, 23.35it/s]
Pack L00 dn:  23%|██▎       | 15/64 [00:00<00:02, 23.51it/s]
Pack L00 dn:  28%|██▊       | 18/64 [00:00<00:01, 23.52it/s]
Pack L00 dn:  33%|███▎      | 21/64 [00:00<00:01, 23.42it/s]
Pack L00 dn:  38%|███▊      | 24/64 [00:01<00:01, 23.42it/s]
Pack L00 dn:  42%|████▏     | 27/64 [00:01<00:01, 23.73it/s]
Pack L00 dn:  47%|████▋     | 30/64 [00:01<00:01, 24.55it/s]
Pack L00 dn:  52%|█████▏    | 33/64 [00:01<00:01, 25.14it/s]
Pack L00 dn:  56%|█████▋    | 36/64 [00:01<00:01, 25.65it/s]
Pack L00 dn:  61%|██████    | 39/64 [00:01<00:00, 26.07it/s]
Pack L00 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.43it/s]
Pack L00 dn:  70%|███████   | 45/64 [00:01<00:00, 26.65it/s]
Pack L00 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.76it/s]
Pack L00 dn:  80%|███████▉  | 51/64 [00:02<00:00, 26.87it/s]
Pack L00 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.96it/s]
Pack L00 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.42it/s]
Pack L00 dn:  94%|█████████▍| 60/64 [00:02<00:00, 25.58it/s]
Pack L00 dn:  98%|█████████▊| 63/64 [00:02<00:00, 25.62it/s]
                                                            
Packed OLMoE routed experts: layer 0; RSS=1.4 GiB; host_available=49.5 GiB

Pack L01 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L01 gu:   3%|▎         | 2/64 [00:00<00:06, 10.15it/s]
Pack L01 gu:   6%|▋         | 4/64 [00:00<00:05, 10.84it/s]
Pack L01 gu:   9%|▉         | 6/64 [00:00<00:05, 10.69it/s]
Pack L01 gu:  12%|█▎        | 8/64 [00:00<00:05, 10.99it/s]
Pack L01 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.15it/s]
Pack L01 gu:  19%|█▉        | 12/64 [00:01<00:04, 11.25it/s]
Pack L01 gu:  22%|██▏       | 14/64 [00:01<00:04, 11.31it/s]
Pack L01 gu:  25%|██▌       | 16/64 [00:01<00:04, 11.28it/s]
Pack L01 gu:  28%|██▊       | 18/64 [00:01<00:04, 11.30it/s]
Pack L01 gu:  31%|███▏      | 20/64 [00:01<00:03, 11.29it/s]
Pack L01 gu:  34%|███▍      | 22/64 [00:01<00:03, 11.25it/s]
Pack L01 gu:  38%|███▊      | 24/64 [00:02<00:03, 11.30it/s]
Pack L01 gu:  41%|████      | 26/64 [00:02<00:03, 11.33it/s]
Pack L01 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.20it/s]
Pack L01 gu:  47%|████▋     | 30/64 [00:02<00:03, 11.26it/s]
Pack L01 gu:  50%|█████     | 32/64 [00:02<00:02, 11.30it/s]
Pack L01 gu:  53%|█████▎    | 34/64 [00:03<00:02, 11.29it/s]
Pack L01 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.32it/s]
Pack L01 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.30it/s]
Pack L01 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.02it/s]
Pack L01 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.11it/s]
Pack L01 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.24it/s]
Pack L01 gu:  72%|███████▏  | 46/64 [00:04<00:01, 11.24it/s]
Pack L01 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.28it/s]
Pack L01 gu:  78%|███████▊  | 50/64 [00:04<00:01, 11.31it/s]
Pack L01 gu:  81%|████████▏ | 52/64 [00:04<00:01, 11.25it/s]
Pack L01 gu:  84%|████████▍ | 54/64 [00:04<00:00, 11.27it/s]
Pack L01 gu:  88%|████████▊ | 56/64 [00:04<00:00, 11.34it/s]
Pack L01 gu:  91%|█████████ | 58/64 [00:05<00:00, 11.37it/s]
Pack L01 gu:  94%|█████████▍| 60/64 [00:05<00:00, 11.38it/s]
Pack L01 gu:  97%|█████████▋| 62/64 [00:05<00:00, 11.41it/s]
Pack L01 gu: 100%|██████████| 64/64 [00:05<00:00, 11.36it/s]
                                                            

Pack L01 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L01 dn:   5%|▍         | 3/64 [00:00<00:02, 26.25it/s]
Pack L01 dn:   9%|▉         | 6/64 [00:00<00:02, 26.58it/s]
Pack L01 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.91it/s]
Pack L01 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.85it/s]
Pack L01 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.95it/s]
Pack L01 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.95it/s]
Pack L01 dn:  33%|███▎      | 21/64 [00:00<00:01, 27.02it/s]
Pack L01 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.80it/s]
Pack L01 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.92it/s]
Pack L01 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.90it/s]
Pack L01 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.86it/s]
Pack L01 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.94it/s]
Pack L01 dn:  61%|██████    | 39/64 [00:01<00:00, 26.92it/s]
Pack L01 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.96it/s]
Pack L01 dn:  70%|███████   | 45/64 [00:01<00:00, 26.92it/s]
Pack L01 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.96it/s]
Pack L01 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.87it/s]
Pack L01 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.17it/s]
Pack L01 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.34it/s]
Pack L01 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.67it/s]
Pack L01 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.52it/s]
                                                            
Packed OLMoE routed experts: layer 1; RSS=1.6 GiB; host_available=49.3 GiB

Pack L02 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L02 gu:   2%|▏         | 1/64 [00:00<00:06,  9.63it/s]
Pack L02 gu:   3%|▎         | 2/64 [00:00<00:06,  9.38it/s]
Pack L02 gu:   6%|▋         | 4/64 [00:00<00:06,  9.90it/s]
Pack L02 gu:   9%|▉         | 6/64 [00:00<00:05,  9.88it/s]
Pack L02 gu:  12%|█▎        | 8/64 [00:00<00:05,  9.76it/s]
Pack L02 gu:  16%|█▌        | 10/64 [00:01<00:05,  9.70it/s]
Pack L02 gu:  19%|█▉        | 12/64 [00:01<00:05,  9.63it/s]
Pack L02 gu:  22%|██▏       | 14/64 [00:01<00:05,  9.58it/s]
Pack L02 gu:  25%|██▌       | 16/64 [00:01<00:04,  9.81it/s]
Pack L02 gu:  28%|██▊       | 18/64 [00:01<00:04, 10.23it/s]
Pack L02 gu:  31%|███▏      | 20/64 [00:01<00:04, 10.53it/s]
Pack L02 gu:  34%|███▍      | 22/64 [00:02<00:03, 10.75it/s]
Pack L02 gu:  38%|███▊      | 24/64 [00:02<00:03, 10.83it/s]
Pack L02 gu:  41%|████      | 26/64 [00:02<00:03, 11.02it/s]
Pack L02 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.17it/s]
Pack L02 gu:  47%|████▋     | 30/64 [00:02<00:03, 11.19it/s]
Pack L02 gu:  50%|█████     | 32/64 [00:03<00:02, 11.19it/s]
Pack L02 gu:  53%|█████▎    | 34/64 [00:03<00:02, 11.17it/s]
Pack L02 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.04it/s]
Pack L02 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.15it/s]
Pack L02 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.24it/s]
Pack L02 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.24it/s]
Pack L02 gu:  69%|██████▉   | 44/64 [00:04<00:01, 11.26it/s]
Pack L02 gu:  72%|███████▏  | 46/64 [00:04<00:01, 11.31it/s]
Pack L02 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.33it/s]
Pack L02 gu:  78%|███████▊  | 50/64 [00:04<00:01, 11.31it/s]
Pack L02 gu:  81%|████████▏ | 52/64 [00:04<00:01, 11.32it/s]
Pack L02 gu:  84%|████████▍ | 54/64 [00:05<00:00, 11.29it/s]
Pack L02 gu:  88%|████████▊ | 56/64 [00:05<00:00, 11.32it/s]
Pack L02 gu:  91%|█████████ | 58/64 [00:05<00:00, 11.35it/s]
Pack L02 gu:  94%|█████████▍| 60/64 [00:05<00:00, 11.12it/s]
Pack L02 gu:  97%|█████████▋| 62/64 [00:05<00:00, 11.17it/s]
Pack L02 gu: 100%|██████████| 64/64 [00:05<00:00, 11.27it/s]
                                                            

Pack L02 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L02 dn:   5%|▍         | 3/64 [00:00<00:02, 25.71it/s]
Pack L02 dn:   9%|▉         | 6/64 [00:00<00:02, 26.25it/s]
Pack L02 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.72it/s]
Pack L02 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.87it/s]
Pack L02 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.88it/s]
Pack L02 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.95it/s]
Pack L02 dn:  33%|███▎      | 21/64 [00:00<00:01, 27.01it/s]
Pack L02 dn:  38%|███▊      | 24/64 [00:00<00:01, 27.00it/s]
Pack L02 dn:  42%|████▏     | 27/64 [00:01<00:01, 27.08it/s]
Pack L02 dn:  47%|████▋     | 30/64 [00:01<00:01, 27.06it/s]
Pack L02 dn:  52%|█████▏    | 33/64 [00:01<00:01, 27.03it/s]
Pack L02 dn:  56%|█████▋    | 36/64 [00:01<00:01, 27.09it/s]
Pack L02 dn:  61%|██████    | 39/64 [00:01<00:00, 26.92it/s]
Pack L02 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.79it/s]
Pack L02 dn:  70%|███████   | 45/64 [00:01<00:00, 26.96it/s]
Pack L02 dn:  75%|███████▌  | 48/64 [00:01<00:00, 27.01it/s]
Pack L02 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.99it/s]
Pack L02 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.93it/s]
Pack L02 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.69it/s]
Pack L02 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.77it/s]
Pack L02 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.93it/s]
                                                            
Packed OLMoE routed experts: layer 2; RSS=1.8 GiB; host_available=49.1 GiB

Pack L03 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L03 gu:   3%|▎         | 2/64 [00:00<00:06, 10.27it/s]
Pack L03 gu:   6%|▋         | 4/64 [00:00<00:05, 10.85it/s]
Pack L03 gu:   9%|▉         | 6/64 [00:00<00:05, 11.05it/s]
Pack L03 gu:  12%|█▎        | 8/64 [00:00<00:05, 11.18it/s]
Pack L03 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.03it/s]
Pack L03 gu:  19%|█▉        | 12/64 [00:01<00:04, 11.12it/s]
Pack L03 gu:  22%|██▏       | 14/64 [00:01<00:04, 11.22it/s]
Pack L03 gu:  25%|██▌       | 16/64 [00:01<00:04, 11.22it/s]
Pack L03 gu:  28%|██▊       | 18/64 [00:01<00:04, 11.21it/s]
Pack L03 gu:  31%|███▏      | 20/64 [00:01<00:03, 11.25it/s]
Pack L03 gu:  34%|███▍      | 22/64 [00:01<00:03, 11.25it/s]
Pack L03 gu:  38%|███▊      | 24/64 [00:02<00:03, 11.29it/s]
Pack L03 gu:  41%|████      | 26/64 [00:02<00:03, 11.26it/s]
Pack L03 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.23it/s]
Pack L03 gu:  47%|████▋     | 30/64 [00:02<00:03, 11.30it/s]
Pack L03 gu:  50%|█████     | 32/64 [00:02<00:02, 11.31it/s]
Pack L03 gu:  53%|█████▎    | 34/64 [00:03<00:02, 10.64it/s]
Pack L03 gu:  56%|█████▋    | 36/64 [00:03<00:02, 10.38it/s]
Pack L03 gu:  59%|█████▉    | 38/64 [00:03<00:02, 10.21it/s]
Pack L03 gu:  62%|██████▎   | 40/64 [00:03<00:02, 10.08it/s]
Pack L03 gu:  66%|██████▌   | 42/64 [00:03<00:02, 10.03it/s]
Pack L03 gu:  69%|██████▉   | 44/64 [00:04<00:02,  9.91it/s]
Pack L03 gu:  72%|███████▏  | 46/64 [00:04<00:01,  9.79it/s]
Pack L03 gu:  75%|███████▌  | 48/64 [00:04<00:01,  9.73it/s]
Pack L03 gu:  78%|███████▊  | 50/64 [00:04<00:01,  9.98it/s]
Pack L03 gu:  81%|████████▏ | 52/64 [00:04<00:01, 10.40it/s]
Pack L03 gu:  84%|████████▍ | 54/64 [00:05<00:00, 10.49it/s]
Pack L03 gu:  88%|████████▊ | 56/64 [00:05<00:00, 10.45it/s]
Pack L03 gu:  91%|█████████ | 58/64 [00:05<00:00, 10.67it/s]
Pack L03 gu:  94%|█████████▍| 60/64 [00:05<00:00, 10.86it/s]
Pack L03 gu:  97%|█████████▋| 62/64 [00:05<00:00, 11.05it/s]
Pack L03 gu: 100%|██████████| 64/64 [00:05<00:00, 11.11it/s]
                                                            

Pack L03 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L03 dn:   5%|▍         | 3/64 [00:00<00:02, 23.41it/s]
Pack L03 dn:   9%|▉         | 6/64 [00:00<00:02, 25.39it/s]
Pack L03 dn:  14%|█▍        | 9/64 [00:00<00:02, 25.46it/s]
Pack L03 dn:  19%|█▉        | 12/64 [00:00<00:02, 24.99it/s]
Pack L03 dn:  23%|██▎       | 15/64 [00:00<00:01, 25.56it/s]
Pack L03 dn:  28%|██▊       | 18/64 [00:00<00:01, 25.93it/s]
Pack L03 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.19it/s]
Pack L03 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.36it/s]
Pack L03 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.57it/s]
Pack L03 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.50it/s]
Pack L03 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.48it/s]
Pack L03 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.52it/s]
Pack L03 dn:  61%|██████    | 39/64 [00:01<00:00, 26.56it/s]
Pack L03 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.63it/s]
Pack L03 dn:  70%|███████   | 45/64 [00:01<00:00, 26.71it/s]
Pack L03 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.81it/s]
Pack L03 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.85it/s]
Pack L03 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.90it/s]
Pack L03 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.46it/s]
Pack L03 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.63it/s]
Pack L03 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.64it/s]
                                                            
Packed OLMoE routed experts: layer 3; RSS=2.0 GiB; host_available=48.9 GiB

Pack L04 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L04 gu:   3%|▎         | 2/64 [00:00<00:06, 10.06it/s]
Pack L04 gu:   6%|▋         | 4/64 [00:00<00:05, 10.78it/s]
Pack L04 gu:   9%|▉         | 6/64 [00:00<00:05, 10.95it/s]
Pack L04 gu:  12%|█▎        | 8/64 [00:00<00:05, 11.07it/s]
Pack L04 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.12it/s]
Pack L04 gu:  19%|█▉        | 12/64 [00:01<00:04, 11.20it/s]
Pack L04 gu:  22%|██▏       | 14/64 [00:01<00:04, 11.26it/s]
Pack L04 gu:  25%|██▌       | 16/64 [00:01<00:04, 11.17it/s]
Pack L04 gu:  28%|██▊       | 18/64 [00:01<00:04, 11.19it/s]
Pack L04 gu:  31%|███▏      | 20/64 [00:01<00:03, 11.21it/s]
Pack L04 gu:  34%|███▍      | 22/64 [00:01<00:03, 11.23it/s]
Pack L04 gu:  38%|███▊      | 24/64 [00:02<00:03, 11.24it/s]
Pack L04 gu:  41%|████      | 26/64 [00:02<00:03, 11.27it/s]
Pack L04 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.10it/s]
Pack L04 gu:  47%|████▋     | 30/64 [00:02<00:03, 11.12it/s]
Pack L04 gu:  50%|█████     | 32/64 [00:02<00:02, 11.16it/s]
Pack L04 gu:  53%|█████▎    | 34/64 [00:03<00:02, 11.18it/s]
Pack L04 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.26it/s]
Pack L04 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.28it/s]
Pack L04 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.04it/s]
Pack L04 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.05it/s]
Pack L04 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.15it/s]
Pack L04 gu:  72%|███████▏  | 46/64 [00:04<00:01, 11.23it/s]
Pack L04 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.29it/s]
Pack L04 gu:  78%|███████▊  | 50/64 [00:04<00:01, 11.27it/s]
Pack L04 gu:  81%|████████▏ | 52/64 [00:04<00:01, 11.26it/s]
Pack L04 gu:  84%|████████▍ | 54/64 [00:04<00:00, 11.21it/s]
Pack L04 gu:  88%|████████▊ | 56/64 [00:05<00:00, 11.18it/s]
Pack L04 gu:  91%|█████████ | 58/64 [00:05<00:00, 11.25it/s]
Pack L04 gu:  94%|█████████▍| 60/64 [00:05<00:00, 11.35it/s]
Pack L04 gu:  97%|█████████▋| 62/64 [00:05<00:00, 11.38it/s]
Pack L04 gu: 100%|██████████| 64/64 [00:05<00:00, 11.42it/s]
                                                            

Pack L04 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L04 dn:   5%|▍         | 3/64 [00:00<00:02, 24.52it/s]
Pack L04 dn:   9%|▉         | 6/64 [00:00<00:02, 23.79it/s]
Pack L04 dn:  14%|█▍        | 9/64 [00:00<00:02, 23.72it/s]
Pack L04 dn:  19%|█▉        | 12/64 [00:00<00:02, 23.56it/s]
Pack L04 dn:  23%|██▎       | 15/64 [00:00<00:02, 23.55it/s]
Pack L04 dn:  28%|██▊       | 18/64 [00:00<00:01, 23.49it/s]
Pack L04 dn:  33%|███▎      | 21/64 [00:00<00:01, 23.54it/s]
Pack L04 dn:  38%|███▊      | 24/64 [00:01<00:01, 23.52it/s]
Pack L04 dn:  42%|████▏     | 27/64 [00:01<00:01, 23.61it/s]
Pack L04 dn:  47%|████▋     | 30/64 [00:01<00:01, 23.40it/s]
Pack L04 dn:  52%|█████▏    | 33/64 [00:01<00:01, 23.36it/s]
Pack L04 dn:  56%|█████▋    | 36/64 [00:01<00:01, 23.29it/s]
Pack L04 dn:  61%|██████    | 39/64 [00:01<00:01, 23.05it/s]
Pack L04 dn:  66%|██████▌   | 42/64 [00:01<00:00, 23.07it/s]
Pack L04 dn:  70%|███████   | 45/64 [00:01<00:00, 23.07it/s]
Pack L04 dn:  75%|███████▌  | 48/64 [00:02<00:00, 23.61it/s]
Pack L04 dn:  80%|███████▉  | 51/64 [00:02<00:00, 24.45it/s]
Pack L04 dn:  84%|████████▍ | 54/64 [00:02<00:00, 25.24it/s]
Pack L04 dn:  89%|████████▉ | 57/64 [00:02<00:00, 25.67it/s]
Pack L04 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.13it/s]
Pack L04 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.39it/s]
                                                            
Packed OLMoE routed experts: layer 4; RSS=2.2 GiB; host_available=48.7 GiB

Pack L05 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L05 gu:   2%|▏         | 1/64 [00:00<00:06,  9.85it/s]
Pack L05 gu:   3%|▎         | 2/64 [00:00<00:06,  9.69it/s]
Pack L05 gu:   6%|▋         | 4/64 [00:00<00:05, 10.61it/s]
Pack L05 gu:   9%|▉         | 6/64 [00:00<00:05, 10.86it/s]
Pack L05 gu:  12%|█▎        | 8/64 [00:00<00:05, 11.02it/s]
Pack L05 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.04it/s]
Pack L05 gu:  19%|█▉        | 12/64 [00:01<00:04, 10.83it/s]
Pack L05 gu:  22%|██▏       | 14/64 [00:01<00:04, 10.69it/s]
Pack L05 gu:  25%|██▌       | 16/64 [00:01<00:04, 10.88it/s]
Pack L05 gu:  28%|██▊       | 18/64 [00:01<00:04, 11.06it/s]
Pack L05 gu:  31%|███▏      | 20/64 [00:01<00:03, 11.13it/s]
Pack L05 gu:  34%|███▍      | 22/64 [00:02<00:03, 11.18it/s]
Pack L05 gu:  38%|███▊      | 24/64 [00:02<00:03, 11.16it/s]
Pack L05 gu:  41%|████      | 26/64 [00:02<00:03, 11.18it/s]
Pack L05 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.21it/s]
Pack L05 gu:  47%|████▋     | 30/64 [00:02<00:03, 11.27it/s]
Pack L05 gu:  50%|█████     | 32/64 [00:02<00:02, 11.24it/s]
Pack L05 gu:  53%|█████▎    | 34/64 [00:03<00:02, 10.87it/s]
Pack L05 gu:  56%|█████▋    | 36/64 [00:03<00:02, 10.99it/s]
Pack L05 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.13it/s]
Pack L05 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.15it/s]
Pack L05 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.20it/s]
Pack L05 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.20it/s]
Pack L05 gu:  72%|███████▏  | 46/64 [00:04<00:01, 10.88it/s]
Pack L05 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.05it/s]
Pack L05 gu:  78%|███████▊  | 50/64 [00:04<00:01, 11.19it/s]
Pack L05 gu:  81%|████████▏ | 52/64 [00:04<00:01, 11.24it/s]
Pack L05 gu:  84%|████████▍ | 54/64 [00:04<00:00, 11.28it/s]
Pack L05 gu:  88%|████████▊ | 56/64 [00:05<00:00, 11.30it/s]
Pack L05 gu:  91%|█████████ | 58/64 [00:05<00:00, 11.29it/s]
Pack L05 gu:  94%|█████████▍| 60/64 [00:05<00:00, 11.31it/s]
Pack L05 gu:  97%|█████████▋| 62/64 [00:05<00:00, 11.36it/s]
Pack L05 gu: 100%|██████████| 64/64 [00:05<00:00, 11.24it/s]
                                                            

Pack L05 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L05 dn:   5%|▍         | 3/64 [00:00<00:02, 25.71it/s]
Pack L05 dn:   9%|▉         | 6/64 [00:00<00:02, 26.43it/s]
Pack L05 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.65it/s]
Pack L05 dn:  19%|█▉        | 12/64 [00:00<00:02, 25.44it/s]
Pack L05 dn:  23%|██▎       | 15/64 [00:00<00:01, 25.82it/s]
Pack L05 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.18it/s]
Pack L05 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.51it/s]
Pack L05 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.69it/s]
Pack L05 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.80it/s]
Pack L05 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.88it/s]
Pack L05 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.83it/s]
Pack L05 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.78it/s]
Pack L05 dn:  61%|██████    | 39/64 [00:01<00:00, 26.69it/s]
Pack L05 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.84it/s]
Pack L05 dn:  70%|███████   | 45/64 [00:01<00:00, 26.81it/s]
Pack L05 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.83it/s]
Pack L05 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.79it/s]
Pack L05 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.81it/s]
Pack L05 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.65it/s]
Pack L05 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.54it/s]
Pack L05 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.28it/s]
                                                            
Packed OLMoE routed experts: layer 5; RSS=2.4 GiB; host_available=48.5 GiB

Pack L06 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L06 gu:   3%|▎         | 2/64 [00:00<00:06,  9.82it/s]
Pack L06 gu:   6%|▋         | 4/64 [00:00<00:05, 10.37it/s]
Pack L06 gu:   9%|▉         | 6/64 [00:00<00:05, 10.18it/s]
Pack L06 gu:  12%|█▎        | 8/64 [00:00<00:05,  9.95it/s]
Pack L06 gu:  16%|█▌        | 10/64 [00:01<00:05,  9.80it/s]
Pack L06 gu:  19%|█▉        | 12/64 [00:01<00:05,  9.75it/s]
Pack L06 gu:  22%|██▏       | 14/64 [00:01<00:05,  9.70it/s]
Pack L06 gu:  25%|██▌       | 16/64 [00:01<00:04,  9.66it/s]
Pack L06 gu:  28%|██▊       | 18/64 [00:01<00:04,  9.58it/s]
Pack L06 gu:  30%|██▉       | 19/64 [00:01<00:04,  9.43it/s]
Pack L06 gu:  31%|███▏      | 20/64 [00:02<00:04,  9.30it/s]
Pack L06 gu:  34%|███▍      | 22/64 [00:02<00:04,  9.89it/s]
Pack L06 gu:  38%|███▊      | 24/64 [00:02<00:03, 10.32it/s]
Pack L06 gu:  41%|████      | 26/64 [00:02<00:03, 10.63it/s]
Pack L06 gu:  44%|████▍     | 28/64 [00:02<00:03, 10.78it/s]
Pack L06 gu:  47%|████▋     | 30/64 [00:02<00:03, 11.01it/s]
Pack L06 gu:  50%|█████     | 32/64 [00:03<00:02, 11.12it/s]
Pack L06 gu:  53%|█████▎    | 34/64 [00:03<00:02, 11.21it/s]
Pack L06 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.20it/s]
Pack L06 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.25it/s]
Pack L06 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.10it/s]
Pack L06 gu:  66%|██████▌   | 42/64 [00:04<00:01, 11.06it/s]
Pack L06 gu:  69%|██████▉   | 44/64 [00:04<00:01, 11.14it/s]
Pack L06 gu:  72%|███████▏  | 46/64 [00:04<00:01, 11.18it/s]
Pack L06 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.19it/s]
Pack L06 gu:  78%|███████▊  | 50/64 [00:04<00:01, 11.55it/s]
Pack L06 gu:  81%|████████▏ | 52/64 [00:04<00:01, 11.77it/s]
Pack L06 gu:  84%|████████▍ | 54/64 [00:05<00:00, 11.92it/s]
Pack L06 gu:  88%|████████▊ | 56/64 [00:05<00:00, 12.06it/s]
Pack L06 gu:  91%|█████████ | 58/64 [00:05<00:00, 12.17it/s]
Pack L06 gu:  94%|█████████▍| 60/64 [00:05<00:00, 12.23it/s]
Pack L06 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.28it/s]
Pack L06 gu: 100%|██████████| 64/64 [00:05<00:00, 12.27it/s]
                                                            

Pack L06 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L06 dn:   5%|▍         | 3/64 [00:00<00:02, 23.75it/s]
Pack L06 dn:   9%|▉         | 6/64 [00:00<00:02, 25.51it/s]
Pack L06 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.15it/s]
Pack L06 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.29it/s]
Pack L06 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.39it/s]
Pack L06 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.47it/s]
Pack L06 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.59it/s]
Pack L06 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.64it/s]
Pack L06 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.82it/s]
Pack L06 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.76it/s]
Pack L06 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.77it/s]
Pack L06 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.90it/s]
Pack L06 dn:  61%|██████    | 39/64 [00:01<00:00, 26.87it/s]
Pack L06 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.71it/s]
Pack L06 dn:  70%|███████   | 45/64 [00:01<00:00, 26.84it/s]
Pack L06 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.87it/s]
Pack L06 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.77it/s]
Pack L06 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.91it/s]
Pack L06 dn:  89%|████████▉ | 57/64 [00:02<00:00, 25.77it/s]
Pack L06 dn:  94%|█████████▍| 60/64 [00:02<00:00, 25.82it/s]
Pack L06 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.15it/s]
                                                            
Packed OLMoE routed experts: layer 6; RSS=2.6 GiB; host_available=48.3 GiB

Pack L07 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L07 gu:   3%|▎         | 2/64 [00:00<00:05, 10.93it/s]
Pack L07 gu:   6%|▋         | 4/64 [00:00<00:05, 11.57it/s]
Pack L07 gu:   9%|▉         | 6/64 [00:00<00:05, 11.47it/s]
Pack L07 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.80it/s]
Pack L07 gu:  16%|█▌        | 10/64 [00:00<00:04, 12.01it/s]
Pack L07 gu:  19%|█▉        | 12/64 [00:01<00:04, 12.10it/s]
Pack L07 gu:  22%|██▏       | 14/64 [00:01<00:04, 12.20it/s]
Pack L07 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.27it/s]
Pack L07 gu:  28%|██▊       | 18/64 [00:01<00:03, 12.28it/s]
Pack L07 gu:  31%|███▏      | 20/64 [00:01<00:03, 12.28it/s]
Pack L07 gu:  34%|███▍      | 22/64 [00:01<00:03, 12.33it/s]
Pack L07 gu:  38%|███▊      | 24/64 [00:01<00:03, 12.28it/s]
Pack L07 gu:  41%|████      | 26/64 [00:02<00:03, 12.35it/s]
Pack L07 gu:  44%|████▍     | 28/64 [00:02<00:02, 12.39it/s]
Pack L07 gu:  47%|████▋     | 30/64 [00:02<00:02, 12.35it/s]
Pack L07 gu:  50%|█████     | 32/64 [00:02<00:02, 12.38it/s]
Pack L07 gu:  53%|█████▎    | 34/64 [00:02<00:02, 12.34it/s]
Pack L07 gu:  56%|█████▋    | 36/64 [00:02<00:02, 12.29it/s]
Pack L07 gu:  59%|█████▉    | 38/64 [00:03<00:02, 12.29it/s]
Pack L07 gu:  62%|██████▎   | 40/64 [00:03<00:01, 12.31it/s]
Pack L07 gu:  66%|██████▌   | 42/64 [00:03<00:01, 12.19it/s]
Pack L07 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.61it/s]
Pack L07 gu:  72%|███████▏  | 46/64 [00:03<00:01, 11.28it/s]
Pack L07 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.01it/s]
Pack L07 gu:  78%|███████▊  | 50/64 [00:04<00:01, 10.88it/s]
Pack L07 gu:  81%|████████▏ | 52/64 [00:04<00:01, 10.80it/s]
Pack L07 gu:  84%|████████▍ | 54/64 [00:04<00:00, 10.68it/s]
Pack L07 gu:  88%|████████▊ | 56/64 [00:04<00:00, 10.53it/s]
Pack L07 gu:  91%|█████████ | 58/64 [00:04<00:00, 10.36it/s]
Pack L07 gu:  94%|█████████▍| 60/64 [00:05<00:00, 10.21it/s]
Pack L07 gu:  97%|█████████▋| 62/64 [00:05<00:00, 10.74it/s]
Pack L07 gu: 100%|██████████| 64/64 [00:05<00:00, 11.13it/s]
                                                            

Pack L07 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L07 dn:   5%|▍         | 3/64 [00:00<00:02, 24.66it/s]
Pack L07 dn:   9%|▉         | 6/64 [00:00<00:02, 25.74it/s]
Pack L07 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.23it/s]
Pack L07 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.16it/s]
Pack L07 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.33it/s]
Pack L07 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.39it/s]
Pack L07 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.55it/s]
Pack L07 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.54it/s]
Pack L07 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.30it/s]
Pack L07 dn:  47%|████▋     | 30/64 [00:01<00:01, 25.89it/s]
Pack L07 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.10it/s]
Pack L07 dn:  56%|█████▋    | 36/64 [00:01<00:01, 25.94it/s]
Pack L07 dn:  61%|██████    | 39/64 [00:01<00:00, 25.74it/s]
Pack L07 dn:  66%|██████▌   | 42/64 [00:01<00:00, 25.91it/s]
Pack L07 dn:  70%|███████   | 45/64 [00:01<00:00, 26.16it/s]
Pack L07 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.39it/s]
Pack L07 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.39it/s]
Pack L07 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.41it/s]
Pack L07 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.44it/s]
Pack L07 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.58it/s]
Pack L07 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.40it/s]
                                                            
Packed OLMoE routed experts: layer 7; RSS=2.8 GiB; host_available=48.1 GiB

Pack L08 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L08 gu:   3%|▎         | 2/64 [00:00<00:06, 10.26it/s]
Pack L08 gu:   6%|▋         | 4/64 [00:00<00:05, 11.31it/s]
Pack L08 gu:   9%|▉         | 6/64 [00:00<00:04, 11.79it/s]
Pack L08 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.96it/s]
Pack L08 gu:  16%|█▌        | 10/64 [00:00<00:04, 12.08it/s]
Pack L08 gu:  19%|█▉        | 12/64 [00:01<00:04, 12.18it/s]
Pack L08 gu:  22%|██▏       | 14/64 [00:01<00:04, 12.21it/s]
Pack L08 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.23it/s]
Pack L08 gu:  28%|██▊       | 18/64 [00:01<00:03, 11.96it/s]
Pack L08 gu:  31%|███▏      | 20/64 [00:01<00:03, 12.05it/s]
Pack L08 gu:  34%|███▍      | 22/64 [00:01<00:03, 12.10it/s]
Pack L08 gu:  38%|███▊      | 24/64 [00:01<00:03, 12.15it/s]
Pack L08 gu:  41%|████      | 26/64 [00:02<00:03, 12.23it/s]
Pack L08 gu:  44%|████▍     | 28/64 [00:02<00:02, 12.31it/s]
Pack L08 gu:  47%|████▋     | 30/64 [00:02<00:02, 12.27it/s]
Pack L08 gu:  50%|█████     | 32/64 [00:02<00:02, 12.28it/s]
Pack L08 gu:  53%|█████▎    | 34/64 [00:02<00:02, 12.31it/s]
Pack L08 gu:  56%|█████▋    | 36/64 [00:02<00:02, 12.37it/s]
Pack L08 gu:  59%|█████▉    | 38/64 [00:03<00:02, 12.35it/s]
Pack L08 gu:  62%|██████▎   | 40/64 [00:03<00:01, 12.36it/s]
Pack L08 gu:  66%|██████▌   | 42/64 [00:03<00:01, 12.37it/s]
Pack L08 gu:  69%|██████▉   | 44/64 [00:03<00:01, 12.24it/s]
Pack L08 gu:  72%|███████▏  | 46/64 [00:03<00:01, 12.27it/s]
Pack L08 gu:  75%|███████▌  | 48/64 [00:03<00:01, 12.32it/s]
Pack L08 gu:  78%|███████▊  | 50/64 [00:04<00:01, 12.39it/s]
Pack L08 gu:  81%|████████▏ | 52/64 [00:04<00:00, 12.42it/s]
Pack L08 gu:  84%|████████▍ | 54/64 [00:04<00:00, 12.38it/s]
Pack L08 gu:  88%|████████▊ | 56/64 [00:04<00:00, 12.02it/s]
Pack L08 gu:  91%|█████████ | 58/64 [00:04<00:00, 12.14it/s]
Pack L08 gu:  94%|█████████▍| 60/64 [00:04<00:00, 12.26it/s]
Pack L08 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.28it/s]
Pack L08 gu: 100%|██████████| 64/64 [00:05<00:00, 12.29it/s]
                                                            

Pack L08 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L08 dn:   5%|▍         | 3/64 [00:00<00:02, 24.87it/s]
Pack L08 dn:   9%|▉         | 6/64 [00:00<00:02, 25.71it/s]
Pack L08 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.03it/s]
Pack L08 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.30it/s]
Pack L08 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.56it/s]
Pack L08 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.58it/s]
Pack L08 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.68it/s]
Pack L08 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.67it/s]
Pack L08 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.71it/s]
Pack L08 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.63it/s]
Pack L08 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.50it/s]
Pack L08 dn:  56%|█████▋    | 36/64 [00:01<00:01, 25.78it/s]
Pack L08 dn:  61%|██████    | 39/64 [00:01<00:00, 26.14it/s]
Pack L08 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.42it/s]
Pack L08 dn:  70%|███████   | 45/64 [00:01<00:00, 25.10it/s]
Pack L08 dn:  75%|███████▌  | 48/64 [00:01<00:00, 24.52it/s]
Pack L08 dn:  80%|███████▉  | 51/64 [00:01<00:00, 24.17it/s]
Pack L08 dn:  84%|████████▍ | 54/64 [00:02<00:00, 23.97it/s]
Pack L08 dn:  89%|████████▉ | 57/64 [00:02<00:00, 23.75it/s]
Pack L08 dn:  94%|█████████▍| 60/64 [00:02<00:00, 23.63it/s]
Pack L08 dn:  98%|█████████▊| 63/64 [00:02<00:00, 23.49it/s]
                                                            
Packed OLMoE routed experts: layer 8; RSS=3.0 GiB; host_available=47.9 GiB

Pack L09 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L09 gu:   2%|▏         | 1/64 [00:00<00:07,  8.73it/s]
Pack L09 gu:   3%|▎         | 2/64 [00:00<00:06,  9.33it/s]
Pack L09 gu:   6%|▋         | 4/64 [00:00<00:06,  9.87it/s]
Pack L09 gu:   9%|▉         | 6/64 [00:00<00:05, 10.73it/s]
Pack L09 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.24it/s]
Pack L09 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.65it/s]
Pack L09 gu:  19%|█▉        | 12/64 [00:01<00:04, 11.90it/s]
Pack L09 gu:  22%|██▏       | 14/64 [00:01<00:04, 12.04it/s]
Pack L09 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.12it/s]
Pack L09 gu:  28%|██▊       | 18/64 [00:01<00:03, 12.06it/s]
Pack L09 gu:  31%|███▏      | 20/64 [00:01<00:03, 12.14it/s]
Pack L09 gu:  34%|███▍      | 22/64 [00:01<00:03, 12.15it/s]
Pack L09 gu:  38%|███▊      | 24/64 [00:02<00:03, 12.11it/s]
Pack L09 gu:  41%|████      | 26/64 [00:02<00:03, 12.17it/s]
Pack L09 gu:  44%|████▍     | 28/64 [00:02<00:02, 12.02it/s]
Pack L09 gu:  47%|████▋     | 30/64 [00:02<00:02, 12.07it/s]
Pack L09 gu:  50%|█████     | 32/64 [00:02<00:02, 12.08it/s]
Pack L09 gu:  53%|█████▎    | 34/64 [00:02<00:02, 12.12it/s]
Pack L09 gu:  56%|█████▋    | 36/64 [00:03<00:02, 12.23it/s]
Pack L09 gu:  59%|█████▉    | 38/64 [00:03<00:02, 12.31it/s]
Pack L09 gu:  62%|██████▎   | 40/64 [00:03<00:01, 12.29it/s]
Pack L09 gu:  66%|██████▌   | 42/64 [00:03<00:01, 12.24it/s]
Pack L09 gu:  69%|██████▉   | 44/64 [00:03<00:01, 12.01it/s]
Pack L09 gu:  72%|███████▏  | 46/64 [00:03<00:01, 12.11it/s]
Pack L09 gu:  75%|███████▌  | 48/64 [00:04<00:01, 12.26it/s]
Pack L09 gu:  78%|███████▊  | 50/64 [00:04<00:01, 12.27it/s]
Pack L09 gu:  81%|████████▏ | 52/64 [00:04<00:00, 12.35it/s]
Pack L09 gu:  84%|████████▍ | 54/64 [00:04<00:00, 12.26it/s]
Pack L09 gu:  88%|████████▊ | 56/64 [00:04<00:00, 12.05it/s]
Pack L09 gu:  91%|█████████ | 58/64 [00:04<00:00, 12.21it/s]
Pack L09 gu:  94%|█████████▍| 60/64 [00:05<00:00, 12.27it/s]
Pack L09 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.33it/s]
Pack L09 gu: 100%|██████████| 64/64 [00:05<00:00, 12.37it/s]
                                                            

Pack L09 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L09 dn:   5%|▍         | 3/64 [00:00<00:02, 24.26it/s]
Pack L09 dn:   9%|▉         | 6/64 [00:00<00:02, 25.18it/s]
Pack L09 dn:  14%|█▍        | 9/64 [00:00<00:02, 24.72it/s]
Pack L09 dn:  19%|█▉        | 12/64 [00:00<00:02, 25.30it/s]
Pack L09 dn:  23%|██▎       | 15/64 [00:00<00:01, 25.77it/s]
Pack L09 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.04it/s]
Pack L09 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.32it/s]
Pack L09 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.34it/s]
Pack L09 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.50it/s]
Pack L09 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.52it/s]
Pack L09 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.40it/s]
Pack L09 dn:  56%|█████▋    | 36/64 [00:01<00:01, 25.40it/s]
Pack L09 dn:  61%|██████    | 39/64 [00:01<00:00, 25.43it/s]
Pack L09 dn:  66%|██████▌   | 42/64 [00:01<00:00, 25.85it/s]
Pack L09 dn:  70%|███████   | 45/64 [00:01<00:00, 26.07it/s]
Pack L09 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.23it/s]
Pack L09 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.34it/s]
Pack L09 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.44it/s]
Pack L09 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.31it/s]
Pack L09 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.43it/s]
Pack L09 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.26it/s]
                                                            
Packed OLMoE routed experts: layer 9; RSS=3.2 GiB; host_available=47.7 GiB

Pack L10 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L10 gu:   3%|▎         | 2/64 [00:00<00:05, 10.97it/s]
Pack L10 gu:   6%|▋         | 4/64 [00:00<00:05, 11.56it/s]
Pack L10 gu:   9%|▉         | 6/64 [00:00<00:04, 11.85it/s]
Pack L10 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.74it/s]
Pack L10 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.93it/s]
Pack L10 gu:  19%|█▉        | 12/64 [00:01<00:04, 12.14it/s]
Pack L10 gu:  22%|██▏       | 14/64 [00:01<00:04, 12.23it/s]
Pack L10 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.22it/s]
Pack L10 gu:  28%|██▊       | 18/64 [00:01<00:03, 12.22it/s]
Pack L10 gu:  31%|███▏      | 20/64 [00:01<00:03, 12.24it/s]
Pack L10 gu:  34%|███▍      | 22/64 [00:01<00:03, 12.26it/s]
Pack L10 gu:  38%|███▊      | 24/64 [00:01<00:03, 12.32it/s]
Pack L10 gu:  41%|████      | 26/64 [00:02<00:03, 12.31it/s]
Pack L10 gu:  44%|████▍     | 28/64 [00:02<00:02, 12.31it/s]
Pack L10 gu:  47%|████▋     | 30/64 [00:02<00:02, 11.63it/s]
Pack L10 gu:  50%|█████     | 32/64 [00:02<00:02, 11.59it/s]
Pack L10 gu:  53%|█████▎    | 34/64 [00:02<00:02, 11.59it/s]
Pack L10 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.59it/s]
Pack L10 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.62it/s]
Pack L10 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.54it/s]
Pack L10 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.56it/s]
Pack L10 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.55it/s]
Pack L10 gu:  72%|███████▏  | 46/64 [00:03<00:01, 11.39it/s]
Pack L10 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.12it/s]
Pack L10 gu:  78%|███████▊  | 50/64 [00:04<00:01, 11.09it/s]
Pack L10 gu:  81%|████████▏ | 52/64 [00:04<00:01, 11.40it/s]
Pack L10 gu:  84%|████████▍ | 54/64 [00:04<00:00, 11.63it/s]
Pack L10 gu:  88%|████████▊ | 56/64 [00:04<00:00, 11.52it/s]
Pack L10 gu:  91%|█████████ | 58/64 [00:04<00:00, 11.73it/s]
Pack L10 gu:  94%|█████████▍| 60/64 [00:05<00:00, 11.93it/s]
Pack L10 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.08it/s]
Pack L10 gu: 100%|██████████| 64/64 [00:05<00:00, 12.07it/s]
                                                            

Pack L10 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L10 dn:   5%|▍         | 3/64 [00:00<00:02, 25.03it/s]
Pack L10 dn:   9%|▉         | 6/64 [00:00<00:02, 25.86it/s]
Pack L10 dn:  14%|█▍        | 9/64 [00:00<00:02, 25.88it/s]
Pack L10 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.13it/s]
Pack L10 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.34it/s]
Pack L10 dn:  28%|██▊       | 18/64 [00:00<00:01, 25.65it/s]
Pack L10 dn:  33%|███▎      | 21/64 [00:00<00:01, 25.68it/s]
Pack L10 dn:  38%|███▊      | 24/64 [00:00<00:01, 25.82it/s]
Pack L10 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.12it/s]
Pack L10 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.30it/s]
Pack L10 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.37it/s]
Pack L10 dn:  56%|█████▋    | 36/64 [00:01<00:01, 25.76it/s]
Pack L10 dn:  61%|██████    | 39/64 [00:01<00:00, 25.92it/s]
Pack L10 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.18it/s]
Pack L10 dn:  70%|███████   | 45/64 [00:01<00:00, 26.25it/s]
Pack L10 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.30it/s]
Pack L10 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.30it/s]
Pack L10 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.37it/s]
Pack L10 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.50it/s]
Pack L10 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.58it/s]
Pack L10 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.06it/s]
                                                            
Packed OLMoE routed experts: layer 10; RSS=3.4 GiB; host_available=47.4 GiB

Pack L11 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L11 gu:   3%|▎         | 2/64 [00:00<00:05, 11.16it/s]
Pack L11 gu:   6%|▋         | 4/64 [00:00<00:05, 11.81it/s]
Pack L11 gu:   9%|▉         | 6/64 [00:00<00:04, 12.04it/s]
Pack L11 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.79it/s]
Pack L11 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.99it/s]
Pack L11 gu:  19%|█▉        | 12/64 [00:01<00:04, 12.10it/s]
Pack L11 gu:  22%|██▏       | 14/64 [00:01<00:04, 12.18it/s]
Pack L11 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.20it/s]
Pack L11 gu:  28%|██▊       | 18/64 [00:01<00:03, 12.27it/s]
Pack L11 gu:  31%|███▏      | 20/64 [00:01<00:03, 12.17it/s]
Pack L11 gu:  34%|███▍      | 22/64 [00:01<00:03, 12.26it/s]
Pack L11 gu:  38%|███▊      | 24/64 [00:01<00:03, 12.25it/s]
Pack L11 gu:  41%|████      | 26/64 [00:02<00:03, 12.25it/s]
Pack L11 gu:  44%|████▍     | 28/64 [00:02<00:02, 12.29it/s]
Pack L11 gu:  47%|████▋     | 30/64 [00:02<00:02, 12.30it/s]
Pack L11 gu:  50%|█████     | 32/64 [00:02<00:02, 12.26it/s]
Pack L11 gu:  53%|█████▎    | 34/64 [00:02<00:02, 11.96it/s]
Pack L11 gu:  56%|█████▋    | 36/64 [00:02<00:02, 12.10it/s]
Pack L11 gu:  59%|█████▉    | 38/64 [00:03<00:02, 12.15it/s]
Pack L11 gu:  62%|██████▎   | 40/64 [00:03<00:01, 12.21it/s]
Pack L11 gu:  66%|██████▌   | 42/64 [00:03<00:01, 12.18it/s]
Pack L11 gu:  69%|██████▉   | 44/64 [00:03<00:01, 12.21it/s]
Pack L11 gu:  72%|███████▏  | 46/64 [00:03<00:01, 11.97it/s]
Pack L11 gu:  75%|███████▌  | 48/64 [00:03<00:01, 12.13it/s]
Pack L11 gu:  78%|███████▊  | 50/64 [00:04<00:01, 12.21it/s]
Pack L11 gu:  81%|████████▏ | 52/64 [00:04<00:01, 12.00it/s]
Pack L11 gu:  84%|████████▍ | 54/64 [00:04<00:00, 12.12it/s]
Pack L11 gu:  88%|████████▊ | 56/64 [00:04<00:00, 12.26it/s]
Pack L11 gu:  91%|█████████ | 58/64 [00:04<00:00, 12.32it/s]
Pack L11 gu:  94%|█████████▍| 60/64 [00:04<00:00, 12.35it/s]
Pack L11 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.35it/s]
Pack L11 gu: 100%|██████████| 64/64 [00:05<00:00, 12.34it/s]
                                                            

Pack L11 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L11 dn:   5%|▍         | 3/64 [00:00<00:02, 24.99it/s]
Pack L11 dn:   9%|▉         | 6/64 [00:00<00:02, 26.12it/s]
Pack L11 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.53it/s]
Pack L11 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.43it/s]
Pack L11 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.29it/s]
Pack L11 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.00it/s]
Pack L11 dn:  33%|███▎      | 21/64 [00:00<00:01, 24.89it/s]
Pack L11 dn:  38%|███▊      | 24/64 [00:00<00:01, 24.38it/s]
Pack L11 dn:  42%|████▏     | 27/64 [00:01<00:01, 24.57it/s]
Pack L11 dn:  47%|████▋     | 30/64 [00:01<00:01, 24.66it/s]
Pack L11 dn:  52%|█████▏    | 33/64 [00:01<00:01, 24.50it/s]
Pack L11 dn:  56%|█████▋    | 36/64 [00:01<00:01, 24.10it/s]
Pack L11 dn:  61%|██████    | 39/64 [00:01<00:01, 23.79it/s]
Pack L11 dn:  66%|██████▌   | 42/64 [00:01<00:00, 23.92it/s]
Pack L11 dn:  70%|███████   | 45/64 [00:01<00:00, 23.77it/s]
Pack L11 dn:  75%|███████▌  | 48/64 [00:01<00:00, 23.54it/s]
Pack L11 dn:  80%|███████▉  | 51/64 [00:02<00:00, 23.62it/s]
Pack L11 dn:  84%|████████▍ | 54/64 [00:02<00:00, 23.29it/s]
Pack L11 dn:  89%|████████▉ | 57/64 [00:02<00:00, 23.25it/s]
Pack L11 dn:  94%|█████████▍| 60/64 [00:02<00:00, 23.25it/s]
Pack L11 dn:  98%|█████████▊| 63/64 [00:02<00:00, 23.55it/s]
                                                            
Packed OLMoE routed experts: layer 11; RSS=3.6 GiB; host_available=47.3 GiB

Pack L12 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L12 gu:   3%|▎         | 2/64 [00:00<00:05, 11.05it/s]
Pack L12 gu:   6%|▋         | 4/64 [00:00<00:05, 11.93it/s]
Pack L12 gu:   9%|▉         | 6/64 [00:00<00:04, 12.18it/s]
Pack L12 gu:  12%|█▎        | 8/64 [00:00<00:04, 12.21it/s]
Pack L12 gu:  16%|█▌        | 10/64 [00:00<00:04, 12.30it/s]
Pack L12 gu:  19%|█▉        | 12/64 [00:00<00:04, 12.30it/s]
Pack L12 gu:  22%|██▏       | 14/64 [00:01<00:04, 12.28it/s]
Pack L12 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.31it/s]
Pack L12 gu:  28%|██▊       | 18/64 [00:01<00:03, 12.40it/s]
Pack L12 gu:  31%|███▏      | 20/64 [00:01<00:03, 12.40it/s]
Pack L12 gu:  34%|███▍      | 22/64 [00:01<00:03, 12.13it/s]
Pack L12 gu:  38%|███▊      | 24/64 [00:01<00:03, 12.15it/s]
Pack L12 gu:  41%|████      | 26/64 [00:02<00:03, 12.22it/s]
Pack L12 gu:  44%|████▍     | 28/64 [00:02<00:02, 12.33it/s]
Pack L12 gu:  47%|████▋     | 30/64 [00:02<00:02, 12.37it/s]
Pack L12 gu:  50%|█████     | 32/64 [00:02<00:02, 12.38it/s]
Pack L12 gu:  53%|█████▎    | 34/64 [00:02<00:02, 12.25it/s]
Pack L12 gu:  56%|█████▋    | 36/64 [00:02<00:02, 12.27it/s]
Pack L12 gu:  59%|█████▉    | 38/64 [00:03<00:02, 12.26it/s]
Pack L12 gu:  62%|██████▎   | 40/64 [00:03<00:01, 12.34it/s]
Pack L12 gu:  66%|██████▌   | 42/64 [00:03<00:01, 12.38it/s]
Pack L12 gu:  69%|██████▉   | 44/64 [00:03<00:01, 12.40it/s]
Pack L12 gu:  72%|███████▏  | 46/64 [00:03<00:01, 12.11it/s]
Pack L12 gu:  75%|███████▌  | 48/64 [00:03<00:01, 12.15it/s]
Pack L12 gu:  78%|███████▊  | 50/64 [00:04<00:01, 12.24it/s]
Pack L12 gu:  81%|████████▏ | 52/64 [00:04<00:00, 12.36it/s]
Pack L12 gu:  84%|████████▍ | 54/64 [00:04<00:00, 12.43it/s]
Pack L12 gu:  88%|████████▊ | 56/64 [00:04<00:00, 12.44it/s]
Pack L12 gu:  91%|█████████ | 58/64 [00:04<00:00, 12.45it/s]
Pack L12 gu:  94%|█████████▍| 60/64 [00:04<00:00, 12.38it/s]
Pack L12 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.39it/s]
Pack L12 gu: 100%|██████████| 64/64 [00:05<00:00, 12.42it/s]
                                                            

Pack L12 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L12 dn:   5%|▍         | 3/64 [00:00<00:02, 25.72it/s]
Pack L12 dn:   9%|▉         | 6/64 [00:00<00:02, 26.62it/s]
Pack L12 dn:  14%|█▍        | 9/64 [00:00<00:02, 27.00it/s]
Pack L12 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.95it/s]
Pack L12 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.94it/s]
Pack L12 dn:  28%|██▊       | 18/64 [00:00<00:01, 25.96it/s]
Pack L12 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.23it/s]
Pack L12 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.39it/s]
Pack L12 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.65it/s]
Pack L12 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.71it/s]
Pack L12 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.82it/s]
Pack L12 dn:  56%|█████▋    | 36/64 [00:01<00:01, 27.04it/s]
Pack L12 dn:  61%|██████    | 39/64 [00:01<00:00, 27.06it/s]
Pack L12 dn:  66%|██████▌   | 42/64 [00:01<00:00, 27.10it/s]
Pack L12 dn:  70%|███████   | 45/64 [00:01<00:00, 25.97it/s]
Pack L12 dn:  75%|███████▌  | 48/64 [00:01<00:00, 25.96it/s]
Pack L12 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.23it/s]
Pack L12 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.48it/s]
Pack L12 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.51it/s]
Pack L12 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.82it/s]
Pack L12 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.96it/s]
                                                            
Packed OLMoE routed experts: layer 12; RSS=3.8 GiB; host_available=47.0 GiB

Pack L13 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L13 gu:   3%|▎         | 2/64 [00:00<00:05, 10.91it/s]
Pack L13 gu:   6%|▋         | 4/64 [00:00<00:05, 11.80it/s]
Pack L13 gu:   9%|▉         | 6/64 [00:00<00:04, 12.04it/s]
Pack L13 gu:  12%|█▎        | 8/64 [00:00<00:04, 12.18it/s]
Pack L13 gu:  16%|█▌        | 10/64 [00:00<00:04, 12.29it/s]
Pack L13 gu:  19%|█▉        | 12/64 [00:00<00:04, 12.10it/s]
Pack L13 gu:  22%|██▏       | 14/64 [00:01<00:04, 12.26it/s]
Pack L13 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.38it/s]
Pack L13 gu:  28%|██▊       | 18/64 [00:01<00:03, 12.42it/s]
Pack L13 gu:  31%|███▏      | 20/64 [00:01<00:03, 12.04it/s]
Pack L13 gu:  34%|███▍      | 22/64 [00:01<00:03, 11.61it/s]
Pack L13 gu:  38%|███▊      | 24/64 [00:02<00:03, 11.30it/s]
Pack L13 gu:  41%|████      | 26/64 [00:02<00:03, 11.15it/s]
Pack L13 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.01it/s]
Pack L13 gu:  47%|████▋     | 30/64 [00:02<00:03, 10.92it/s]
Pack L13 gu:  50%|█████     | 32/64 [00:02<00:02, 10.89it/s]
Pack L13 gu:  53%|█████▎    | 34/64 [00:02<00:02, 10.89it/s]
Pack L13 gu:  56%|█████▋    | 36/64 [00:03<00:02, 10.83it/s]
Pack L13 gu:  59%|█████▉    | 38/64 [00:03<00:02, 10.94it/s]
Pack L13 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.33it/s]
Pack L13 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.69it/s]
Pack L13 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.89it/s]
Pack L13 gu:  72%|███████▏  | 46/64 [00:03<00:01, 12.06it/s]
Pack L13 gu:  75%|███████▌  | 48/64 [00:04<00:01, 12.19it/s]
Pack L13 gu:  78%|███████▊  | 50/64 [00:04<00:01, 12.28it/s]
Pack L13 gu:  81%|████████▏ | 52/64 [00:04<00:00, 12.33it/s]
Pack L13 gu:  84%|████████▍ | 54/64 [00:04<00:00, 12.38it/s]
Pack L13 gu:  88%|████████▊ | 56/64 [00:04<00:00, 12.47it/s]
Pack L13 gu:  91%|█████████ | 58/64 [00:04<00:00, 12.47it/s]
Pack L13 gu:  94%|█████████▍| 60/64 [00:05<00:00, 12.47it/s]
Pack L13 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.43it/s]
Pack L13 gu: 100%|██████████| 64/64 [00:05<00:00, 12.47it/s]
                                                            

Pack L13 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L13 dn:   5%|▍         | 3/64 [00:00<00:02, 25.64it/s]
Pack L13 dn:   9%|▉         | 6/64 [00:00<00:02, 26.28it/s]
Pack L13 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.63it/s]
Pack L13 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.71it/s]
Pack L13 dn:  23%|██▎       | 15/64 [00:00<00:01, 27.00it/s]
Pack L13 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.87it/s]
Pack L13 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.86it/s]
Pack L13 dn:  38%|███▊      | 24/64 [00:00<00:01, 27.00it/s]
Pack L13 dn:  42%|████▏     | 27/64 [00:01<00:01, 27.13it/s]
Pack L13 dn:  47%|████▋     | 30/64 [00:01<00:01, 27.12it/s]
Pack L13 dn:  52%|█████▏    | 33/64 [00:01<00:01, 27.19it/s]
Pack L13 dn:  56%|█████▋    | 36/64 [00:01<00:01, 27.31it/s]
Pack L13 dn:  61%|██████    | 39/64 [00:01<00:00, 27.15it/s]
Pack L13 dn:  66%|██████▌   | 42/64 [00:01<00:00, 27.05it/s]
Pack L13 dn:  70%|███████   | 45/64 [00:01<00:00, 26.86it/s]
Pack L13 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.68it/s]
Pack L13 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.81it/s]
Pack L13 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.89it/s]
Pack L13 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.85it/s]
Pack L13 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.95it/s]
Pack L13 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.95it/s]
                                                            
Packed OLMoE routed experts: layer 13; RSS=3.9 GiB; host_available=46.8 GiB

Pack L14 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L14 gu:   3%|▎         | 2/64 [00:00<00:05, 10.96it/s]
Pack L14 gu:   6%|▋         | 4/64 [00:00<00:05, 11.73it/s]
Pack L14 gu:   9%|▉         | 6/64 [00:00<00:04, 12.00it/s]
Pack L14 gu:  12%|█▎        | 8/64 [00:00<00:04, 12.21it/s]
Pack L14 gu:  16%|█▌        | 10/64 [00:00<00:04, 12.30it/s]
Pack L14 gu:  19%|█▉        | 12/64 [00:00<00:04, 12.27it/s]
Pack L14 gu:  22%|██▏       | 14/64 [00:01<00:04, 12.32it/s]
Pack L14 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.32it/s]
Pack L14 gu:  28%|██▊       | 18/64 [00:01<00:03, 12.36it/s]
Pack L14 gu:  31%|███▏      | 20/64 [00:01<00:03, 12.41it/s]
Pack L14 gu:  34%|███▍      | 22/64 [00:01<00:03, 12.22it/s]
Pack L14 gu:  38%|███▊      | 24/64 [00:01<00:03, 12.25it/s]
Pack L14 gu:  41%|████      | 26/64 [00:02<00:03, 11.81it/s]
Pack L14 gu:  44%|████▍     | 28/64 [00:02<00:02, 12.02it/s]
Pack L14 gu:  47%|████▋     | 30/64 [00:02<00:02, 12.17it/s]
Pack L14 gu:  50%|█████     | 32/64 [00:02<00:02, 12.35it/s]
Pack L14 gu:  53%|█████▎    | 34/64 [00:02<00:02, 12.34it/s]
Pack L14 gu:  56%|█████▋    | 36/64 [00:02<00:02, 12.31it/s]
Pack L14 gu:  59%|█████▉    | 38/64 [00:03<00:02, 12.25it/s]
Pack L14 gu:  62%|██████▎   | 40/64 [00:03<00:01, 12.31it/s]
Pack L14 gu:  66%|██████▌   | 42/64 [00:03<00:01, 12.32it/s]
Pack L14 gu:  69%|██████▉   | 44/64 [00:03<00:01, 12.36it/s]
Pack L14 gu:  72%|███████▏  | 46/64 [00:03<00:01, 12.43it/s]
Pack L14 gu:  75%|███████▌  | 48/64 [00:03<00:01, 12.40it/s]
Pack L14 gu:  78%|███████▊  | 50/64 [00:04<00:01, 12.48it/s]
Pack L14 gu:  81%|████████▏ | 52/64 [00:04<00:00, 12.15it/s]
Pack L14 gu:  84%|████████▍ | 54/64 [00:04<00:00, 12.27it/s]
Pack L14 gu:  88%|████████▊ | 56/64 [00:04<00:00, 12.32it/s]
Pack L14 gu:  91%|█████████ | 58/64 [00:04<00:00, 12.35it/s]
Pack L14 gu:  94%|█████████▍| 60/64 [00:04<00:00, 12.37it/s]
Pack L14 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.46it/s]
Pack L14 gu: 100%|██████████| 64/64 [00:05<00:00, 11.91it/s]
                                                            

Pack L14 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L14 dn:   5%|▍         | 3/64 [00:00<00:02, 22.22it/s]
Pack L14 dn:   9%|▉         | 6/64 [00:00<00:02, 22.96it/s]
Pack L14 dn:  14%|█▍        | 9/64 [00:00<00:02, 23.39it/s]
Pack L14 dn:  19%|█▉        | 12/64 [00:00<00:02, 23.45it/s]
Pack L14 dn:  23%|██▎       | 15/64 [00:00<00:02, 23.50it/s]
Pack L14 dn:  28%|██▊       | 18/64 [00:00<00:01, 23.55it/s]
Pack L14 dn:  33%|███▎      | 21/64 [00:00<00:01, 23.60it/s]
Pack L14 dn:  38%|███▊      | 24/64 [00:01<00:01, 23.46it/s]
Pack L14 dn:  42%|████▏     | 27/64 [00:01<00:01, 23.43it/s]
Pack L14 dn:  47%|████▋     | 30/64 [00:01<00:01, 23.18it/s]
Pack L14 dn:  52%|█████▏    | 33/64 [00:01<00:01, 22.73it/s]
Pack L14 dn:  56%|█████▋    | 36/64 [00:01<00:01, 22.51it/s]
Pack L14 dn:  61%|██████    | 39/64 [00:01<00:01, 23.06it/s]
Pack L14 dn:  66%|██████▌   | 42/64 [00:01<00:00, 24.20it/s]
Pack L14 dn:  70%|███████   | 45/64 [00:01<00:00, 25.03it/s]
Pack L14 dn:  75%|███████▌  | 48/64 [00:02<00:00, 25.57it/s]
Pack L14 dn:  80%|███████▉  | 51/64 [00:02<00:00, 26.10it/s]
Pack L14 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.50it/s]
Pack L14 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.67it/s]
Pack L14 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.90it/s]
Pack L14 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.80it/s]
                                                            
Packed OLMoE routed experts: layer 14; RSS=4.1 GiB; host_available=46.6 GiB

Pack L15 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L15 gu:   2%|▏         | 1/64 [00:00<00:06,  9.92it/s]
Pack L15 gu:   5%|▍         | 3/64 [00:00<00:05, 11.52it/s]
Pack L15 gu:   8%|▊         | 5/64 [00:00<00:04, 11.99it/s]
Pack L15 gu:  11%|█         | 7/64 [00:00<00:04, 12.18it/s]
Pack L15 gu:  14%|█▍        | 9/64 [00:00<00:04, 12.28it/s]
Pack L15 gu:  17%|█▋        | 11/64 [00:00<00:04, 12.32it/s]
Pack L15 gu:  20%|██        | 13/64 [00:01<00:04, 12.42it/s]
Pack L15 gu:  23%|██▎       | 15/64 [00:01<00:04, 12.19it/s]
Pack L15 gu:  27%|██▋       | 17/64 [00:01<00:03, 12.32it/s]
Pack L15 gu:  30%|██▉       | 19/64 [00:01<00:03, 12.37it/s]
Pack L15 gu:  33%|███▎      | 21/64 [00:01<00:03, 12.34it/s]
Pack L15 gu:  36%|███▌      | 23/64 [00:01<00:03, 12.34it/s]
Pack L15 gu:  39%|███▉      | 25/64 [00:02<00:03, 12.40it/s]
Pack L15 gu:  42%|████▏     | 27/64 [00:02<00:02, 12.40it/s]
Pack L15 gu:  45%|████▌     | 29/64 [00:02<00:02, 12.42it/s]
Pack L15 gu:  48%|████▊     | 31/64 [00:02<00:02, 12.40it/s]
Pack L15 gu:  52%|█████▏    | 33/64 [00:02<00:02, 12.35it/s]
Pack L15 gu:  55%|█████▍    | 35/64 [00:02<00:02, 12.38it/s]
Pack L15 gu:  58%|█████▊    | 37/64 [00:03<00:02, 12.42it/s]
Pack L15 gu:  61%|██████    | 39/64 [00:03<00:02, 12.40it/s]
Pack L15 gu:  64%|██████▍   | 41/64 [00:03<00:01, 12.39it/s]
Pack L15 gu:  67%|██████▋   | 43/64 [00:03<00:01, 12.46it/s]
Pack L15 gu:  70%|███████   | 45/64 [00:03<00:01, 12.47it/s]
Pack L15 gu:  73%|███████▎  | 47/64 [00:03<00:01, 12.42it/s]
Pack L15 gu:  77%|███████▋  | 49/64 [00:03<00:01, 12.45it/s]
Pack L15 gu:  80%|███████▉  | 51/64 [00:04<00:01, 12.49it/s]
Pack L15 gu:  83%|████████▎ | 53/64 [00:04<00:00, 12.13it/s]
Pack L15 gu:  86%|████████▌ | 55/64 [00:04<00:00, 12.31it/s]
Pack L15 gu:  89%|████████▉ | 57/64 [00:04<00:00, 12.39it/s]
Pack L15 gu:  92%|█████████▏| 59/64 [00:04<00:00, 12.41it/s]
Pack L15 gu:  95%|█████████▌| 61/64 [00:04<00:00, 12.51it/s]
Pack L15 gu:  98%|█████████▊| 63/64 [00:05<00:00, 12.51it/s]
                                                            

Pack L15 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L15 dn:   5%|▍         | 3/64 [00:00<00:02, 23.48it/s]
Pack L15 dn:   9%|▉         | 6/64 [00:00<00:02, 25.49it/s]
Pack L15 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.23it/s]
Pack L15 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.59it/s]
Pack L15 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.71it/s]
Pack L15 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.84it/s]
Pack L15 dn:  33%|███▎      | 21/64 [00:00<00:01, 27.12it/s]
Pack L15 dn:  38%|███▊      | 24/64 [00:00<00:01, 27.16it/s]
Pack L15 dn:  42%|████▏     | 27/64 [00:01<00:01, 27.19it/s]
Pack L15 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.44it/s]
Pack L15 dn:  52%|█████▏    | 33/64 [00:01<00:01, 25.99it/s]
Pack L15 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.42it/s]
Pack L15 dn:  61%|██████    | 39/64 [00:01<00:00, 26.70it/s]
Pack L15 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.94it/s]
Pack L15 dn:  70%|███████   | 45/64 [00:01<00:00, 27.02it/s]
Pack L15 dn:  75%|███████▌  | 48/64 [00:01<00:00, 27.21it/s]
Pack L15 dn:  80%|███████▉  | 51/64 [00:01<00:00, 27.27it/s]
Pack L15 dn:  84%|████████▍ | 54/64 [00:02<00:00, 27.36it/s]
Pack L15 dn:  89%|████████▉ | 57/64 [00:02<00:00, 27.14it/s]
Pack L15 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.92it/s]
Pack L15 dn:  98%|█████████▊| 63/64 [00:02<00:00, 27.03it/s]
                                                            
Packed OLMoE routed experts: layer 15; RSS=4.3 GiB; host_available=46.4 GiB

Stream BF16 non-expert OLMoE core:   0%|          | 0/3 [00:00<?, ?it/s]
Stream BF16 non-expert OLMoE core:  33%|███▎      | 1/3 [00:00<00:00,  2.40it/s]
Stream BF16 non-expert OLMoE core:  67%|██████▋   | 2/3 [00:00<00:00,  2.60it/s]
Stream BF16 non-expert OLMoE core: 100%|██████████| 3/3 [00:01<00:00,  2.58it/s]
Stream BF16 non-expert OLMoE core: 100%|██████████| 3/3 [00:01<00:00,  2.56it/s]
[device-integrity] {
  "device": "cuda:0",
  "moved_construction_tensors": [
    "model.rotary_emb.inv_freq",
    "model.rotary_emb.original_inv_freq"
  ],
  "parameter_count": 147,
  "buffer_count": 18,
  "rotary_inv_freq_devices": {
    "model.rotary_emb": "cuda:0"
  }
}
[parity-trace] live_repaired: 133 tensors
[artifact-audit] {
  "passed": true,
  "failures": []
}
{
  "cache_policy": "explicit",
  "cache_capacity": 16,
  "estimated_resident_weights_GiB": 1.6613807678222656,
  "estimated_load_requirement_GiB": 4.161380767822266,
  "free_VRAM_GiB": 21.7550048828125,
  "total_VRAM_GiB": 22.0343017578125,
  "host_expert_pool_GiB": 3.09375,
  "available_host_RAM_GiB": 45.730995178222656
}
[backend] Marlin FP16xINT4, native offline packing, group=128
[device-integrity] {
  "device": "cuda:0",
  "moved_construction_tensors": [],
  "parameter_count": 147,
  "buffer_count": 18,
  "rotary_inv_freq_devices": {
    "model.rotary_emb": "cuda:0"
  }
}
[parity-trace] reloaded_repaired: 133 tensors
{
  "passed": true,
  "first_failure": null,
  "first_failure_key": null,
  "stages": [
    {
      "stage": "token_ids",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "embedding",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "layer_input",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "token_mixer_norm",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "token_mixer_output",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "moe_input",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "router_logits",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "selected_experts",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "expert_input",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "gate_projection",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "up_projection",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "down_projection",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "moe_output",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "layer_output",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "final_hidden",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "final_logits",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "greedy_tokens",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    }
  ],
  "atol": 0.5,
  "rtol": 0.05
}
[artifact-audit] {
  "passed": true,
  "failures": []
}
{
  "checkpoint": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838",
  "packed_expert_hashes_matched": true,
  "parity": {
    "passed": true,
    "first_failure": null,
    "first_failure_key": null,
    "stages": [
      {
        "stage": "token_ids",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "embedding",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_norm",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "router_logits",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "selected_experts",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "expert_input",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "gate_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "up_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "down_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_hidden",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_logits",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "greedy_tokens",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      }
    ],
    "atol": 0.5,
    "rtol": 0.05
  }
}


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/logs/report.log <==
        method  capacity     cache_state    ttft_ms  prefill_tok_s  median_tpot_ms  p95_tpot_ms  p99_tpot_ms  decode_tok_s  e2e_tok_s  peak_allocated_GiB  peak_reserved_GiB  nvml_peak_used_GiB  host_rss_peak_GiB  avg_power_W  energy_J_per_generated_token  decode_loaded_GiB  decode_misses  decode_hits  decode_evictions  decode_cache_hit_rate  host_to_device_MiB  expert_forward_calls  expert_assignments  batched_id_transfers  legacy_expert_calls  fused_groups  fused_gemm_calls
          bf16       NaN persistent_warm  79.027517     288.052082       45.913396    47.364778    49.476359     21.661503  21.549885           12.915764          14.167969           14.864136           2.052767    47.070661                      2.200941           0.000000            0.0          0.0               0.0               0.000000            0.000000                   0.0                 0.0                   0.0                  0.0           0.0               0.0
 w4a16_cache16      16.0            cold 331.984806      72.292465       56.702242    67.415265    68.265671     17.543600  16.906412            1.689644           1.835938            2.555542           5.181103    35.917531                      2.131101          22.042969         7296.0       8960.0            7296.0               0.551181        22572.476074                2032.0             16256.0                2032.0                  0.0        2032.0            4064.0
 w4a16_cache16      16.0 persistent_warm 290.423914      80.202672       56.209325    66.857251    69.967976     17.730626  17.198825            1.689644           1.835938            2.557495           5.183737    36.857597                      2.148474          21.443253         7097.5       9158.5            7097.5               0.563392        21958.364624                2032.0             16256.0                2032.0                  0.0        2032.0            4064.0
 w4a16_cache32      32.0            cold 304.407118      78.841783       45.080383    54.959554    57.504546     21.605956  20.703880            2.463081           2.576172            3.297729           5.220104    36.605556                      1.773626           8.698151         2879.0      13377.0            2879.0               0.822896         8907.239502                2032.0             16256.0                2032.0                  0.0        2032.0            4064.0
 w4a16_cache32      32.0 persistent_warm 210.735176     111.193827       45.072315    54.413514    58.914412     21.660330  21.097118            2.463081           2.576172            3.297729           5.243317    37.749482                      1.797365           9.134720         3023.5      13232.5            3023.5               0.814007         9354.286133                2032.0             16256.0                2032.0                  0.0        2032.0            4064.0
 w4a16_cache64      64.0 persistent_warm  33.917588     688.638870       31.145173    32.332084    33.612109     31.923257  31.892883            4.009952           4.060547            4.782104           5.274494    40.674599                      1.287056           0.000000            0.0          0.0               0.0               0.000000            0.000000                2032.0             16256.0                   0.0                  0.0        2032.0            4064.0
  w4a16_cache8       8.0            cold 367.506893      65.304898       65.671383    73.168558    74.885061     15.541092  14.989360            1.302925           1.480469            2.202026           5.177975    35.577622                      2.382532          31.777405        10518.0       5738.0           10518.0               0.352977        32540.556641                2032.0             16256.0                2032.0                  0.0        2032.0            4064.0
  w4a16_cache8       8.0 persistent_warm 340.772797      68.474812       63.794518    72.869692    74.451006     15.764343  15.249644            1.302925           1.480469            2.202026           5.180992    36.425995                      2.401837          30.037170         9942.0       6314.0            9942.0               0.388410        30758.555542                2032.0             16256.0                2032.0                  0.0        2032.0            4064.0
w4a16_reloaded      16.0            cold 327.268743      73.334226       57.546867    66.250663    71.636248     17.227678  16.625261                 NaN                NaN            2.553589           5.091347    35.162281                      2.119363          22.042969         7296.0       8960.0            7296.0               0.551181        22572.476074                2032.0             16256.0                2032.0                  0.0        2032.0            4064.0
w4a16_reloaded      16.0 persistent_warm 299.136086      85.536459       55.387438    66.971663    71.029718     17.832430  17.249245                 NaN                NaN            2.553589           5.091352    36.123947                      2.105016          19.706039         6522.5       9733.5            6522.5               0.598764        20179.446411                2032.0             16256.0                2032.0                  0.0        2032.0            4064.0
{
  "quality": {
    "w4a16": {
      "wiki": {
        "nll": 2.9180236988224575,
        "perplexity": 18.504680476633794,
        "token_accuracy": 0.44328954333285214,
        "tokens": 20781,
        "configured_batch_size": 50,
        "minimum_batch_size": 50
      },
      "dolly": {
        "nll": 2.392414667230368,
        "perplexity": 10.939878241065243,
        "token_accuracy": 0.5531644105056115,
        "tokens": 8643,
        "configured_batch_size": 50,
        "minimum_batch_size": 50
      },
      "mc_accuracy": 0.7035341365461847,
      "mc_accuracy_norm": 0.7035341365461847,
      "mc_accuracy_raw": 0.5855421686746988
    },
    "bf16": {
      "wiki": {
        "nll": 2.8802396765251337,
        "perplexity": 17.818543354415556,
        "token_accuracy": 0.4495933785669602,
        "tokens": 20781,
        "configured_batch_size": 50,
        "minimum_batch_size": 50
      },
      "dolly": {
        "nll": 2.4070740160974626,
        "perplexity": 11.101430968578343,
        "token_accuracy": 0.5542057156080065,
        "tokens": 8643,
        "configured_batch_size": 50,
        "minimum_batch_size": 50
      },
      "mc_accuracy": 0.7089959839357429,
      "mc_accuracy_norm": 0.7089959839357429,
      "mc_accuracy_raw": 0.5906024096385543
    }
  },
  "runtime": [
    {
      "method": "bf16",
      "capacity": NaN,
      "cache_state": "persistent_warm",
      "ttft_ms": 79.02751699998589,
      "prefill_tok_s": 288.05208160117314,
      "median_tpot_ms": 45.913395500065235,
      "p95_tpot_ms": 47.36477760000071,
      "p99_tpot_ms": 49.47635936001006,
      "decode_tok_s": 21.6615031563072,
      "e2e_tok_s": 21.54988481627887,
      "peak_allocated_GiB": 12.915763854980469,
      "peak_reserved_GiB": 14.16796875,
      "nvml_peak_used_GiB": 14.8641357421875,
      "host_rss_peak_GiB": 2.052766799926758,
      "avg_power_W": 47.07066113719651,
      "energy_J_per_generated_token": 2.200941058819914,
      "decode_loaded_GiB": 0.0,
      "decode_misses": 0.0,
      "decode_hits": 0.0,
      "decode_evictions": 0.0,
      "decode_cache_hit_rate": 0.0,
      "host_to_device_MiB": 0.0,
      "expert_forward_calls": 0.0,
      "expert_assignments": 0.0,
      "batched_id_transfers": 0.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 0.0,
      "fused_gemm_calls": 0.0
    },
    {
      "method": "w4a16_cache16",
      "capacity": 16.0,
      "cache_state": "cold",
      "ttft_ms": 331.9848060000368,
      "prefill_tok_s": 72.29246509551808,
      "median_tpot_ms": 56.70224200002849,
      "p95_tpot_ms": 67.4152647999108,
      "p99_tpot_ms": 68.26567143993088,
      "decode_tok_s": 17.54359996313307,
      "e2e_tok_s": 16.906412004541153,
      "peak_allocated_GiB": 1.6896438598632812,
      "peak_reserved_GiB": 1.8359375,
      "nvml_peak_used_GiB": 2.5555419921875,
      "host_rss_peak_GiB": 5.181102752685547,
      "avg_power_W": 35.917530666666664,
      "energy_J_per_generated_token": 2.1311011639217283,
      "decode_loaded_GiB": 22.04296875,
      "decode_misses": 7296.0,
      "decode_hits": 8960.0,
      "decode_evictions": 7296.0,
      "decode_cache_hit_rate": 0.5511811023622047,
      "host_to_device_MiB": 22572.47607421875,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache16",
      "capacity": 16.0,
      "cache_state": "persistent_warm",
      "ttft_ms": 290.4239139998026,
      "prefill_tok_s": 80.20267241510439,
      "median_tpot_ms": 56.20932500005438,
      "p95_tpot_ms": 66.85725054992417,
      "p99_tpot_ms": 69.9679755100078,
      "decode_tok_s": 17.730626096390004,
      "e2e_tok_s": 17.198824820080574,
      "peak_allocated_GiB": 1.6896438598632812,
      "peak_reserved_GiB": 1.8359375,
      "nvml_peak_used_GiB": 2.5574951171875,
      "host_rss_peak_GiB": 5.183736801147461,
      "avg_power_W": 36.85759722962942,
      "energy_J_per_generated_token": 2.1484737021264904,
      "decode_loaded_GiB": 21.443252563476562,
      "decode_misses": 7097.5,
      "decode_hits": 9158.5,
      "decode_evictions": 7097.5,
      "decode_cache_hit_rate": 0.5633919783464567,
      "host_to_device_MiB": 21958.364624023438,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache32",
      "capacity": 32.0,
      "cache_state": "cold",
      "ttft_ms": 304.40711800019926,
      "prefill_tok_s": 78.84178319373035,
      "median_tpot_ms": 45.08038299991313,
      "p95_tpot_ms": 54.95955390015296,
      "p99_tpot_ms": 57.50454646011349,
      "decode_tok_s": 21.6059557799043,
      "e2e_tok_s": 20.70388016258941,
      "peak_allocated_GiB": 2.463081359863281,
      "peak_reserved_GiB": 2.576171875,
      "nvml_peak_used_GiB": 3.2977294921875,
      "host_rss_peak_GiB": 5.220104217529297,
      "avg_power_W": 36.60555555555556,
      "energy_J_per_generated_token": 1.7736261136509337,
      "decode_loaded_GiB": 8.698150634765625,
      "decode_misses": 2879.0,
      "decode_hits": 13377.0,
      "decode_evictions": 2879.0,
      "decode_cache_hit_rate": 0.8228961614173228,
      "host_to_device_MiB": 8907.239501953125,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache32",
      "capacity": 32.0,
      "cache_state": "persistent_warm",
      "ttft_ms": 210.73517649983842,
      "prefill_tok_s": 111.1938271603648,
      "median_tpot_ms": 45.072315000197705,
      "p95_tpot_ms": 54.41351369995572,
      "p99_tpot_ms": 58.91441190999557,
      "decode_tok_s": 21.66032995840956,
      "e2e_tok_s": 21.09711773714788,
      "peak_allocated_GiB": 2.463081359863281,
      "peak_reserved_GiB": 2.576171875,
      "nvml_peak_used_GiB": 3.2977294921875,
      "host_rss_peak_GiB": 5.243316650390625,
      "avg_power_W": 37.7494824000612,
      "energy_J_per_generated_token": 1.7973654625400124,
      "decode_loaded_GiB": 9.134719848632812,
      "decode_misses": 3023.5,
      "decode_hits": 13232.5,
      "decode_evictions": 3023.5,
      "decode_cache_hit_rate": 0.8140071358267716,
      "host_to_device_MiB": 9354.2861328125,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache64",
      "capacity": 64.0,
      "cache_state": "persistent_warm",
      "ttft_ms": 33.91758800012212,
      "prefill_tok_s": 688.6388704657982,
      "median_tpot_ms": 31.145172999913484,
      "p95_tpot_ms": 32.33208390008713,
      "p99_tpot_ms": 33.61210863988617,
      "decode_tok_s": 31.923256613966778,
      "e2e_tok_s": 31.892883158749033,
      "peak_allocated_GiB": 4.009951591491699,
      "peak_reserved_GiB": 4.060546875,
      "nvml_peak_used_GiB": 4.7821044921875,
      "host_rss_peak_GiB": 5.274494171142578,
      "avg_power_W": 40.674598727468194,
      "energy_J_per_generated_token": 1.287055865427223,
      "decode_loaded_GiB": 0.0,
      "decode_misses": 0.0,
      "decode_hits": 0.0,
      "decode_evictions": 0.0,
      "decode_cache_hit_rate": 0.0,
      "host_to_device_MiB": 0.0,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 0.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache8",
      "capacity": 8.0,
      "cache_state": "cold",
      "ttft_ms": 367.5068930001544,
      "prefill_tok_s": 65.30489756008446,
      "median_tpot_ms": 65.67138299988073,
      "p95_tpot_ms": 73.16855829976703,
      "p99_tpot_ms": 74.88506059991778,
      "decode_tok_s": 15.54109220913277,
      "e2e_tok_s": 14.98935981172273,
      "peak_allocated_GiB": 1.3029251098632812,
      "peak_reserved_GiB": 1.48046875,
      "nvml_peak_used_GiB": 2.2020263671875,
      "host_rss_peak_GiB": 5.177974700927734,
      "avg_power_W": 35.57762174940898,
      "energy_J_per_generated_token": 2.3825324417749454,
      "decode_loaded_GiB": 31.77740478515625,
      "decode_misses": 10518.0,
      "decode_hits": 5738.0,
      "decode_evictions": 10518.0,
      "decode_cache_hit_rate": 0.3529773622047244,
      "host_to_device_MiB": 32540.556640625,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache8",
      "capacity": 8.0,
      "cache_state": "persistent_warm",
      "ttft_ms": 340.772797000227,
      "prefill_tok_s": 68.47481204309028,
      "median_tpot_ms": 63.79451849988982,
      "p95_tpot_ms": 72.86969230003706,
      "p99_tpot_ms": 74.4510064599217,
      "decode_tok_s": 15.764343384658378,
      "e2e_tok_s": 15.249643514539148,
      "peak_allocated_GiB": 1.3029251098632812,
      "peak_reserved_GiB": 1.48046875,
      "nvml_peak_used_GiB": 2.2020263671875,
      "host_rss_peak_GiB": 5.180992126464844,
      "avg_power_W": 36.42599466238093,
      "energy_J_per_generated_token": 2.401836587766699,
      "decode_loaded_GiB": 30.03717041015625,
      "decode_misses": 9942.0,
      "decode_hits": 6314.0,
      "decode_evictions": 9942.0,
      "decode_cache_hit_rate": 0.3884104330708661,
      "host_to_device_MiB": 30758.555541992188,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_reloaded",
      "capacity": 16.0,
      "cache_state": "cold",
      "ttft_ms": 327.26874299987685,
      "prefill_tok_s": 73.33422611645204,
      "median_tpot_ms": 57.54686700038292,
      "p95_tpot_ms": 66.25066329961555,
      "p99_tpot_ms": 71.63624829972831,
      "decode_tok_s": 17.227677847668197,
      "e2e_tok_s": 16.6252614378988,
      "peak_allocated_GiB": NaN,
      "peak_reserved_GiB": NaN,
      "nvml_peak_used_GiB": 2.5535888671875,
      "host_rss_peak_GiB": 5.091346740722656,
      "avg_power_W": 35.16228083989501,
      "energy_J_per_generated_token": 2.119363446448269,
      "decode_loaded_GiB": 22.04296875,
      "decode_misses": 7296.0,
      "decode_hits": 8960.0,
      "decode_evictions": 7296.0,
      "decode_cache_hit_rate": 0.5511811023622047,
      "host_to_device_MiB": 22572.47607421875,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_reloaded",
      "capacity": 16.0,
      "cache_state": "persistent_warm",
      "ttft_ms": 299.1360855003222,
      "prefill_tok_s": 85.53645904398668,
      "median_tpot_ms": 55.38743800025259,
      "p95_tpot_ms": 66.97166304975325,
      "p99_tpot_ms": 71.02971757017258,
      "decode_tok_s": 17.832429518441845,
      "e2e_tok_s": 17.249245048184967,
      "peak_allocated_GiB": NaN,
      "peak_reserved_GiB": NaN,
      "nvml_peak_used_GiB": 2.5535888671875,
      "host_rss_peak_GiB": 5.091352462768555,
      "avg_power_W": 36.123946927374305,
      "energy_J_per_generated_token": 2.105016342915498,
      "decode_loaded_GiB": 19.706039428710938,
      "decode_misses": 6522.5,
      "decode_hits": 9733.5,
      "decode_evictions": 6522.5,
      "decode_cache_hit_rate": 0.5987635334645669,
      "host_to_device_MiB": 20179.446411132812,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    }
  ],
  "comparisons": {
    "w4a16_vs_bf16": {
      "max_ppl_ratio": 1.0385069143178984,
      "mc_delta": -0.005461847389558233,
      "mc_ci95": [
        -0.00963855421686747,
        -0.0013654618473895582
      ],
      "mcnemar_exact_p": 0.011160368124523994,
      "quality_gate": true
    }
  },
  "export": {
    "local_path": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838",
    "status": "final",
    "manifest": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838/manifest.json",
    "artifact_audit_passed": true,
    "gates_before_reload": {
      "ppl": true,
      "paired_mc": true,
      "quality": true,
      "speed": true,
      "memory": true,
      "median_decode_tok_s": 17.730626096390004,
      "bf16_median_decode_tok_s": 21.6615031563072,
      "speed_retention_vs_bf16": 0.818531658142448,
      "memory_reduction_vs_bf16": 0.8704163220292253,
      "reference_capacity": 16,
      "full_resident": false
    },
    "reload_parity_passed": true,
    "artifact_load_validated": true,
    "publication_validated": true
  },
  "reload": {
    "checkpoint": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838",
    "load_seconds": 43.249702481000895,
    "peak_allocated_GiB": 1.6892776489257812,
    "peak_reserved_GiB": 1.833984375,
    "artifact_audit_passed": true,
    "parity": {
      "passed": true,
      "first_failure": null,
      "first_failure_key": null,
      "stages": [
        {
          "stage": "token_ids",
          "passed": true,
          "entries": 1,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "embedding",
          "passed": true,
          "entries": 1,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "layer_input",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "token_mixer_norm",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "token_mixer_output",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "moe_input",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "router_logits",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "selected_experts",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "expert_input",
          "passed": false,
          "entries": 0,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "gate_projection",
          "passed": false,
          "entries": 0,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "up_projection",
          "passed": false,
          "entries": 0,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "down_projection",
          "passed": false,
          "entries": 0,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "moe_output",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "layer_output",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "final_hidden",
          "passed": true,
          "entries": 1,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "final_logits",
          "passed": true,
          "entries": 1,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "greedy_tokens",
          "passed": true,
          "entries": 1,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        }
      ],
      "atol": 0.5,
      "rtol": 0.05
    },
    "host_rss_peak_GiB": 5.388999938964844,
    "nvml_peak_used_GiB": 2.5535888671875,
    "avg_power_W": 28.61208066581306,
    "energy_J": 2077.662964720881
  },
  "kernel_gate": {
    "passed": true,
    "backend": "marlin",
    "group_size": 128,
    "gu_shape": [
      2048,
      2048
    ],
    "dn_shape": [
      2048,
      1024
    ],
    "max_relative_mean": 0.005598058924078941,
    "gate_up_speedup_median": 1.080334094434526,
    "down_speedup_median": 1.0841734654917614
  },
  "systems_lab": {
    "backend": "marlin+vllm_fused_marlin_moe",
    "fused_backend_contract": {
      "vllm": "0.26.0",
      "uint4_type_id": 1125899907892224
    },
    "group_size": 128,
    "gu_shape": [
      2048,
      2048
    ],
    "dn_shape": [
      2048,
      1024
    ],
    "native_qweight_dtype": "torch.int32",
    "native_qweight_shape": [
      128,
      4096
    ],
    "packed_bytes": 2162688,
    "pinned": true,
    "h2d_ms": 0.19053759574890136,
    "h2d_GB_s": 11.350452867318024,
    "compute_ms": 0.018739199638366698,
    "serial_sum_ms": 0.20927679538726807,
    "overlapped_ms": 0.236616999927719,
    "overlap_efficiency": 0.8844537605125466,
    "cuda_graph_eager_ms": 0.020155733823776244,
    "cuda_graph_replay_ms": 0.009697279930114745,
    "cuda_graph_speedup": 2.078493553762735,
    "cuda_graph_max_abs": 0.0,
    "cuda_graph_passed": true
  },
  "parity_reload": {
    "passed": true,
    "first_failure": null,
    "first_failure_key": null,
    "stages": [
      {
        "stage": "token_ids",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "embedding",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_norm",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "router_logits",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "selected_experts",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "expert_input",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "gate_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "up_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "down_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_hidden",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_logits",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "greedy_tokens",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      }
    ],
    "atol": 0.5,
    "rtol": 0.05
  },
  "w4a16_load_memory": {
    "load_and_conversion_seconds": 142.68621569299967,
    "host_pool_GiB": 3.09375,
    "all_pinned": true,
    "allocated_GiB": 1.282607078552246,
    "reserved_GiB": 1.45703125,
    "host_rss_peak_GiB": 5.730464935302734,
    "nvml_peak_used_GiB": 2.1746826171875,
    "avg_power_W": 29.504361790493775,
    "energy_J": 4205.706466119945
  },
  "memory_bf16_cold_process": {
    "load_seconds": 4.708519412999976,
    "allocated_GiB": 12.887944221496582,
    "reserved_GiB": 14.39453125,
    "peak_allocated_GiB": 13.387943267822266,
    "peak_reserved_GiB": 14.39453125,
    "model_footprint_GiB": 12.887943744659424,
    "host_rss_peak_GiB": 14.06085205078125,
    "nvml_peak_used_GiB": 15.0457763671875,
    "avg_power_W": 28.75434170854271,
    "energy_J": 133.48814492682962,
    "model_revision": "7f1c97f440f06ce36705e4f2b843edb5925f4498",
    "final_peak_allocated_GiB": 13.710572242736816,
    "final_peak_reserved_GiB": 14.68359375,
    "final_host_rss_peak_GiB": 14.06085205078125,
    "final_nvml_peak_used_GiB": 22.4168701171875,
    "final_avg_power_W": 65.63621020477672,
    "final_energy_J": 63253.230672038306
  },
  "publishable": true
}


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/logs/systems.log <==
[backend] Marlin FP16xINT4, native offline packing, group=128
{
  "backend": "marlin+vllm_fused_marlin_moe",
  "fused_backend_contract": {
    "vllm": "0.26.0",
    "uint4_type_id": 1125899907892224
  },
  "group_size": 128,
  "gu_shape": [
    2048,
    2048
  ],
  "dn_shape": [
    2048,
    1024
  ],
  "native_qweight_dtype": "torch.int32",
  "native_qweight_shape": [
    128,
    4096
  ],
  "packed_bytes": 2162688,
  "pinned": true,
  "h2d_ms": 0.19053759574890136,
  "h2d_GB_s": 11.350452867318024,
  "compute_ms": 0.018739199638366698,
  "serial_sum_ms": 0.20927679538726807,
  "overlapped_ms": 0.236616999927719,
  "overlap_efficiency": 0.8844537605125466,
  "cuda_graph_eager_ms": 0.020155733823776244,
  "cuda_graph_replay_ms": 0.009697279930114745,
  "cuda_graph_speedup": 2.078493553762735,
  "cuda_graph_max_abs": 0.0,
  "cuda_graph_passed": true
}


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/logs/w4a16.log <==
[backend] Marlin FP16xINT4, native offline packing, group=128
[fused-preflight-passed] {
  "passed": true,
  "uint4_type_id": 1125899907892224,
  "max_abs": 0.0009765625,
  "relative_mean": 0.0007637765374965966,
  "expert_map_max_abs": 0.0009765625,
  "expert_map_relative_mean": 0.0007629323517903686,
  "actual_shape": [
    3,
    2048
  ]
}
[backend] Marlin FP16xINT4, native offline packing, group=128

Pack L00 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L00 gu:   2%|▏         | 1/64 [00:00<00:06,  9.36it/s]
Pack L00 gu:   5%|▍         | 3/64 [00:00<00:05, 10.89it/s]
Pack L00 gu:   8%|▊         | 5/64 [00:00<00:05, 11.41it/s]
Pack L00 gu:  11%|█         | 7/64 [00:00<00:04, 11.67it/s]
Pack L00 gu:  14%|█▍        | 9/64 [00:00<00:04, 11.43it/s]
Pack L00 gu:  17%|█▋        | 11/64 [00:01<00:05, 10.46it/s]
Pack L00 gu:  20%|██        | 13/64 [00:01<00:04, 10.80it/s]
Pack L00 gu:  23%|██▎       | 15/64 [00:01<00:04, 10.92it/s]
Pack L00 gu:  27%|██▋       | 17/64 [00:01<00:04, 10.93it/s]
Pack L00 gu:  30%|██▉       | 19/64 [00:01<00:03, 11.34it/s]
Pack L00 gu:  33%|███▎      | 21/64 [00:01<00:03, 11.17it/s]
Pack L00 gu:  36%|███▌      | 23/64 [00:02<00:03, 11.37it/s]
Pack L00 gu:  39%|███▉      | 25/64 [00:02<00:03, 11.38it/s]
Pack L00 gu:  42%|████▏     | 27/64 [00:02<00:03, 11.12it/s]
Pack L00 gu:  45%|████▌     | 29/64 [00:02<00:03, 10.91it/s]
Pack L00 gu:  48%|████▊     | 31/64 [00:02<00:03, 11.00it/s]
Pack L00 gu:  52%|█████▏    | 33/64 [00:02<00:02, 11.03it/s]
Pack L00 gu:  55%|█████▍    | 35/64 [00:03<00:02, 11.09it/s]
Pack L00 gu:  58%|█████▊    | 37/64 [00:03<00:02, 11.14it/s]
Pack L00 gu:  61%|██████    | 39/64 [00:03<00:02, 11.11it/s]
Pack L00 gu:  64%|██████▍   | 41/64 [00:03<00:02, 11.18it/s]
Pack L00 gu:  67%|██████▋   | 43/64 [00:03<00:01, 11.19it/s]
Pack L00 gu:  70%|███████   | 45/64 [00:04<00:01, 11.20it/s]
Pack L00 gu:  73%|███████▎  | 47/64 [00:04<00:01, 11.21it/s]
Pack L00 gu:  77%|███████▋  | 49/64 [00:04<00:01, 11.23it/s]
Pack L00 gu:  80%|███████▉  | 51/64 [00:04<00:01, 11.31it/s]
Pack L00 gu:  83%|████████▎ | 53/64 [00:04<00:00, 11.24it/s]
Pack L00 gu:  86%|████████▌ | 55/64 [00:04<00:00, 11.28it/s]
Pack L00 gu:  89%|████████▉ | 57/64 [00:05<00:00, 11.30it/s]
Pack L00 gu:  92%|█████████▏| 59/64 [00:05<00:00, 11.25it/s]
Pack L00 gu:  95%|█████████▌| 61/64 [00:05<00:00, 11.30it/s]
Pack L00 gu:  98%|█████████▊| 63/64 [00:05<00:00, 11.24it/s]
                                                            

Pack L00 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L00 dn:   5%|▍         | 3/64 [00:00<00:02, 27.03it/s]
Pack L00 dn:   9%|▉         | 6/64 [00:00<00:02, 26.78it/s]
Pack L00 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.88it/s]
Pack L00 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.91it/s]
Pack L00 dn:  23%|██▎       | 15/64 [00:00<00:01, 27.04it/s]
Pack L00 dn:  28%|██▊       | 18/64 [00:00<00:01, 27.03it/s]
Pack L00 dn:  33%|███▎      | 21/64 [00:00<00:01, 25.14it/s]
Pack L00 dn:  38%|███▊      | 24/64 [00:00<00:01, 24.41it/s]
Pack L00 dn:  42%|████▏     | 27/64 [00:01<00:01, 25.19it/s]
Pack L00 dn:  47%|████▋     | 30/64 [00:01<00:01, 25.56it/s]
Pack L00 dn:  52%|█████▏    | 33/64 [00:01<00:01, 25.92it/s]
Pack L00 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.23it/s]
Pack L00 dn:  61%|██████    | 39/64 [00:01<00:00, 26.40it/s]
Pack L00 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.64it/s]
Pack L00 dn:  70%|███████   | 45/64 [00:01<00:00, 26.72it/s]
Pack L00 dn:  75%|███████▌  | 48/64 [00:01<00:00, 25.81it/s]
Pack L00 dn:  80%|███████▉  | 51/64 [00:01<00:00, 24.78it/s]
Pack L00 dn:  84%|████████▍ | 54/64 [00:02<00:00, 25.34it/s]
Pack L00 dn:  89%|████████▉ | 57/64 [00:02<00:00, 25.42it/s]
Pack L00 dn:  94%|█████████▍| 60/64 [00:02<00:00, 25.56it/s]
Pack L00 dn:  98%|█████████▊| 63/64 [00:02<00:00, 25.58it/s]
                                                            
Packed OLMoE routed experts: layer 0; RSS=1.6 GiB; host_available=49.2 GiB

Pack L01 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L01 gu:   3%|▎         | 2/64 [00:00<00:06,  9.70it/s]
Pack L01 gu:   6%|▋         | 4/64 [00:00<00:05, 11.03it/s]
Pack L01 gu:   9%|▉         | 6/64 [00:00<00:05, 11.17it/s]
Pack L01 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.28it/s]
Pack L01 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.22it/s]
Pack L01 gu:  19%|█▉        | 12/64 [00:01<00:04, 10.77it/s]
Pack L01 gu:  22%|██▏       | 14/64 [00:01<00:04, 10.38it/s]
Pack L01 gu:  25%|██▌       | 16/64 [00:01<00:04, 10.19it/s]
Pack L01 gu:  28%|██▊       | 18/64 [00:01<00:04, 10.01it/s]
Pack L01 gu:  31%|███▏      | 20/64 [00:01<00:04,  9.94it/s]
Pack L01 gu:  34%|███▍      | 22/64 [00:02<00:04, 10.01it/s]
Pack L01 gu:  38%|███▊      | 24/64 [00:02<00:04,  9.80it/s]
Pack L01 gu:  41%|████      | 26/64 [00:02<00:03,  9.68it/s]
Pack L01 gu:  44%|████▍     | 28/64 [00:02<00:03,  9.57it/s]
Pack L01 gu:  47%|████▋     | 30/64 [00:02<00:03,  9.50it/s]
Pack L01 gu:  50%|█████     | 32/64 [00:03<00:03,  9.47it/s]
Pack L01 gu:  53%|█████▎    | 34/64 [00:03<00:03,  9.62it/s]
Pack L01 gu:  56%|█████▋    | 36/64 [00:03<00:02, 10.07it/s]
Pack L01 gu:  59%|█████▉    | 38/64 [00:03<00:02, 10.41it/s]
Pack L01 gu:  62%|██████▎   | 40/64 [00:03<00:02, 10.69it/s]
Pack L01 gu:  66%|██████▌   | 42/64 [00:04<00:02, 10.89it/s]
Pack L01 gu:  69%|██████▉   | 44/64 [00:04<00:01, 10.71it/s]
Pack L01 gu:  72%|███████▏  | 46/64 [00:04<00:01, 10.72it/s]
Pack L01 gu:  75%|███████▌  | 48/64 [00:04<00:01, 10.74it/s]
Pack L01 gu:  78%|███████▊  | 50/64 [00:04<00:01, 10.92it/s]
Pack L01 gu:  81%|████████▏ | 52/64 [00:05<00:01, 11.05it/s]
Pack L01 gu:  84%|████████▍ | 54/64 [00:05<00:00, 10.90it/s]
Pack L01 gu:  88%|████████▊ | 56/64 [00:05<00:00, 10.96it/s]
Pack L01 gu:  91%|█████████ | 58/64 [00:05<00:00, 11.08it/s]
Pack L01 gu:  94%|█████████▍| 60/64 [00:05<00:00, 10.85it/s]
Pack L01 gu:  97%|█████████▋| 62/64 [00:05<00:00, 11.01it/s]
Pack L01 gu: 100%|██████████| 64/64 [00:06<00:00, 11.09it/s]
                                                            

Pack L01 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L01 dn:   5%|▍         | 3/64 [00:00<00:02, 23.27it/s]
Pack L01 dn:   9%|▉         | 6/64 [00:00<00:02, 24.02it/s]
Pack L01 dn:  14%|█▍        | 9/64 [00:00<00:02, 25.25it/s]
Pack L01 dn:  19%|█▉        | 12/64 [00:00<00:02, 25.90it/s]
Pack L01 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.25it/s]
Pack L01 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.24it/s]
Pack L01 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.38it/s]
Pack L01 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.41it/s]
Pack L01 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.53it/s]
Pack L01 dn:  47%|████▋     | 30/64 [00:01<00:01, 25.50it/s]
Pack L01 dn:  52%|█████▏    | 33/64 [00:01<00:01, 24.64it/s]
Pack L01 dn:  56%|█████▋    | 36/64 [00:01<00:01, 25.21it/s]
Pack L01 dn:  61%|██████    | 39/64 [00:01<00:00, 25.63it/s]
Pack L01 dn:  66%|██████▌   | 42/64 [00:01<00:00, 25.94it/s]
Pack L01 dn:  70%|███████   | 45/64 [00:01<00:00, 26.15it/s]
Pack L01 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.31it/s]
Pack L01 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.37it/s]
Pack L01 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.42it/s]
Pack L01 dn:  89%|████████▉ | 57/64 [00:02<00:00, 24.91it/s]
Pack L01 dn:  94%|█████████▍| 60/64 [00:02<00:00, 24.43it/s]
Pack L01 dn:  98%|█████████▊| 63/64 [00:02<00:00, 25.08it/s]
                                                            
Packed OLMoE routed experts: layer 1; RSS=1.8 GiB; host_available=49.0 GiB

Pack L02 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L02 gu:   3%|▎         | 2/64 [00:00<00:06,  9.96it/s]
Pack L02 gu:   6%|▋         | 4/64 [00:00<00:05, 11.14it/s]
Pack L02 gu:   9%|▉         | 6/64 [00:00<00:05, 11.20it/s]
Pack L02 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.24it/s]
Pack L02 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.27it/s]
Pack L02 gu:  19%|█▉        | 12/64 [00:01<00:04, 11.25it/s]
Pack L02 gu:  22%|██▏       | 14/64 [00:01<00:04, 11.27it/s]
Pack L02 gu:  25%|██▌       | 16/64 [00:01<00:04, 11.23it/s]
Pack L02 gu:  28%|██▊       | 18/64 [00:01<00:04, 11.23it/s]
Pack L02 gu:  31%|███▏      | 20/64 [00:01<00:03, 11.24it/s]
Pack L02 gu:  34%|███▍      | 22/64 [00:01<00:03, 11.22it/s]
Pack L02 gu:  38%|███▊      | 24/64 [00:02<00:03, 11.26it/s]
Pack L02 gu:  41%|████      | 26/64 [00:02<00:03, 11.22it/s]
Pack L02 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.18it/s]
Pack L02 gu:  47%|████▋     | 30/64 [00:02<00:03, 11.22it/s]
Pack L02 gu:  50%|█████     | 32/64 [00:02<00:02, 11.23it/s]
Pack L02 gu:  53%|█████▎    | 34/64 [00:03<00:02, 11.27it/s]
Pack L02 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.31it/s]
Pack L02 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.30it/s]
Pack L02 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.33it/s]
Pack L02 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.34it/s]
Pack L02 gu:  69%|██████▉   | 44/64 [00:03<00:01, 10.74it/s]
Pack L02 gu:  72%|███████▏  | 46/64 [00:04<00:01, 10.25it/s]
Pack L02 gu:  75%|███████▌  | 48/64 [00:04<00:01,  9.94it/s]
Pack L02 gu:  78%|███████▊  | 50/64 [00:04<00:01,  9.75it/s]
Pack L02 gu:  80%|███████▉  | 51/64 [00:04<00:01,  9.54it/s]
Pack L02 gu:  83%|████████▎ | 53/64 [00:04<00:01,  9.57it/s]
Pack L02 gu:  86%|████████▌ | 55/64 [00:05<00:00,  9.62it/s]
Pack L02 gu:  89%|████████▉ | 57/64 [00:05<00:00,  9.59it/s]
Pack L02 gu:  92%|█████████▏| 59/64 [00:05<00:00,  9.63it/s]
Pack L02 gu:  95%|█████████▌| 61/64 [00:05<00:00,  9.92it/s]
Pack L02 gu:  98%|█████████▊| 63/64 [00:05<00:00, 10.25it/s]
                                                            

Pack L02 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L02 dn:   5%|▍         | 3/64 [00:00<00:02, 26.44it/s]
Pack L02 dn:   9%|▉         | 6/64 [00:00<00:02, 26.53it/s]
Pack L02 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.70it/s]
Pack L02 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.59it/s]
Pack L02 dn:  23%|██▎       | 15/64 [00:00<00:01, 25.84it/s]
Pack L02 dn:  28%|██▊       | 18/64 [00:00<00:01, 25.92it/s]
Pack L02 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.29it/s]
Pack L02 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.38it/s]
Pack L02 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.58it/s]
Pack L02 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.58it/s]
Pack L02 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.70it/s]
Pack L02 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.73it/s]
Pack L02 dn:  61%|██████    | 39/64 [00:01<00:00, 26.77it/s]
Pack L02 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.23it/s]
Pack L02 dn:  70%|███████   | 45/64 [00:01<00:00, 26.21it/s]
Pack L02 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.11it/s]
Pack L02 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.32it/s]
Pack L02 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.37it/s]
Pack L02 dn:  89%|████████▉ | 57/64 [00:02<00:00, 24.66it/s]
Pack L02 dn:  94%|█████████▍| 60/64 [00:02<00:00, 24.73it/s]
Pack L02 dn:  98%|█████████▊| 63/64 [00:02<00:00, 25.32it/s]
                                                            
Packed OLMoE routed experts: layer 2; RSS=2.0 GiB; host_available=48.8 GiB

Pack L03 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L03 gu:   3%|▎         | 2/64 [00:00<00:06, 10.12it/s]
Pack L03 gu:   6%|▋         | 4/64 [00:00<00:05, 11.11it/s]
Pack L03 gu:   9%|▉         | 6/64 [00:00<00:05, 11.12it/s]
Pack L03 gu:  12%|█▎        | 8/64 [00:00<00:05, 11.16it/s]
Pack L03 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.25it/s]
Pack L03 gu:  19%|█▉        | 12/64 [00:01<00:04, 11.33it/s]
Pack L03 gu:  22%|██▏       | 14/64 [00:01<00:04, 11.34it/s]
Pack L03 gu:  25%|██▌       | 16/64 [00:01<00:04, 11.43it/s]
Pack L03 gu:  28%|██▊       | 18/64 [00:01<00:04, 11.38it/s]
Pack L03 gu:  31%|███▏      | 20/64 [00:01<00:03, 11.37it/s]
Pack L03 gu:  34%|███▍      | 22/64 [00:01<00:03, 10.94it/s]
Pack L03 gu:  38%|███▊      | 24/64 [00:02<00:03, 11.07it/s]
Pack L03 gu:  41%|████      | 26/64 [00:02<00:03, 11.14it/s]
Pack L03 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.19it/s]
Pack L03 gu:  47%|████▋     | 30/64 [00:02<00:03, 11.22it/s]
Pack L03 gu:  50%|█████     | 32/64 [00:02<00:02, 11.28it/s]
Pack L03 gu:  53%|█████▎    | 34/64 [00:03<00:02, 11.29it/s]
Pack L03 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.32it/s]
Pack L03 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.29it/s]
Pack L03 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.36it/s]
Pack L03 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.42it/s]
Pack L03 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.44it/s]
Pack L03 gu:  72%|███████▏  | 46/64 [00:04<00:01, 11.38it/s]
Pack L03 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.37it/s]
Pack L03 gu:  78%|███████▊  | 50/64 [00:04<00:01, 11.41it/s]
Pack L03 gu:  81%|████████▏ | 52/64 [00:04<00:01, 11.43it/s]
Pack L03 gu:  84%|████████▍ | 54/64 [00:04<00:00, 11.32it/s]
Pack L03 gu:  88%|████████▊ | 56/64 [00:04<00:00, 11.28it/s]
Pack L03 gu:  91%|█████████ | 58/64 [00:05<00:00, 11.18it/s]
Pack L03 gu:  94%|█████████▍| 60/64 [00:05<00:00, 11.18it/s]
Pack L03 gu:  97%|█████████▋| 62/64 [00:05<00:00, 11.29it/s]
Pack L03 gu: 100%|██████████| 64/64 [00:05<00:00, 11.20it/s]
                                                            

Pack L03 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L03 dn:   5%|▍         | 3/64 [00:00<00:02, 26.34it/s]
Pack L03 dn:   9%|▉         | 6/64 [00:00<00:02, 26.43it/s]
Pack L03 dn:  14%|█▍        | 9/64 [00:00<00:02, 25.97it/s]
Pack L03 dn:  19%|█▉        | 12/64 [00:00<00:02, 25.79it/s]
Pack L03 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.11it/s]
Pack L03 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.32it/s]
Pack L03 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.44it/s]
Pack L03 dn:  38%|███▊      | 24/64 [00:00<00:01, 25.89it/s]
Pack L03 dn:  42%|████▏     | 27/64 [00:01<00:01, 25.71it/s]
Pack L03 dn:  47%|████▋     | 30/64 [00:01<00:01, 24.93it/s]
Pack L03 dn:  52%|█████▏    | 33/64 [00:01<00:01, 24.29it/s]
Pack L03 dn:  56%|█████▋    | 36/64 [00:01<00:01, 24.03it/s]
Pack L03 dn:  61%|██████    | 39/64 [00:01<00:01, 23.67it/s]
Pack L03 dn:  66%|██████▌   | 42/64 [00:01<00:00, 23.52it/s]
Pack L03 dn:  70%|███████   | 45/64 [00:01<00:00, 23.42it/s]
Pack L03 dn:  75%|███████▌  | 48/64 [00:01<00:00, 23.35it/s]
Pack L03 dn:  80%|███████▉  | 51/64 [00:02<00:00, 23.25it/s]
Pack L03 dn:  84%|████████▍ | 54/64 [00:02<00:00, 23.28it/s]
Pack L03 dn:  89%|████████▉ | 57/64 [00:02<00:00, 22.69it/s]
Pack L03 dn:  94%|█████████▍| 60/64 [00:02<00:00, 22.39it/s]
Pack L03 dn:  98%|█████████▊| 63/64 [00:02<00:00, 22.17it/s]
                                                            
Packed OLMoE routed experts: layer 3; RSS=2.2 GiB; host_available=48.6 GiB

Pack L04 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L04 gu:   2%|▏         | 1/64 [00:00<00:07,  8.07it/s]
Pack L04 gu:   3%|▎         | 2/64 [00:00<00:06,  8.88it/s]
Pack L04 gu:   5%|▍         | 3/64 [00:00<00:07,  8.60it/s]
Pack L04 gu:   8%|▊         | 5/64 [00:00<00:06,  9.83it/s]
Pack L04 gu:  11%|█         | 7/64 [00:00<00:05, 10.38it/s]
Pack L04 gu:  14%|█▍        | 9/64 [00:00<00:05, 10.68it/s]
Pack L04 gu:  17%|█▋        | 11/64 [00:01<00:04, 10.91it/s]
Pack L04 gu:  20%|██        | 13/64 [00:01<00:04, 11.09it/s]
Pack L04 gu:  23%|██▎       | 15/64 [00:01<00:04, 11.20it/s]
Pack L04 gu:  27%|██▋       | 17/64 [00:01<00:04, 11.22it/s]
Pack L04 gu:  30%|██▉       | 19/64 [00:01<00:03, 11.26it/s]
Pack L04 gu:  33%|███▎      | 21/64 [00:01<00:03, 10.80it/s]
Pack L04 gu:  36%|███▌      | 23/64 [00:02<00:03, 11.05it/s]
Pack L04 gu:  39%|███▉      | 25/64 [00:02<00:03, 11.22it/s]
Pack L04 gu:  42%|████▏     | 27/64 [00:02<00:03, 11.25it/s]
Pack L04 gu:  45%|████▌     | 29/64 [00:02<00:03, 11.24it/s]
Pack L04 gu:  48%|████▊     | 31/64 [00:02<00:02, 11.27it/s]
Pack L04 gu:  52%|█████▏    | 33/64 [00:03<00:02, 11.31it/s]
Pack L04 gu:  55%|█████▍    | 35/64 [00:03<00:02, 11.30it/s]
Pack L04 gu:  58%|█████▊    | 37/64 [00:03<00:02, 11.29it/s]
Pack L04 gu:  61%|██████    | 39/64 [00:03<00:02, 11.28it/s]
Pack L04 gu:  64%|██████▍   | 41/64 [00:03<00:02, 11.32it/s]
Pack L04 gu:  67%|██████▋   | 43/64 [00:03<00:01, 11.37it/s]
Pack L04 gu:  70%|███████   | 45/64 [00:04<00:01, 11.41it/s]
Pack L04 gu:  73%|███████▎  | 47/64 [00:04<00:01, 11.45it/s]
Pack L04 gu:  77%|███████▋  | 49/64 [00:04<00:01, 11.48it/s]
Pack L04 gu:  80%|███████▉  | 51/64 [00:04<00:01, 11.45it/s]
Pack L04 gu:  83%|████████▎ | 53/64 [00:04<00:00, 11.40it/s]
Pack L04 gu:  86%|████████▌ | 55/64 [00:04<00:00, 11.33it/s]
Pack L04 gu:  89%|████████▉ | 57/64 [00:05<00:00, 11.26it/s]
Pack L04 gu:  92%|█████████▏| 59/64 [00:05<00:00, 11.21it/s]
Pack L04 gu:  95%|█████████▌| 61/64 [00:05<00:00, 11.22it/s]
Pack L04 gu:  98%|█████████▊| 63/64 [00:05<00:00, 11.15it/s]
                                                            

Pack L04 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L04 dn:   5%|▍         | 3/64 [00:00<00:02, 25.98it/s]
Pack L04 dn:   9%|▉         | 6/64 [00:00<00:02, 26.21it/s]
Pack L04 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.55it/s]
Pack L04 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.56it/s]
Pack L04 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.51it/s]
Pack L04 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.52it/s]
Pack L04 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.65it/s]
Pack L04 dn:  38%|███▊      | 24/64 [00:00<00:01, 25.54it/s]
Pack L04 dn:  42%|████▏     | 27/64 [00:01<00:01, 25.57it/s]
Pack L04 dn:  47%|████▋     | 30/64 [00:01<00:01, 25.88it/s]
Pack L04 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.02it/s]
Pack L04 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.26it/s]
Pack L04 dn:  61%|██████    | 39/64 [00:01<00:00, 26.37it/s]
Pack L04 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.55it/s]
Pack L04 dn:  70%|███████   | 45/64 [00:01<00:00, 26.64it/s]
Pack L04 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.67it/s]
Pack L04 dn:  80%|███████▉  | 51/64 [00:01<00:00, 25.58it/s]
Pack L04 dn:  84%|████████▍ | 54/64 [00:02<00:00, 25.82it/s]
Pack L04 dn:  89%|████████▉ | 57/64 [00:02<00:00, 25.99it/s]
Pack L04 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.13it/s]
Pack L04 dn:  98%|█████████▊| 63/64 [00:02<00:00, 24.95it/s]
                                                            
Packed OLMoE routed experts: layer 4; RSS=2.4 GiB; host_available=48.4 GiB

Pack L05 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L05 gu:   2%|▏         | 1/64 [00:00<00:07,  8.38it/s]
Pack L05 gu:   5%|▍         | 3/64 [00:00<00:05, 10.19it/s]
Pack L05 gu:   8%|▊         | 5/64 [00:00<00:05, 10.74it/s]
Pack L05 gu:  11%|█         | 7/64 [00:00<00:05, 10.64it/s]
Pack L05 gu:  14%|█▍        | 9/64 [00:00<00:05, 10.09it/s]
Pack L05 gu:  17%|█▋        | 11/64 [00:01<00:05,  9.78it/s]
Pack L05 gu:  19%|█▉        | 12/64 [00:01<00:05,  9.80it/s]
Pack L05 gu:  20%|██        | 13/64 [00:01<00:05,  9.52it/s]
Pack L05 gu:  23%|██▎       | 15/64 [00:01<00:05,  9.56it/s]
Pack L05 gu:  27%|██▋       | 17/64 [00:01<00:04,  9.59it/s]
Pack L05 gu:  30%|██▉       | 19/64 [00:01<00:04,  9.62it/s]
Pack L05 gu:  33%|███▎      | 21/64 [00:02<00:04,  9.61it/s]
Pack L05 gu:  36%|███▌      | 23/64 [00:02<00:04,  9.59it/s]
Pack L05 gu:  39%|███▉      | 25/64 [00:02<00:04,  9.60it/s]
Pack L05 gu:  41%|████      | 26/64 [00:02<00:04,  9.48it/s]
Pack L05 gu:  42%|████▏     | 27/64 [00:02<00:03,  9.38it/s]
Pack L05 gu:  45%|████▌     | 29/64 [00:02<00:03,  9.78it/s]
Pack L05 gu:  48%|████▊     | 31/64 [00:03<00:03, 10.25it/s]
Pack L05 gu:  52%|█████▏    | 33/64 [00:03<00:02, 10.75it/s]
Pack L05 gu:  55%|█████▍    | 35/64 [00:03<00:02, 11.24it/s]
Pack L05 gu:  58%|█████▊    | 37/64 [00:03<00:02, 11.43it/s]
Pack L05 gu:  61%|██████    | 39/64 [00:03<00:02, 11.74it/s]
Pack L05 gu:  64%|██████▍   | 41/64 [00:03<00:01, 11.89it/s]
Pack L05 gu:  67%|██████▋   | 43/64 [00:04<00:01, 11.97it/s]
Pack L05 gu:  70%|███████   | 45/64 [00:04<00:01, 11.59it/s]
Pack L05 gu:  73%|███████▎  | 47/64 [00:04<00:01, 11.79it/s]
Pack L05 gu:  77%|███████▋  | 49/64 [00:04<00:01, 11.94it/s]
Pack L05 gu:  80%|███████▉  | 51/64 [00:04<00:01, 12.06it/s]
Pack L05 gu:  83%|████████▎ | 53/64 [00:04<00:00, 12.16it/s]
Pack L05 gu:  86%|████████▌ | 55/64 [00:05<00:00, 12.16it/s]
Pack L05 gu:  89%|████████▉ | 57/64 [00:05<00:00, 12.12it/s]
Pack L05 gu:  92%|█████████▏| 59/64 [00:05<00:00, 12.18it/s]
Pack L05 gu:  95%|█████████▌| 61/64 [00:05<00:00, 12.16it/s]
Pack L05 gu:  98%|█████████▊| 63/64 [00:05<00:00, 12.19it/s]
                                                            

Pack L05 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L05 dn:   5%|▍         | 3/64 [00:00<00:02, 25.79it/s]
Pack L05 dn:   9%|▉         | 6/64 [00:00<00:02, 26.00it/s]
Pack L05 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.23it/s]
Pack L05 dn:  19%|█▉        | 12/64 [00:00<00:02, 25.15it/s]
Pack L05 dn:  23%|██▎       | 15/64 [00:00<00:01, 25.69it/s]
Pack L05 dn:  28%|██▊       | 18/64 [00:00<00:01, 25.91it/s]
Pack L05 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.05it/s]
Pack L05 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.09it/s]
Pack L05 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.26it/s]
Pack L05 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.25it/s]
Pack L05 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.33it/s]
Pack L05 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.38it/s]
Pack L05 dn:  61%|██████    | 39/64 [00:01<00:00, 26.29it/s]
Pack L05 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.45it/s]
Pack L05 dn:  70%|███████   | 45/64 [00:01<00:00, 26.46it/s]
Pack L05 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.49it/s]
Pack L05 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.44it/s]
Pack L05 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.68it/s]
Pack L05 dn:  89%|████████▉ | 57/64 [00:02<00:00, 25.61it/s]
Pack L05 dn:  94%|█████████▍| 60/64 [00:02<00:00, 25.98it/s]
Pack L05 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.20it/s]
                                                            
Packed OLMoE routed experts: layer 5; RSS=2.6 GiB; host_available=48.2 GiB

Pack L06 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L06 gu:   2%|▏         | 1/64 [00:00<00:07,  8.94it/s]
Pack L06 gu:   5%|▍         | 3/64 [00:00<00:05, 10.88it/s]
Pack L06 gu:   8%|▊         | 5/64 [00:00<00:05, 11.44it/s]
Pack L06 gu:  11%|█         | 7/64 [00:00<00:04, 11.72it/s]
Pack L06 gu:  14%|█▍        | 9/64 [00:00<00:04, 11.47it/s]
Pack L06 gu:  17%|█▋        | 11/64 [00:00<00:04, 11.42it/s]
Pack L06 gu:  20%|██        | 13/64 [00:01<00:04, 11.41it/s]
Pack L06 gu:  23%|██▎       | 15/64 [00:01<00:04, 11.18it/s]
Pack L06 gu:  27%|██▋       | 17/64 [00:01<00:04, 11.42it/s]
Pack L06 gu:  30%|██▉       | 19/64 [00:01<00:03, 11.62it/s]
Pack L06 gu:  33%|███▎      | 21/64 [00:01<00:03, 11.13it/s]
Pack L06 gu:  36%|███▌      | 23/64 [00:02<00:03, 11.21it/s]
Pack L06 gu:  39%|███▉      | 25/64 [00:02<00:03, 11.47it/s]
Pack L06 gu:  42%|████▏     | 27/64 [00:02<00:03, 11.69it/s]
Pack L06 gu:  45%|████▌     | 29/64 [00:02<00:02, 11.84it/s]
Pack L06 gu:  48%|████▊     | 31/64 [00:02<00:02, 11.99it/s]
Pack L06 gu:  52%|█████▏    | 33/64 [00:02<00:02, 12.05it/s]
Pack L06 gu:  55%|█████▍    | 35/64 [00:03<00:02, 12.09it/s]
Pack L06 gu:  58%|█████▊    | 37/64 [00:03<00:02, 12.11it/s]
Pack L06 gu:  61%|██████    | 39/64 [00:03<00:02, 12.09it/s]
Pack L06 gu:  64%|██████▍   | 41/64 [00:03<00:01, 12.09it/s]
Pack L06 gu:  67%|██████▋   | 43/64 [00:03<00:01, 12.05it/s]
Pack L06 gu:  70%|███████   | 45/64 [00:03<00:01, 12.09it/s]
Pack L06 gu:  73%|███████▎  | 47/64 [00:04<00:01, 12.09it/s]
Pack L06 gu:  77%|███████▋  | 49/64 [00:04<00:01, 12.07it/s]
Pack L06 gu:  80%|███████▉  | 51/64 [00:04<00:01, 11.56it/s]
Pack L06 gu:  83%|████████▎ | 53/64 [00:04<00:00, 11.01it/s]
Pack L06 gu:  86%|████████▌ | 55/64 [00:04<00:00, 10.71it/s]
Pack L06 gu:  89%|████████▉ | 57/64 [00:04<00:00, 10.54it/s]
Pack L06 gu:  92%|█████████▏| 59/64 [00:05<00:00, 10.54it/s]
Pack L06 gu:  95%|█████████▌| 61/64 [00:05<00:00, 10.37it/s]
Pack L06 gu:  98%|█████████▊| 63/64 [00:05<00:00, 10.22it/s]
                                                            

Pack L06 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L06 dn:   5%|▍         | 3/64 [00:00<00:02, 21.86it/s]
Pack L06 dn:   9%|▉         | 6/64 [00:00<00:02, 22.42it/s]
Pack L06 dn:  14%|█▍        | 9/64 [00:00<00:02, 23.39it/s]
Pack L06 dn:  19%|█▉        | 12/64 [00:00<00:02, 24.59it/s]
Pack L06 dn:  23%|██▎       | 15/64 [00:00<00:01, 25.43it/s]
Pack L06 dn:  28%|██▊       | 18/64 [00:00<00:01, 25.79it/s]
Pack L06 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.07it/s]
Pack L06 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.25it/s]
Pack L06 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.07it/s]
Pack L06 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.30it/s]
Pack L06 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.30it/s]
Pack L06 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.40it/s]
Pack L06 dn:  61%|██████    | 39/64 [00:01<00:00, 26.48it/s]
Pack L06 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.61it/s]
Pack L06 dn:  70%|███████   | 45/64 [00:01<00:00, 25.83it/s]
Pack L06 dn:  75%|███████▌  | 48/64 [00:01<00:00, 25.98it/s]
Pack L06 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.11it/s]
Pack L06 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.28it/s]
Pack L06 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.45it/s]
Pack L06 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.34it/s]
Pack L06 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.31it/s]
                                                            
Packed OLMoE routed experts: layer 6; RSS=2.8 GiB; host_available=48.0 GiB

Pack L07 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L07 gu:   3%|▎         | 2/64 [00:00<00:05, 10.58it/s]
Pack L07 gu:   6%|▋         | 4/64 [00:00<00:05, 11.28it/s]
Pack L07 gu:   9%|▉         | 6/64 [00:00<00:05, 11.54it/s]
Pack L07 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.76it/s]
Pack L07 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.51it/s]
Pack L07 gu:  19%|█▉        | 12/64 [00:01<00:04, 11.74it/s]
Pack L07 gu:  22%|██▏       | 14/64 [00:01<00:04, 11.86it/s]
Pack L07 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.01it/s]
Pack L07 gu:  28%|██▊       | 18/64 [00:01<00:03, 12.06it/s]
Pack L07 gu:  31%|███▏      | 20/64 [00:01<00:03, 12.07it/s]
Pack L07 gu:  34%|███▍      | 22/64 [00:01<00:03, 11.73it/s]
Pack L07 gu:  38%|███▊      | 24/64 [00:02<00:03, 11.49it/s]
Pack L07 gu:  41%|████      | 26/64 [00:02<00:03, 11.67it/s]
Pack L07 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.79it/s]
Pack L07 gu:  47%|████▋     | 30/64 [00:02<00:02, 11.89it/s]
Pack L07 gu:  50%|█████     | 32/64 [00:02<00:02, 11.89it/s]
Pack L07 gu:  53%|█████▎    | 34/64 [00:02<00:02, 11.91it/s]
Pack L07 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.90it/s]
Pack L07 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.90it/s]
Pack L07 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.96it/s]
Pack L07 gu:  66%|██████▌   | 42/64 [00:03<00:01, 12.03it/s]
Pack L07 gu:  69%|██████▉   | 44/64 [00:03<00:01, 12.09it/s]
Pack L07 gu:  72%|███████▏  | 46/64 [00:03<00:01, 12.11it/s]
Pack L07 gu:  75%|███████▌  | 48/64 [00:04<00:01, 12.13it/s]
Pack L07 gu:  78%|███████▊  | 50/64 [00:04<00:01, 12.09it/s]
Pack L07 gu:  81%|████████▏ | 52/64 [00:04<00:00, 12.11it/s]
Pack L07 gu:  84%|████████▍ | 54/64 [00:04<00:00, 12.13it/s]
Pack L07 gu:  88%|████████▊ | 56/64 [00:04<00:00, 12.12it/s]
Pack L07 gu:  91%|█████████ | 58/64 [00:04<00:00, 12.17it/s]
Pack L07 gu:  94%|█████████▍| 60/64 [00:05<00:00, 12.21it/s]
Pack L07 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.12it/s]
Pack L07 gu: 100%|██████████| 64/64 [00:05<00:00, 12.01it/s]
                                                            

Pack L07 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L07 dn:   5%|▍         | 3/64 [00:00<00:02, 22.11it/s]
Pack L07 dn:   9%|▉         | 6/64 [00:00<00:02, 24.38it/s]
Pack L07 dn:  14%|█▍        | 9/64 [00:00<00:02, 24.39it/s]
Pack L07 dn:  19%|█▉        | 12/64 [00:00<00:02, 25.11it/s]
Pack L07 dn:  23%|██▎       | 15/64 [00:00<00:01, 25.62it/s]
Pack L07 dn:  28%|██▊       | 18/64 [00:00<00:01, 25.83it/s]
Pack L07 dn:  33%|███▎      | 21/64 [00:00<00:01, 25.52it/s]
Pack L07 dn:  38%|███▊      | 24/64 [00:00<00:01, 25.88it/s]
Pack L07 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.17it/s]
Pack L07 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.34it/s]
Pack L07 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.38it/s]
Pack L07 dn:  56%|█████▋    | 36/64 [00:01<00:01, 25.93it/s]
Pack L07 dn:  61%|██████    | 39/64 [00:01<00:00, 25.79it/s]
Pack L07 dn:  66%|██████▌   | 42/64 [00:01<00:00, 25.16it/s]
Pack L07 dn:  70%|███████   | 45/64 [00:01<00:00, 25.51it/s]
Pack L07 dn:  75%|███████▌  | 48/64 [00:01<00:00, 25.87it/s]
Pack L07 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.08it/s]
Pack L07 dn:  84%|████████▍ | 54/64 [00:02<00:00, 25.27it/s]
Pack L07 dn:  89%|████████▉ | 57/64 [00:02<00:00, 24.45it/s]
Pack L07 dn:  94%|█████████▍| 60/64 [00:02<00:00, 23.47it/s]
Pack L07 dn:  98%|█████████▊| 63/64 [00:02<00:00, 22.85it/s]
                                                            
Packed OLMoE routed experts: layer 7; RSS=3.0 GiB; host_available=47.8 GiB

Pack L08 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L08 gu:   2%|▏         | 1/64 [00:00<00:07,  8.54it/s]
Pack L08 gu:   3%|▎         | 2/64 [00:00<00:06,  8.97it/s]
Pack L08 gu:   5%|▍         | 3/64 [00:00<00:06,  9.35it/s]
Pack L08 gu:   6%|▋         | 4/64 [00:00<00:06,  9.55it/s]
Pack L08 gu:   8%|▊         | 5/64 [00:00<00:06,  9.68it/s]
Pack L08 gu:   9%|▉         | 6/64 [00:00<00:05,  9.76it/s]
Pack L08 gu:  11%|█         | 7/64 [00:00<00:05,  9.78it/s]
Pack L08 gu:  12%|█▎        | 8/64 [00:00<00:05,  9.81it/s]
Pack L08 gu:  16%|█▌        | 10/64 [00:01<00:05,  9.96it/s]
Pack L08 gu:  19%|█▉        | 12/64 [00:01<00:04, 10.69it/s]
Pack L08 gu:  22%|██▏       | 14/64 [00:01<00:04, 11.15it/s]
Pack L08 gu:  25%|██▌       | 16/64 [00:01<00:04, 11.39it/s]
Pack L08 gu:  28%|██▊       | 18/64 [00:01<00:03, 11.60it/s]
Pack L08 gu:  31%|███▏      | 20/64 [00:01<00:04, 10.96it/s]
Pack L08 gu:  34%|███▍      | 22/64 [00:02<00:03, 10.61it/s]
Pack L08 gu:  38%|███▊      | 24/64 [00:02<00:03, 10.37it/s]
Pack L08 gu:  41%|████      | 26/64 [00:02<00:03, 10.22it/s]
Pack L08 gu:  44%|████▍     | 28/64 [00:02<00:03, 10.40it/s]
Pack L08 gu:  47%|████▋     | 30/64 [00:02<00:03, 10.55it/s]
Pack L08 gu:  50%|█████     | 32/64 [00:03<00:02, 10.95it/s]
Pack L08 gu:  53%|█████▎    | 34/64 [00:03<00:02, 11.24it/s]
Pack L08 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.48it/s]
Pack L08 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.34it/s]
Pack L08 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.55it/s]
Pack L08 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.67it/s]
Pack L08 gu:  69%|██████▉   | 44/64 [00:04<00:01, 11.76it/s]
Pack L08 gu:  72%|███████▏  | 46/64 [00:04<00:01, 11.91it/s]
Pack L08 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.96it/s]
Pack L08 gu:  78%|███████▊  | 50/64 [00:04<00:01, 12.01it/s]
Pack L08 gu:  81%|████████▏ | 52/64 [00:04<00:01, 11.97it/s]
Pack L08 gu:  84%|████████▍ | 54/64 [00:04<00:00, 12.00it/s]
Pack L08 gu:  88%|████████▊ | 56/64 [00:05<00:00, 12.07it/s]
Pack L08 gu:  91%|█████████ | 58/64 [00:05<00:00, 12.11it/s]
Pack L08 gu:  94%|█████████▍| 60/64 [00:05<00:00, 12.10it/s]
Pack L08 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.12it/s]
Pack L08 gu: 100%|██████████| 64/64 [00:05<00:00, 12.00it/s]
                                                            

Pack L08 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L08 dn:   5%|▍         | 3/64 [00:00<00:02, 23.32it/s]
Pack L08 dn:   9%|▉         | 6/64 [00:00<00:02, 24.91it/s]
Pack L08 dn:  14%|█▍        | 9/64 [00:00<00:02, 25.64it/s]
Pack L08 dn:  19%|█▉        | 12/64 [00:00<00:02, 25.83it/s]
Pack L08 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.05it/s]
Pack L08 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.00it/s]
Pack L08 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.13it/s]
Pack L08 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.10it/s]
Pack L08 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.22it/s]
Pack L08 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.06it/s]
Pack L08 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.13it/s]
Pack L08 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.26it/s]
Pack L08 dn:  61%|██████    | 39/64 [00:01<00:00, 26.27it/s]
Pack L08 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.39it/s]
Pack L08 dn:  70%|███████   | 45/64 [00:01<00:00, 26.34it/s]
Pack L08 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.48it/s]
Pack L08 dn:  80%|███████▉  | 51/64 [00:01<00:00, 25.82it/s]
Pack L08 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.11it/s]
Pack L08 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.02it/s]
Pack L08 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.23it/s]
Pack L08 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.34it/s]
                                                            
Packed OLMoE routed experts: layer 8; RSS=3.2 GiB; host_available=47.6 GiB

Pack L09 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L09 gu:   2%|▏         | 1/64 [00:00<00:07,  8.87it/s]
Pack L09 gu:   5%|▍         | 3/64 [00:00<00:05, 10.23it/s]
Pack L09 gu:   8%|▊         | 5/64 [00:00<00:05, 11.01it/s]
Pack L09 gu:  11%|█         | 7/64 [00:00<00:05, 11.19it/s]
Pack L09 gu:  14%|█▍        | 9/64 [00:00<00:04, 11.48it/s]
Pack L09 gu:  17%|█▋        | 11/64 [00:00<00:04, 11.65it/s]
Pack L09 gu:  20%|██        | 13/64 [00:01<00:04, 11.75it/s]
Pack L09 gu:  23%|██▎       | 15/64 [00:01<00:04, 11.73it/s]
Pack L09 gu:  27%|██▋       | 17/64 [00:01<00:03, 11.83it/s]
Pack L09 gu:  30%|██▉       | 19/64 [00:01<00:03, 11.92it/s]
Pack L09 gu:  33%|███▎      | 21/64 [00:01<00:03, 11.92it/s]
Pack L09 gu:  36%|███▌      | 23/64 [00:01<00:03, 11.95it/s]
Pack L09 gu:  39%|███▉      | 25/64 [00:02<00:03, 11.98it/s]
Pack L09 gu:  42%|████▏     | 27/64 [00:02<00:03, 11.66it/s]
Pack L09 gu:  45%|████▌     | 29/64 [00:02<00:03, 11.36it/s]
Pack L09 gu:  48%|████▊     | 31/64 [00:02<00:02, 11.31it/s]
Pack L09 gu:  52%|█████▏    | 33/64 [00:02<00:02, 11.26it/s]
Pack L09 gu:  55%|█████▍    | 35/64 [00:03<00:02, 11.32it/s]
Pack L09 gu:  58%|█████▊    | 37/64 [00:03<00:02, 11.31it/s]
Pack L09 gu:  61%|██████    | 39/64 [00:03<00:02, 11.11it/s]
Pack L09 gu:  64%|██████▍   | 41/64 [00:03<00:02, 10.73it/s]
Pack L09 gu:  67%|██████▋   | 43/64 [00:03<00:02, 10.46it/s]
Pack L09 gu:  70%|███████   | 45/64 [00:04<00:01, 10.31it/s]
Pack L09 gu:  73%|███████▎  | 47/64 [00:04<00:01, 10.29it/s]
Pack L09 gu:  77%|███████▋  | 49/64 [00:04<00:01, 10.29it/s]
Pack L09 gu:  80%|███████▉  | 51/64 [00:04<00:01, 10.31it/s]
Pack L09 gu:  83%|████████▎ | 53/64 [00:04<00:01, 10.33it/s]
Pack L09 gu:  86%|████████▌ | 55/64 [00:04<00:00, 10.60it/s]
Pack L09 gu:  89%|████████▉ | 57/64 [00:05<00:00, 11.01it/s]
Pack L09 gu:  92%|█████████▏| 59/64 [00:05<00:00, 11.02it/s]
Pack L09 gu:  95%|█████████▌| 61/64 [00:05<00:00, 11.20it/s]
Pack L09 gu:  98%|█████████▊| 63/64 [00:05<00:00, 11.47it/s]
                                                            

Pack L09 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L09 dn:   5%|▍         | 3/64 [00:00<00:02, 23.95it/s]
Pack L09 dn:   9%|▉         | 6/64 [00:00<00:02, 25.15it/s]
Pack L09 dn:  14%|█▍        | 9/64 [00:00<00:02, 25.67it/s]
Pack L09 dn:  19%|█▉        | 12/64 [00:00<00:02, 25.03it/s]
Pack L09 dn:  23%|██▎       | 15/64 [00:00<00:01, 24.98it/s]
Pack L09 dn:  28%|██▊       | 18/64 [00:00<00:01, 25.37it/s]
Pack L09 dn:  33%|███▎      | 21/64 [00:00<00:01, 24.72it/s]
Pack L09 dn:  38%|███▊      | 24/64 [00:00<00:01, 25.28it/s]
Pack L09 dn:  42%|████▏     | 27/64 [00:01<00:01, 25.74it/s]
Pack L09 dn:  47%|████▋     | 30/64 [00:01<00:01, 25.98it/s]
Pack L09 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.06it/s]
Pack L09 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.29it/s]
Pack L09 dn:  61%|██████    | 39/64 [00:01<00:00, 26.32it/s]
Pack L09 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.40it/s]
Pack L09 dn:  70%|███████   | 45/64 [00:01<00:00, 26.03it/s]
Pack L09 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.32it/s]
Pack L09 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.41it/s]
Pack L09 dn:  84%|████████▍ | 54/64 [00:02<00:00, 25.83it/s]
Pack L09 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.03it/s]
Pack L09 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.38it/s]
Pack L09 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.51it/s]
                                                            
Packed OLMoE routed experts: layer 9; RSS=3.4 GiB; host_available=47.4 GiB

Pack L10 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L10 gu:   3%|▎         | 2/64 [00:00<00:05, 10.84it/s]
Pack L10 gu:   6%|▋         | 4/64 [00:00<00:05, 11.48it/s]
Pack L10 gu:   9%|▉         | 6/64 [00:00<00:04, 11.81it/s]
Pack L10 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.92it/s]
Pack L10 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.88it/s]
Pack L10 gu:  19%|█▉        | 12/64 [00:01<00:04, 11.16it/s]
Pack L10 gu:  22%|██▏       | 14/64 [00:01<00:04, 11.48it/s]
Pack L10 gu:  25%|██▌       | 16/64 [00:01<00:04, 11.64it/s]
Pack L10 gu:  28%|██▊       | 18/64 [00:01<00:04, 11.38it/s]
Pack L10 gu:  31%|███▏      | 20/64 [00:01<00:03, 11.57it/s]
Pack L10 gu:  34%|███▍      | 22/64 [00:01<00:03, 11.70it/s]
Pack L10 gu:  38%|███▊      | 24/64 [00:02<00:03, 11.40it/s]
Pack L10 gu:  41%|████      | 26/64 [00:02<00:03, 11.28it/s]
Pack L10 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.49it/s]
Pack L10 gu:  47%|████▋     | 30/64 [00:02<00:02, 11.69it/s]
Pack L10 gu:  50%|█████     | 32/64 [00:02<00:02, 11.70it/s]
Pack L10 gu:  53%|█████▎    | 34/64 [00:02<00:02, 11.81it/s]
Pack L10 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.54it/s]
Pack L10 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.62it/s]
Pack L10 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.78it/s]
Pack L10 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.88it/s]
Pack L10 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.86it/s]
Pack L10 gu:  72%|███████▏  | 46/64 [00:03<00:01, 11.96it/s]
Pack L10 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.99it/s]
Pack L10 gu:  78%|███████▊  | 50/64 [00:04<00:01, 11.98it/s]
Pack L10 gu:  81%|████████▏ | 52/64 [00:04<00:00, 12.02it/s]
Pack L10 gu:  84%|████████▍ | 54/64 [00:04<00:00, 12.07it/s]
Pack L10 gu:  88%|████████▊ | 56/64 [00:04<00:00, 12.07it/s]
Pack L10 gu:  91%|█████████ | 58/64 [00:04<00:00, 12.11it/s]
Pack L10 gu:  94%|█████████▍| 60/64 [00:05<00:00, 12.03it/s]
Pack L10 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.07it/s]
Pack L10 gu: 100%|██████████| 64/64 [00:05<00:00, 11.81it/s]
                                                            

Pack L10 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L10 dn:   5%|▍         | 3/64 [00:00<00:02, 22.88it/s]
Pack L10 dn:   9%|▉         | 6/64 [00:00<00:02, 24.01it/s]
Pack L10 dn:  14%|█▍        | 9/64 [00:00<00:02, 23.59it/s]
Pack L10 dn:  19%|█▉        | 12/64 [00:00<00:02, 23.34it/s]
Pack L10 dn:  23%|██▎       | 15/64 [00:00<00:02, 23.29it/s]
Pack L10 dn:  28%|██▊       | 18/64 [00:00<00:01, 23.26it/s]
Pack L10 dn:  33%|███▎      | 21/64 [00:00<00:01, 23.24it/s]
Pack L10 dn:  38%|███▊      | 24/64 [00:01<00:01, 23.19it/s]
Pack L10 dn:  42%|████▏     | 27/64 [00:01<00:01, 23.25it/s]
Pack L10 dn:  47%|████▋     | 30/64 [00:01<00:01, 23.11it/s]
Pack L10 dn:  52%|█████▏    | 33/64 [00:01<00:01, 22.98it/s]
Pack L10 dn:  56%|█████▋    | 36/64 [00:01<00:01, 22.90it/s]
Pack L10 dn:  61%|██████    | 39/64 [00:01<00:01, 22.81it/s]
Pack L10 dn:  66%|██████▌   | 42/64 [00:01<00:00, 22.82it/s]
Pack L10 dn:  70%|███████   | 45/64 [00:01<00:00, 22.83it/s]
Pack L10 dn:  75%|███████▌  | 48/64 [00:02<00:00, 23.28it/s]
Pack L10 dn:  80%|███████▉  | 51/64 [00:02<00:00, 23.98it/s]
Pack L10 dn:  84%|████████▍ | 54/64 [00:02<00:00, 24.73it/s]
Pack L10 dn:  89%|████████▉ | 57/64 [00:02<00:00, 25.12it/s]
Pack L10 dn:  94%|█████████▍| 60/64 [00:02<00:00, 25.59it/s]
Pack L10 dn:  98%|█████████▊| 63/64 [00:02<00:00, 25.82it/s]
                                                            
Packed OLMoE routed experts: layer 10; RSS=3.6 GiB; host_available=47.2 GiB

Pack L11 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L11 gu:   2%|▏         | 1/64 [00:00<00:06,  9.98it/s]
Pack L11 gu:   5%|▍         | 3/64 [00:00<00:05, 11.04it/s]
Pack L11 gu:   8%|▊         | 5/64 [00:00<00:05, 11.42it/s]
Pack L11 gu:  11%|█         | 7/64 [00:00<00:04, 11.56it/s]
Pack L11 gu:  14%|█▍        | 9/64 [00:00<00:04, 11.68it/s]
Pack L11 gu:  17%|█▋        | 11/64 [00:00<00:04, 11.77it/s]
Pack L11 gu:  20%|██        | 13/64 [00:01<00:04, 11.84it/s]
Pack L11 gu:  23%|██▎       | 15/64 [00:01<00:04, 11.45it/s]
Pack L11 gu:  27%|██▋       | 17/64 [00:01<00:04, 11.21it/s]
Pack L11 gu:  30%|██▉       | 19/64 [00:01<00:03, 11.38it/s]
Pack L11 gu:  33%|███▎      | 21/64 [00:01<00:03, 11.26it/s]
Pack L11 gu:  36%|███▌      | 23/64 [00:02<00:03, 11.41it/s]
Pack L11 gu:  39%|███▉      | 25/64 [00:02<00:03, 11.59it/s]
Pack L11 gu:  42%|████▏     | 27/64 [00:02<00:03, 11.68it/s]
Pack L11 gu:  45%|████▌     | 29/64 [00:02<00:02, 11.84it/s]
Pack L11 gu:  48%|████▊     | 31/64 [00:02<00:02, 11.93it/s]
Pack L11 gu:  52%|█████▏    | 33/64 [00:02<00:02, 11.90it/s]
Pack L11 gu:  55%|█████▍    | 35/64 [00:03<00:02, 11.95it/s]
Pack L11 gu:  58%|█████▊    | 37/64 [00:03<00:02, 11.97it/s]
Pack L11 gu:  61%|██████    | 39/64 [00:03<00:02, 12.02it/s]
Pack L11 gu:  64%|██████▍   | 41/64 [00:03<00:01, 11.96it/s]
Pack L11 gu:  67%|██████▋   | 43/64 [00:03<00:01, 11.97it/s]
Pack L11 gu:  70%|███████   | 45/64 [00:03<00:01, 11.86it/s]
Pack L11 gu:  73%|███████▎  | 47/64 [00:04<00:01, 11.97it/s]
Pack L11 gu:  77%|███████▋  | 49/64 [00:04<00:01, 12.06it/s]
Pack L11 gu:  80%|███████▉  | 51/64 [00:04<00:01, 12.16it/s]
Pack L11 gu:  83%|████████▎ | 53/64 [00:04<00:00, 12.13it/s]
Pack L11 gu:  86%|████████▌ | 55/64 [00:04<00:00, 12.24it/s]
Pack L11 gu:  89%|████████▉ | 57/64 [00:04<00:00, 12.33it/s]
Pack L11 gu:  92%|█████████▏| 59/64 [00:04<00:00, 12.34it/s]
Pack L11 gu:  95%|█████████▌| 61/64 [00:05<00:00, 12.35it/s]
Pack L11 gu:  98%|█████████▊| 63/64 [00:05<00:00, 12.33it/s]
                                                            

Pack L11 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L11 dn:   5%|▍         | 3/64 [00:00<00:02, 25.65it/s]
Pack L11 dn:   9%|▉         | 6/64 [00:00<00:02, 26.22it/s]
Pack L11 dn:  14%|█▍        | 9/64 [00:00<00:02, 26.58it/s]
Pack L11 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.50it/s]
Pack L11 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.48it/s]
Pack L11 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.44it/s]
Pack L11 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.08it/s]
Pack L11 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.23it/s]
Pack L11 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.37it/s]
Pack L11 dn:  47%|████▋     | 30/64 [00:01<00:01, 25.66it/s]
Pack L11 dn:  52%|█████▏    | 33/64 [00:01<00:01, 24.28it/s]
Pack L11 dn:  56%|█████▋    | 36/64 [00:01<00:01, 25.00it/s]
Pack L11 dn:  61%|██████    | 39/64 [00:01<00:00, 25.42it/s]
Pack L11 dn:  66%|██████▌   | 42/64 [00:01<00:00, 25.03it/s]
Pack L11 dn:  70%|███████   | 45/64 [00:01<00:00, 25.56it/s]
Pack L11 dn:  75%|███████▌  | 48/64 [00:01<00:00, 25.99it/s]
Pack L11 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.15it/s]
Pack L11 dn:  84%|████████▍ | 54/64 [00:02<00:00, 25.68it/s]
Pack L11 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.02it/s]
Pack L11 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.30it/s]
Pack L11 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.35it/s]
                                                            
Packed OLMoE routed experts: layer 11; RSS=3.8 GiB; host_available=47.0 GiB

Pack L12 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L12 gu:   3%|▎         | 2/64 [00:00<00:05, 10.80it/s]
Pack L12 gu:   6%|▋         | 4/64 [00:00<00:05, 11.56it/s]
Pack L12 gu:   9%|▉         | 6/64 [00:00<00:04, 11.86it/s]
Pack L12 gu:  12%|█▎        | 8/64 [00:00<00:04, 12.01it/s]
Pack L12 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.30it/s]
Pack L12 gu:  19%|█▉        | 12/64 [00:01<00:04, 10.85it/s]
Pack L12 gu:  22%|██▏       | 14/64 [00:01<00:04, 10.59it/s]
Pack L12 gu:  25%|██▌       | 16/64 [00:01<00:04, 10.47it/s]
Pack L12 gu:  28%|██▊       | 18/64 [00:01<00:04, 10.37it/s]
Pack L12 gu:  31%|███▏      | 20/64 [00:01<00:04, 10.27it/s]
Pack L12 gu:  34%|███▍      | 22/64 [00:02<00:04, 10.21it/s]
Pack L12 gu:  38%|███▊      | 24/64 [00:02<00:03, 10.14it/s]
Pack L12 gu:  41%|████      | 26/64 [00:02<00:03, 10.16it/s]
Pack L12 gu:  44%|████▍     | 28/64 [00:02<00:03, 10.71it/s]
Pack L12 gu:  47%|████▋     | 30/64 [00:02<00:03, 11.16it/s]
Pack L12 gu:  50%|█████     | 32/64 [00:02<00:02, 11.11it/s]
Pack L12 gu:  53%|█████▎    | 34/64 [00:03<00:02, 11.48it/s]
Pack L12 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.74it/s]
Pack L12 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.92it/s]
Pack L12 gu:  62%|██████▎   | 40/64 [00:03<00:01, 12.04it/s]
Pack L12 gu:  66%|██████▌   | 42/64 [00:03<00:01, 12.08it/s]
Pack L12 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.77it/s]
Pack L12 gu:  72%|███████▏  | 46/64 [00:04<00:01, 11.55it/s]
Pack L12 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.45it/s]
Pack L12 gu:  78%|███████▊  | 50/64 [00:04<00:01, 11.72it/s]
Pack L12 gu:  81%|████████▏ | 52/64 [00:04<00:01, 11.89it/s]
Pack L12 gu:  84%|████████▍ | 54/64 [00:04<00:00, 11.92it/s]
Pack L12 gu:  88%|████████▊ | 56/64 [00:04<00:00, 11.72it/s]
Pack L12 gu:  91%|█████████ | 58/64 [00:05<00:00, 11.31it/s]
Pack L12 gu:  94%|█████████▍| 60/64 [00:05<00:00, 11.08it/s]
Pack L12 gu:  97%|█████████▋| 62/64 [00:05<00:00, 11.09it/s]
Pack L12 gu: 100%|██████████| 64/64 [00:05<00:00, 11.39it/s]
                                                            

Pack L12 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L12 dn:   5%|▍         | 3/64 [00:00<00:02, 25.65it/s]
Pack L12 dn:   9%|▉         | 6/64 [00:00<00:02, 25.82it/s]
Pack L12 dn:  14%|█▍        | 9/64 [00:00<00:02, 25.76it/s]
Pack L12 dn:  19%|█▉        | 12/64 [00:00<00:02, 24.84it/s]
Pack L12 dn:  23%|██▎       | 15/64 [00:00<00:01, 25.52it/s]
Pack L12 dn:  28%|██▊       | 18/64 [00:00<00:01, 25.84it/s]
Pack L12 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.25it/s]
Pack L12 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.46it/s]
Pack L12 dn:  42%|████▏     | 27/64 [00:01<00:01, 25.21it/s]
Pack L12 dn:  47%|████▋     | 30/64 [00:01<00:01, 25.72it/s]
Pack L12 dn:  52%|█████▏    | 33/64 [00:01<00:01, 25.92it/s]
Pack L12 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.17it/s]
Pack L12 dn:  61%|██████    | 39/64 [00:01<00:00, 25.31it/s]
Pack L12 dn:  66%|██████▌   | 42/64 [00:01<00:00, 25.88it/s]
Pack L12 dn:  70%|███████   | 45/64 [00:01<00:00, 26.30it/s]
Pack L12 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.43it/s]
Pack L12 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.49it/s]
Pack L12 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.78it/s]
Pack L12 dn:  89%|████████▉ | 57/64 [00:02<00:00, 26.82it/s]
Pack L12 dn:  94%|█████████▍| 60/64 [00:02<00:00, 26.81it/s]
Pack L12 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.36it/s]
                                                            
Packed OLMoE routed experts: layer 12; RSS=4.0 GiB; host_available=46.8 GiB

Pack L13 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L13 gu:   3%|▎         | 2/64 [00:00<00:05, 10.94it/s]
Pack L13 gu:   6%|▋         | 4/64 [00:00<00:05, 11.59it/s]
Pack L13 gu:   9%|▉         | 6/64 [00:00<00:04, 11.81it/s]
Pack L13 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.34it/s]
Pack L13 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.64it/s]
Pack L13 gu:  19%|█▉        | 12/64 [00:01<00:04, 11.88it/s]
Pack L13 gu:  22%|██▏       | 14/64 [00:01<00:04, 11.96it/s]
Pack L13 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.03it/s]
Pack L13 gu:  28%|██▊       | 18/64 [00:01<00:03, 12.05it/s]
Pack L13 gu:  31%|███▏      | 20/64 [00:01<00:03, 12.00it/s]
Pack L13 gu:  34%|███▍      | 22/64 [00:01<00:03, 12.02it/s]
Pack L13 gu:  38%|███▊      | 24/64 [00:02<00:03, 12.06it/s]
Pack L13 gu:  41%|████      | 26/64 [00:02<00:03, 12.10it/s]
Pack L13 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.81it/s]
Pack L13 gu:  47%|████▋     | 30/64 [00:02<00:02, 11.98it/s]
Pack L13 gu:  50%|█████     | 32/64 [00:02<00:02, 11.67it/s]
Pack L13 gu:  53%|█████▎    | 34/64 [00:02<00:02, 11.85it/s]
Pack L13 gu:  56%|█████▋    | 36/64 [00:03<00:02, 11.94it/s]
Pack L13 gu:  59%|█████▉    | 38/64 [00:03<00:02, 12.04it/s]
Pack L13 gu:  62%|██████▎   | 40/64 [00:03<00:01, 12.08it/s]
Pack L13 gu:  66%|██████▌   | 42/64 [00:03<00:01, 12.08it/s]
Pack L13 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.70it/s]
Pack L13 gu:  72%|███████▏  | 46/64 [00:03<00:01, 11.87it/s]
Pack L13 gu:  75%|███████▌  | 48/64 [00:04<00:01, 11.59it/s]
Pack L13 gu:  78%|███████▊  | 50/64 [00:04<00:01, 11.24it/s]
Pack L13 gu:  81%|████████▏ | 52/64 [00:04<00:01, 11.01it/s]
Pack L13 gu:  84%|████████▍ | 54/64 [00:04<00:00, 10.80it/s]
Pack L13 gu:  88%|████████▊ | 56/64 [00:04<00:00, 10.66it/s]
Pack L13 gu:  91%|█████████ | 58/64 [00:05<00:00, 10.58it/s]
Pack L13 gu:  94%|█████████▍| 60/64 [00:05<00:00, 10.58it/s]
Pack L13 gu:  97%|█████████▋| 62/64 [00:05<00:00, 10.51it/s]
Pack L13 gu: 100%|██████████| 64/64 [00:05<00:00, 10.39it/s]
                                                            

Pack L13 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L13 dn:   5%|▍         | 3/64 [00:00<00:02, 22.03it/s]
Pack L13 dn:   9%|▉         | 6/64 [00:00<00:02, 24.00it/s]
Pack L13 dn:  14%|█▍        | 9/64 [00:00<00:02, 25.24it/s]
Pack L13 dn:  19%|█▉        | 12/64 [00:00<00:02, 25.88it/s]
Pack L13 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.34it/s]
Pack L13 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.42it/s]
Pack L13 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.69it/s]
Pack L13 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.76it/s]
Pack L13 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.84it/s]
Pack L13 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.72it/s]
Pack L13 dn:  52%|█████▏    | 33/64 [00:01<00:01, 25.94it/s]
Pack L13 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.27it/s]
Pack L13 dn:  61%|██████    | 39/64 [00:01<00:00, 26.48it/s]
Pack L13 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.65it/s]
Pack L13 dn:  70%|███████   | 45/64 [00:01<00:00, 26.66it/s]
Pack L13 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.55it/s]
Pack L13 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.54it/s]
Pack L13 dn:  84%|████████▍ | 54/64 [00:02<00:00, 25.51it/s]
Pack L13 dn:  89%|████████▉ | 57/64 [00:02<00:00, 25.70it/s]
Pack L13 dn:  94%|█████████▍| 60/64 [00:02<00:00, 25.97it/s]
Pack L13 dn:  98%|█████████▊| 63/64 [00:02<00:00, 26.24it/s]
                                                            
Packed OLMoE routed experts: layer 13; RSS=4.2 GiB; host_available=46.6 GiB

Pack L14 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L14 gu:   3%|▎         | 2/64 [00:00<00:05, 10.79it/s]
Pack L14 gu:   6%|▋         | 4/64 [00:00<00:05, 11.50it/s]
Pack L14 gu:   9%|▉         | 6/64 [00:00<00:04, 11.68it/s]
Pack L14 gu:  12%|█▎        | 8/64 [00:00<00:04, 11.92it/s]
Pack L14 gu:  16%|█▌        | 10/64 [00:00<00:04, 11.96it/s]
Pack L14 gu:  19%|█▉        | 12/64 [00:01<00:04, 12.02it/s]
Pack L14 gu:  22%|██▏       | 14/64 [00:01<00:04, 12.06it/s]
Pack L14 gu:  25%|██▌       | 16/64 [00:01<00:03, 12.05it/s]
Pack L14 gu:  28%|██▊       | 18/64 [00:01<00:04, 11.37it/s]
Pack L14 gu:  31%|███▏      | 20/64 [00:01<00:03, 11.28it/s]
Pack L14 gu:  34%|███▍      | 22/64 [00:01<00:03, 11.54it/s]
Pack L14 gu:  38%|███▊      | 24/64 [00:02<00:03, 11.75it/s]
Pack L14 gu:  41%|████      | 26/64 [00:02<00:03, 11.86it/s]
Pack L14 gu:  44%|████▍     | 28/64 [00:02<00:03, 11.99it/s]
Pack L14 gu:  47%|████▋     | 30/64 [00:02<00:02, 11.69it/s]
Pack L14 gu:  50%|█████     | 32/64 [00:02<00:02, 11.11it/s]
Pack L14 gu:  53%|█████▎    | 34/64 [00:02<00:02, 10.83it/s]
Pack L14 gu:  56%|█████▋    | 36/64 [00:03<00:02, 10.65it/s]
Pack L14 gu:  59%|█████▉    | 38/64 [00:03<00:02, 11.04it/s]
Pack L14 gu:  62%|██████▎   | 40/64 [00:03<00:02, 11.40it/s]
Pack L14 gu:  66%|██████▌   | 42/64 [00:03<00:01, 11.67it/s]
Pack L14 gu:  69%|██████▉   | 44/64 [00:03<00:01, 11.86it/s]
Pack L14 gu:  72%|███████▏  | 46/64 [00:03<00:01, 11.97it/s]
Pack L14 gu:  75%|███████▌  | 48/64 [00:04<00:01, 12.10it/s]
Pack L14 gu:  78%|███████▊  | 50/64 [00:04<00:01, 12.10it/s]
Pack L14 gu:  81%|████████▏ | 52/64 [00:04<00:00, 12.16it/s]
Pack L14 gu:  84%|████████▍ | 54/64 [00:04<00:00, 12.10it/s]
Pack L14 gu:  88%|████████▊ | 56/64 [00:04<00:00, 12.15it/s]
Pack L14 gu:  91%|█████████ | 58/64 [00:04<00:00, 12.20it/s]
Pack L14 gu:  94%|█████████▍| 60/64 [00:05<00:00, 12.24it/s]
Pack L14 gu:  97%|█████████▋| 62/64 [00:05<00:00, 12.29it/s]
Pack L14 gu: 100%|██████████| 64/64 [00:05<00:00, 12.31it/s]
                                                            

Pack L14 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L14 dn:   5%|▍         | 3/64 [00:00<00:02, 25.69it/s]
Pack L14 dn:   9%|▉         | 6/64 [00:00<00:02, 25.04it/s]
Pack L14 dn:  14%|█▍        | 9/64 [00:00<00:02, 24.96it/s]
Pack L14 dn:  19%|█▉        | 12/64 [00:00<00:02, 25.59it/s]
Pack L14 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.06it/s]
Pack L14 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.15it/s]
Pack L14 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.13it/s]
Pack L14 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.08it/s]
Pack L14 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.27it/s]
Pack L14 dn:  47%|████▋     | 30/64 [00:01<00:01, 26.35it/s]
Pack L14 dn:  52%|█████▏    | 33/64 [00:01<00:01, 26.34it/s]
Pack L14 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.43it/s]
Pack L14 dn:  61%|██████    | 39/64 [00:01<00:00, 26.43it/s]
Pack L14 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.63it/s]
Pack L14 dn:  70%|███████   | 45/64 [00:01<00:00, 26.41it/s]
Pack L14 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.26it/s]
Pack L14 dn:  80%|███████▉  | 51/64 [00:01<00:00, 25.43it/s]
Pack L14 dn:  84%|████████▍ | 54/64 [00:02<00:00, 24.67it/s]
Pack L14 dn:  89%|████████▉ | 57/64 [00:02<00:00, 23.70it/s]
Pack L14 dn:  94%|█████████▍| 60/64 [00:02<00:00, 23.20it/s]
Pack L14 dn:  98%|█████████▊| 63/64 [00:02<00:00, 22.74it/s]
                                                            
Packed OLMoE routed experts: layer 14; RSS=4.4 GiB; host_available=46.4 GiB

Pack L15 gu:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L15 gu:   2%|▏         | 1/64 [00:00<00:07,  8.50it/s]
Pack L15 gu:   3%|▎         | 2/64 [00:00<00:06,  9.13it/s]
Pack L15 gu:   6%|▋         | 4/64 [00:00<00:06,  9.66it/s]
Pack L15 gu:   9%|▉         | 6/64 [00:00<00:05,  9.83it/s]
Pack L15 gu:  11%|█         | 7/64 [00:00<00:05,  9.86it/s]
Pack L15 gu:  14%|█▍        | 9/64 [00:00<00:05, 10.36it/s]
Pack L15 gu:  17%|█▋        | 11/64 [00:01<00:04, 11.01it/s]
Pack L15 gu:  20%|██        | 13/64 [00:01<00:04, 11.42it/s]
Pack L15 gu:  23%|██▎       | 15/64 [00:01<00:04, 11.55it/s]
Pack L15 gu:  27%|██▋       | 17/64 [00:01<00:04, 11.73it/s]
Pack L15 gu:  30%|██▉       | 19/64 [00:01<00:03, 11.90it/s]
Pack L15 gu:  33%|███▎      | 21/64 [00:01<00:03, 11.84it/s]
Pack L15 gu:  36%|███▌      | 23/64 [00:02<00:03, 11.92it/s]
Pack L15 gu:  39%|███▉      | 25/64 [00:02<00:03, 12.09it/s]
Pack L15 gu:  42%|████▏     | 27/64 [00:02<00:03, 12.16it/s]
Pack L15 gu:  45%|████▌     | 29/64 [00:02<00:02, 12.19it/s]
Pack L15 gu:  48%|████▊     | 31/64 [00:02<00:02, 12.26it/s]
Pack L15 gu:  52%|█████▏    | 33/64 [00:02<00:02, 12.16it/s]
Pack L15 gu:  55%|█████▍    | 35/64 [00:03<00:02, 12.14it/s]
Pack L15 gu:  58%|█████▊    | 37/64 [00:03<00:02, 12.19it/s]
Pack L15 gu:  61%|██████    | 39/64 [00:03<00:02, 12.23it/s]
Pack L15 gu:  64%|██████▍   | 41/64 [00:03<00:01, 12.08it/s]
Pack L15 gu:  67%|██████▋   | 43/64 [00:03<00:01, 11.85it/s]
Pack L15 gu:  70%|███████   | 45/64 [00:03<00:01, 11.92it/s]
Pack L15 gu:  73%|███████▎  | 47/64 [00:04<00:01, 11.95it/s]
Pack L15 gu:  77%|███████▋  | 49/64 [00:04<00:01, 12.02it/s]
Pack L15 gu:  80%|███████▉  | 51/64 [00:04<00:01, 12.09it/s]
Pack L15 gu:  83%|████████▎ | 53/64 [00:04<00:00, 12.16it/s]
Pack L15 gu:  86%|████████▌ | 55/64 [00:04<00:00, 12.22it/s]
Pack L15 gu:  89%|████████▉ | 57/64 [00:04<00:00, 12.19it/s]
Pack L15 gu:  92%|█████████▏| 59/64 [00:05<00:00, 12.15it/s]
Pack L15 gu:  95%|█████████▌| 61/64 [00:05<00:00, 12.17it/s]
Pack L15 gu:  98%|█████████▊| 63/64 [00:05<00:00, 12.18it/s]
                                                            

Pack L15 dn:   0%|          | 0/64 [00:00<?, ?it/s]
Pack L15 dn:   5%|▍         | 3/64 [00:00<00:02, 24.24it/s]
Pack L15 dn:   9%|▉         | 6/64 [00:00<00:02, 25.61it/s]
Pack L15 dn:  14%|█▍        | 9/64 [00:00<00:02, 25.94it/s]
Pack L15 dn:  19%|█▉        | 12/64 [00:00<00:01, 26.00it/s]
Pack L15 dn:  23%|██▎       | 15/64 [00:00<00:01, 26.12it/s]
Pack L15 dn:  28%|██▊       | 18/64 [00:00<00:01, 26.15it/s]
Pack L15 dn:  33%|███▎      | 21/64 [00:00<00:01, 26.23it/s]
Pack L15 dn:  38%|███▊      | 24/64 [00:00<00:01, 26.24it/s]
Pack L15 dn:  42%|████▏     | 27/64 [00:01<00:01, 26.32it/s]
Pack L15 dn:  47%|████▋     | 30/64 [00:01<00:01, 25.71it/s]
Pack L15 dn:  52%|█████▏    | 33/64 [00:01<00:01, 25.85it/s]
Pack L15 dn:  56%|█████▋    | 36/64 [00:01<00:01, 26.11it/s]
Pack L15 dn:  61%|██████    | 39/64 [00:01<00:00, 26.20it/s]
Pack L15 dn:  66%|██████▌   | 42/64 [00:01<00:00, 26.36it/s]
Pack L15 dn:  70%|███████   | 45/64 [00:01<00:00, 26.47it/s]
Pack L15 dn:  75%|███████▌  | 48/64 [00:01<00:00, 26.61it/s]
Pack L15 dn:  80%|███████▉  | 51/64 [00:01<00:00, 26.61it/s]
Pack L15 dn:  84%|████████▍ | 54/64 [00:02<00:00, 26.62it/s]
Pack L15 dn:  89%|████████▉ | 57/64 [00:02<00:00, 25.94it/s]
Pack L15 dn:  94%|█████████▍| 60/64 [00:02<00:00, 25.46it/s]
Pack L15 dn:  98%|█████████▊| 63/64 [00:02<00:00, 25.68it/s]
                                                            
Packed OLMoE routed experts: layer 15; RSS=4.6 GiB; host_available=46.2 GiB

Stream BF16 non-expert OLMoE core:   0%|          | 0/3 [00:00<?, ?it/s]
Stream BF16 non-expert OLMoE core:  33%|███▎      | 1/3 [00:00<00:00,  2.31it/s]
Stream BF16 non-expert OLMoE core:  67%|██████▋   | 2/3 [00:00<00:00,  2.55it/s]
Stream BF16 non-expert OLMoE core: 100%|██████████| 3/3 [00:01<00:00,  2.53it/s]
Stream BF16 non-expert OLMoE core: 100%|██████████| 3/3 [00:01<00:00,  2.51it/s]
[device-integrity] {
  "device": "cuda:0",
  "moved_construction_tensors": [
    "model.rotary_emb.inv_freq",
    "model.rotary_emb.original_inv_freq"
  ],
  "parameter_count": 147,
  "buffer_count": 18,
  "rotary_inv_freq_devices": {
    "model.rotary_emb": "cuda:0"
  }
}
[smoke] Running one end-to-end W4A16 forward before benchmarks.
[start] W4A16 end-to-end forward smoke
[done] W4A16 end-to-end forward smoke | elapsed=0.6s
[smoke-passed] {
  "passed": true,
  "input_tokens": 7,
  "logits_device": "cuda:0",
  "logits_shape": [
    1,
    7,
    50304
  ],
  "rotary_inv_freq_devices": {
    "model.rotary_emb": "cuda:0"
  }
}
[expert-backend] legacy_reference
[decode] ablation_legacy_reference warmup: 4/4 tokens
[decode] ablation_legacy_reference persistent_warm: 8/16 tokens
[decode] ablation_legacy_reference persistent_warm: 16/16 tokens
[expert-backend] fused_marlin_moe
[decode] ablation_fused_marlin_moe warmup: 4/4 tokens
[decode] ablation_fused_marlin_moe persistent_warm: 8/16 tokens
[decode] ablation_fused_marlin_moe persistent_warm: 16/16 tokens
[expert-backend] fused_marlin_moe
{
  "capacity": 16,
  "exact_greedy_tokens": true,
  "last_logits_allclose": true,
  "last_logit_max_abs": 0.421875,
  "legacy_decode_tok_s": 9.360235246826818,
  "fused_decode_tok_s": 18.43429941886391,
  "fused_speedup": 1.969426935622506
}
[plan] Runtime w4a16_cache8: prompts=10, repeats=3, new_tokens=128
[start] Runtime w4a16_cache8 cold request
[decode] w4a16_cache8 cold: 8/128 tokens
[decode] w4a16_cache8 cold: 16/128 tokens
[decode] w4a16_cache8 cold: 24/128 tokens
[decode] w4a16_cache8 cold: 32/128 tokens
[decode] w4a16_cache8 cold: 40/128 tokens
[decode] w4a16_cache8 cold: 48/128 tokens
[decode] w4a16_cache8 cold: 56/128 tokens
[decode] w4a16_cache8 cold: 64/128 tokens
[decode] w4a16_cache8 cold: 72/128 tokens
[decode] w4a16_cache8 cold: 80/128 tokens
[decode] w4a16_cache8 cold: 88/128 tokens
[decode] w4a16_cache8 cold: 96/128 tokens
[decode] w4a16_cache8 cold: 104/128 tokens
[decode] w4a16_cache8 cold: 112/128 tokens
[decode] w4a16_cache8 cold: 120/128 tokens
[decode] w4a16_cache8 cold: 128/128 tokens
[done] Runtime w4a16_cache8 cold request | elapsed=8.6s
[start] Runtime w4a16_cache8 request=1/10 repeat=1/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=1/10 repeat=1/3 | elapsed=8.6s
[progress] Runtime w4a16_cache8: 1/30 | batch=1 | elapsed=17.2s | eta=498.2s
[start] Runtime w4a16_cache8 request=2/10 repeat=1/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=2/10 repeat=1/3 | elapsed=7.9s
[progress] Runtime w4a16_cache8: 2/30 | batch=1 | elapsed=25.1s | eta=351.2s
[start] Runtime w4a16_cache8 request=3/10 repeat=1/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=3/10 repeat=1/3 | elapsed=8.2s
[progress] Runtime w4a16_cache8: 3/30 | batch=1 | elapsed=33.3s | eta=299.6s
[start] Runtime w4a16_cache8 request=4/10 repeat=1/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=4/10 repeat=1/3 | elapsed=8.6s
[progress] Runtime w4a16_cache8: 4/30 | batch=1 | elapsed=41.9s | eta=272.1s
[start] Runtime w4a16_cache8 request=5/10 repeat=1/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=5/10 repeat=1/3 | elapsed=8.3s
[progress] Runtime w4a16_cache8: 5/30 | batch=1 | elapsed=50.2s | eta=250.8s
[start] Runtime w4a16_cache8 request=6/10 repeat=1/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=6/10 repeat=1/3 | elapsed=8.7s
[progress] Runtime w4a16_cache8: 6/30 | batch=1 | elapsed=58.9s | eta=235.5s
[start] Runtime w4a16_cache8 request=7/10 repeat=1/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=7/10 repeat=1/3 | elapsed=8.5s
[progress] Runtime w4a16_cache8: 7/30 | batch=1 | elapsed=67.3s | eta=221.3s
[start] Runtime w4a16_cache8 request=8/10 repeat=1/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=8/10 repeat=1/3 | elapsed=8.2s
[progress] Runtime w4a16_cache8: 8/30 | batch=1 | elapsed=75.5s | eta=207.7s
[start] Runtime w4a16_cache8 request=9/10 repeat=1/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=9/10 repeat=1/3 | elapsed=8.6s
[progress] Runtime w4a16_cache8: 9/30 | batch=1 | elapsed=84.1s | eta=196.3s
[start] Runtime w4a16_cache8 request=10/10 repeat=1/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=10/10 repeat=1/3 | elapsed=8.2s
[progress] Runtime w4a16_cache8: 10/30 | batch=1 | elapsed=92.3s | eta=184.5s
[start] Runtime w4a16_cache8 request=1/10 repeat=2/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=1/10 repeat=2/3 | elapsed=8.6s
[progress] Runtime w4a16_cache8: 11/30 | batch=1 | elapsed=100.9s | eta=174.2s
[start] Runtime w4a16_cache8 request=2/10 repeat=2/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=2/10 repeat=2/3 | elapsed=7.9s
[progress] Runtime w4a16_cache8: 12/30 | batch=1 | elapsed=108.8s | eta=163.2s
[start] Runtime w4a16_cache8 request=3/10 repeat=2/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=3/10 repeat=2/3 | elapsed=8.2s
[progress] Runtime w4a16_cache8: 13/30 | batch=1 | elapsed=117.0s | eta=153.0s
[start] Runtime w4a16_cache8 request=4/10 repeat=2/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=4/10 repeat=2/3 | elapsed=8.7s
[progress] Runtime w4a16_cache8: 14/30 | batch=1 | elapsed=125.8s | eta=143.7s
[start] Runtime w4a16_cache8 request=5/10 repeat=2/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=5/10 repeat=2/3 | elapsed=8.2s
[progress] Runtime w4a16_cache8: 15/30 | batch=1 | elapsed=134.0s | eta=134.0s
[start] Runtime w4a16_cache8 request=6/10 repeat=2/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=6/10 repeat=2/3 | elapsed=8.6s
[progress] Runtime w4a16_cache8: 16/30 | batch=1 | elapsed=142.6s | eta=124.8s
[start] Runtime w4a16_cache8 request=7/10 repeat=2/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=7/10 repeat=2/3 | elapsed=8.6s
[progress] Runtime w4a16_cache8: 17/30 | batch=1 | elapsed=151.2s | eta=115.6s
[start] Runtime w4a16_cache8 request=8/10 repeat=2/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=8/10 repeat=2/3 | elapsed=8.2s
[progress] Runtime w4a16_cache8: 18/30 | batch=1 | elapsed=159.3s | eta=106.2s
[start] Runtime w4a16_cache8 request=9/10 repeat=2/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=9/10 repeat=2/3 | elapsed=8.5s
[progress] Runtime w4a16_cache8: 19/30 | batch=1 | elapsed=167.8s | eta=97.1s
[start] Runtime w4a16_cache8 request=10/10 repeat=2/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=10/10 repeat=2/3 | elapsed=8.1s
[progress] Runtime w4a16_cache8: 20/30 | batch=1 | elapsed=175.9s | eta=88.0s
[start] Runtime w4a16_cache8 request=1/10 repeat=3/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=1/10 repeat=3/3 | elapsed=8.6s
[progress] Runtime w4a16_cache8: 21/30 | batch=1 | elapsed=184.5s | eta=79.1s
[start] Runtime w4a16_cache8 request=2/10 repeat=3/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=2/10 repeat=3/3 | elapsed=7.9s
[progress] Runtime w4a16_cache8: 22/30 | batch=1 | elapsed=192.5s | eta=70.0s
[start] Runtime w4a16_cache8 request=3/10 repeat=3/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=3/10 repeat=3/3 | elapsed=8.3s
[progress] Runtime w4a16_cache8: 23/30 | batch=1 | elapsed=200.8s | eta=61.1s
[start] Runtime w4a16_cache8 request=4/10 repeat=3/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=4/10 repeat=3/3 | elapsed=8.6s
[progress] Runtime w4a16_cache8: 24/30 | batch=1 | elapsed=209.4s | eta=52.3s
[start] Runtime w4a16_cache8 request=5/10 repeat=3/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=5/10 repeat=3/3 | elapsed=8.4s
[progress] Runtime w4a16_cache8: 25/30 | batch=1 | elapsed=217.8s | eta=43.6s
[start] Runtime w4a16_cache8 request=6/10 repeat=3/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=6/10 repeat=3/3 | elapsed=8.7s
[progress] Runtime w4a16_cache8: 26/30 | batch=1 | elapsed=226.5s | eta=34.8s
[start] Runtime w4a16_cache8 request=7/10 repeat=3/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=7/10 repeat=3/3 | elapsed=8.7s
[progress] Runtime w4a16_cache8: 27/30 | batch=1 | elapsed=235.2s | eta=26.1s
[start] Runtime w4a16_cache8 request=8/10 repeat=3/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=8/10 repeat=3/3 | elapsed=8.3s
[progress] Runtime w4a16_cache8: 28/30 | batch=1 | elapsed=243.5s | eta=17.4s
[start] Runtime w4a16_cache8 request=9/10 repeat=3/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=9/10 repeat=3/3 | elapsed=8.6s
[progress] Runtime w4a16_cache8: 29/30 | batch=1 | elapsed=252.1s | eta=8.7s
[start] Runtime w4a16_cache8 request=10/10 repeat=3/3
[decode] w4a16_cache8 persistent_warm: 8/128 tokens
[decode] w4a16_cache8 persistent_warm: 16/128 tokens
[decode] w4a16_cache8 persistent_warm: 24/128 tokens
[decode] w4a16_cache8 persistent_warm: 32/128 tokens
[decode] w4a16_cache8 persistent_warm: 40/128 tokens
[decode] w4a16_cache8 persistent_warm: 48/128 tokens
[decode] w4a16_cache8 persistent_warm: 56/128 tokens
[decode] w4a16_cache8 persistent_warm: 64/128 tokens
[decode] w4a16_cache8 persistent_warm: 72/128 tokens
[decode] w4a16_cache8 persistent_warm: 80/128 tokens
[decode] w4a16_cache8 persistent_warm: 88/128 tokens
[decode] w4a16_cache8 persistent_warm: 96/128 tokens
[decode] w4a16_cache8 persistent_warm: 104/128 tokens
[decode] w4a16_cache8 persistent_warm: 112/128 tokens
[decode] w4a16_cache8 persistent_warm: 120/128 tokens
[decode] w4a16_cache8 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache8 request=10/10 repeat=3/3 | elapsed=8.2s
[progress] Runtime w4a16_cache8: 30/30 | batch=1 | elapsed=260.3s | eta=0.0s
[plan] Runtime w4a16_cache16: prompts=10, repeats=3, new_tokens=128
[start] Runtime w4a16_cache16 cold request
[decode] w4a16_cache16 cold: 8/128 tokens
[decode] w4a16_cache16 cold: 16/128 tokens
[decode] w4a16_cache16 cold: 24/128 tokens
[decode] w4a16_cache16 cold: 32/128 tokens
[decode] w4a16_cache16 cold: 40/128 tokens
[decode] w4a16_cache16 cold: 48/128 tokens
[decode] w4a16_cache16 cold: 56/128 tokens
[decode] w4a16_cache16 cold: 64/128 tokens
[decode] w4a16_cache16 cold: 72/128 tokens
[decode] w4a16_cache16 cold: 80/128 tokens
[decode] w4a16_cache16 cold: 88/128 tokens
[decode] w4a16_cache16 cold: 96/128 tokens
[decode] w4a16_cache16 cold: 104/128 tokens
[decode] w4a16_cache16 cold: 112/128 tokens
[decode] w4a16_cache16 cold: 120/128 tokens
[decode] w4a16_cache16 cold: 128/128 tokens
[done] Runtime w4a16_cache16 cold request | elapsed=7.6s
[start] Runtime w4a16_cache16 request=1/10 repeat=1/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=1/10 repeat=1/3 | elapsed=7.6s
[progress] Runtime w4a16_cache16: 1/30 | batch=1 | elapsed=15.3s | eta=442.4s
[start] Runtime w4a16_cache16 request=2/10 repeat=1/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=2/10 repeat=1/3 | elapsed=7.2s
[progress] Runtime w4a16_cache16: 2/30 | batch=1 | elapsed=22.4s | eta=314.2s
[start] Runtime w4a16_cache16 request=3/10 repeat=1/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=3/10 repeat=1/3 | elapsed=7.2s
[progress] Runtime w4a16_cache16: 3/30 | batch=1 | elapsed=29.7s | eta=266.9s
[start] Runtime w4a16_cache16 request=4/10 repeat=1/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=4/10 repeat=1/3 | elapsed=7.5s
[progress] Runtime w4a16_cache16: 4/30 | batch=1 | elapsed=37.1s | eta=241.4s
[start] Runtime w4a16_cache16 request=5/10 repeat=1/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=5/10 repeat=1/3 | elapsed=7.5s
[progress] Runtime w4a16_cache16: 5/30 | batch=1 | elapsed=44.7s | eta=223.3s
[start] Runtime w4a16_cache16 request=6/10 repeat=1/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=6/10 repeat=1/3 | elapsed=7.9s
[progress] Runtime w4a16_cache16: 6/30 | batch=1 | elapsed=52.6s | eta=210.4s
[start] Runtime w4a16_cache16 request=7/10 repeat=1/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=7/10 repeat=1/3 | elapsed=7.6s
[progress] Runtime w4a16_cache16: 7/30 | batch=1 | elapsed=60.2s | eta=197.8s
[start] Runtime w4a16_cache16 request=8/10 repeat=1/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=8/10 repeat=1/3 | elapsed=7.4s
[progress] Runtime w4a16_cache16: 8/30 | batch=1 | elapsed=67.6s | eta=186.0s
[start] Runtime w4a16_cache16 request=9/10 repeat=1/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=9/10 repeat=1/3 | elapsed=7.5s
[progress] Runtime w4a16_cache16: 9/30 | batch=1 | elapsed=75.2s | eta=175.4s
[start] Runtime w4a16_cache16 request=10/10 repeat=1/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=10/10 repeat=1/3 | elapsed=7.2s
[progress] Runtime w4a16_cache16: 10/30 | batch=1 | elapsed=82.4s | eta=164.7s
[start] Runtime w4a16_cache16 request=1/10 repeat=2/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=1/10 repeat=2/3 | elapsed=7.5s
[progress] Runtime w4a16_cache16: 11/30 | batch=1 | elapsed=89.9s | eta=155.3s
[start] Runtime w4a16_cache16 request=2/10 repeat=2/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=2/10 repeat=2/3 | elapsed=7.1s
[progress] Runtime w4a16_cache16: 12/30 | batch=1 | elapsed=97.0s | eta=145.5s
[start] Runtime w4a16_cache16 request=3/10 repeat=2/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=3/10 repeat=2/3 | elapsed=7.3s
[progress] Runtime w4a16_cache16: 13/30 | batch=1 | elapsed=104.3s | eta=136.4s
[start] Runtime w4a16_cache16 request=4/10 repeat=2/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=4/10 repeat=2/3 | elapsed=7.6s
[progress] Runtime w4a16_cache16: 14/30 | batch=1 | elapsed=111.9s | eta=127.9s
[start] Runtime w4a16_cache16 request=5/10 repeat=2/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=5/10 repeat=2/3 | elapsed=7.5s
[progress] Runtime w4a16_cache16: 15/30 | batch=1 | elapsed=119.4s | eta=119.4s
[start] Runtime w4a16_cache16 request=6/10 repeat=2/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=6/10 repeat=2/3 | elapsed=7.8s
[progress] Runtime w4a16_cache16: 16/30 | batch=1 | elapsed=127.2s | eta=111.3s
[start] Runtime w4a16_cache16 request=7/10 repeat=2/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=7/10 repeat=2/3 | elapsed=7.7s
[progress] Runtime w4a16_cache16: 17/30 | batch=1 | elapsed=134.8s | eta=103.1s
[start] Runtime w4a16_cache16 request=8/10 repeat=2/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=8/10 repeat=2/3 | elapsed=7.5s
[progress] Runtime w4a16_cache16: 18/30 | batch=1 | elapsed=142.3s | eta=94.9s
[start] Runtime w4a16_cache16 request=9/10 repeat=2/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=9/10 repeat=2/3 | elapsed=7.6s
[progress] Runtime w4a16_cache16: 19/30 | batch=1 | elapsed=149.9s | eta=86.8s
[start] Runtime w4a16_cache16 request=10/10 repeat=2/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=10/10 repeat=2/3 | elapsed=7.2s
[progress] Runtime w4a16_cache16: 20/30 | batch=1 | elapsed=157.1s | eta=78.6s
[start] Runtime w4a16_cache16 request=1/10 repeat=3/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=1/10 repeat=3/3 | elapsed=7.4s
[progress] Runtime w4a16_cache16: 21/30 | batch=1 | elapsed=164.5s | eta=70.5s
[start] Runtime w4a16_cache16 request=2/10 repeat=3/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=2/10 repeat=3/3 | elapsed=7.0s
[progress] Runtime w4a16_cache16: 22/30 | batch=1 | elapsed=171.6s | eta=62.4s
[start] Runtime w4a16_cache16 request=3/10 repeat=3/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=3/10 repeat=3/3 | elapsed=7.4s
[progress] Runtime w4a16_cache16: 23/30 | batch=1 | elapsed=178.9s | eta=54.5s
[start] Runtime w4a16_cache16 request=4/10 repeat=3/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=4/10 repeat=3/3 | elapsed=7.6s
[progress] Runtime w4a16_cache16: 24/30 | batch=1 | elapsed=186.5s | eta=46.6s
[start] Runtime w4a16_cache16 request=5/10 repeat=3/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=5/10 repeat=3/3 | elapsed=7.5s
[progress] Runtime w4a16_cache16: 25/30 | batch=1 | elapsed=194.0s | eta=38.8s
[start] Runtime w4a16_cache16 request=6/10 repeat=3/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=6/10 repeat=3/3 | elapsed=7.9s
[progress] Runtime w4a16_cache16: 26/30 | batch=1 | elapsed=201.9s | eta=31.1s
[start] Runtime w4a16_cache16 request=7/10 repeat=3/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=7/10 repeat=3/3 | elapsed=7.5s
[progress] Runtime w4a16_cache16: 27/30 | batch=1 | elapsed=209.4s | eta=23.3s
[start] Runtime w4a16_cache16 request=8/10 repeat=3/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=8/10 repeat=3/3 | elapsed=7.5s
[progress] Runtime w4a16_cache16: 28/30 | batch=1 | elapsed=216.8s | eta=15.5s
[start] Runtime w4a16_cache16 request=9/10 repeat=3/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=9/10 repeat=3/3 | elapsed=7.6s
[progress] Runtime w4a16_cache16: 29/30 | batch=1 | elapsed=224.5s | eta=7.7s
[start] Runtime w4a16_cache16 request=10/10 repeat=3/3
[decode] w4a16_cache16 persistent_warm: 8/128 tokens
[decode] w4a16_cache16 persistent_warm: 16/128 tokens
[decode] w4a16_cache16 persistent_warm: 24/128 tokens
[decode] w4a16_cache16 persistent_warm: 32/128 tokens
[decode] w4a16_cache16 persistent_warm: 40/128 tokens
[decode] w4a16_cache16 persistent_warm: 48/128 tokens
[decode] w4a16_cache16 persistent_warm: 56/128 tokens
[decode] w4a16_cache16 persistent_warm: 64/128 tokens
[decode] w4a16_cache16 persistent_warm: 72/128 tokens
[decode] w4a16_cache16 persistent_warm: 80/128 tokens
[decode] w4a16_cache16 persistent_warm: 88/128 tokens
[decode] w4a16_cache16 persistent_warm: 96/128 tokens
[decode] w4a16_cache16 persistent_warm: 104/128 tokens
[decode] w4a16_cache16 persistent_warm: 112/128 tokens
[decode] w4a16_cache16 persistent_warm: 120/128 tokens
[decode] w4a16_cache16 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache16 request=10/10 repeat=3/3 | elapsed=7.2s
[progress] Runtime w4a16_cache16: 30/30 | batch=1 | elapsed=231.7s | eta=0.0s
[plan] Runtime w4a16_cache32: prompts=10, repeats=3, new_tokens=128
[start] Runtime w4a16_cache32 cold request
[decode] w4a16_cache32 cold: 8/128 tokens
[decode] w4a16_cache32 cold: 16/128 tokens
[decode] w4a16_cache32 cold: 24/128 tokens
[decode] w4a16_cache32 cold: 32/128 tokens
[decode] w4a16_cache32 cold: 40/128 tokens
[decode] w4a16_cache32 cold: 48/128 tokens
[decode] w4a16_cache32 cold: 56/128 tokens
[decode] w4a16_cache32 cold: 64/128 tokens
[decode] w4a16_cache32 cold: 72/128 tokens
[decode] w4a16_cache32 cold: 80/128 tokens
[decode] w4a16_cache32 cold: 88/128 tokens
[decode] w4a16_cache32 cold: 96/128 tokens
[decode] w4a16_cache32 cold: 104/128 tokens
[decode] w4a16_cache32 cold: 112/128 tokens
[decode] w4a16_cache32 cold: 120/128 tokens
[decode] w4a16_cache32 cold: 128/128 tokens
[done] Runtime w4a16_cache32 cold request | elapsed=6.2s
[start] Runtime w4a16_cache32 request=1/10 repeat=1/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=1/10 repeat=1/3 | elapsed=6.1s
[progress] Runtime w4a16_cache32: 1/30 | batch=1 | elapsed=12.3s | eta=357.6s
[start] Runtime w4a16_cache32 request=2/10 repeat=1/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=2/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime w4a16_cache32: 2/30 | batch=1 | elapsed=18.3s | eta=256.8s
[start] Runtime w4a16_cache32 request=3/10 repeat=1/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=3/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime w4a16_cache32: 3/30 | batch=1 | elapsed=24.4s | eta=219.2s
[start] Runtime w4a16_cache32 request=4/10 repeat=1/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=4/10 repeat=1/3 | elapsed=6.1s
[progress] Runtime w4a16_cache32: 4/30 | batch=1 | elapsed=30.4s | eta=197.8s
[start] Runtime w4a16_cache32 request=5/10 repeat=1/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=5/10 repeat=1/3 | elapsed=6.1s
[progress] Runtime w4a16_cache32: 5/30 | batch=1 | elapsed=36.6s | eta=182.8s
[start] Runtime w4a16_cache32 request=6/10 repeat=1/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=6/10 repeat=1/3 | elapsed=6.3s
[progress] Runtime w4a16_cache32: 6/30 | batch=1 | elapsed=42.9s | eta=171.5s
[start] Runtime w4a16_cache32 request=7/10 repeat=1/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=7/10 repeat=1/3 | elapsed=6.2s
[progress] Runtime w4a16_cache32: 7/30 | batch=1 | elapsed=49.0s | eta=161.1s
[start] Runtime w4a16_cache32 request=8/10 repeat=1/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=8/10 repeat=1/3 | elapsed=5.8s
[progress] Runtime w4a16_cache32: 8/30 | batch=1 | elapsed=54.9s | eta=150.9s
[start] Runtime w4a16_cache32 request=9/10 repeat=1/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=9/10 repeat=1/3 | elapsed=6.3s
[progress] Runtime w4a16_cache32: 9/30 | batch=1 | elapsed=61.1s | eta=142.6s
[start] Runtime w4a16_cache32 request=10/10 repeat=1/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=10/10 repeat=1/3 | elapsed=6.0s
[progress] Runtime w4a16_cache32: 10/30 | batch=1 | elapsed=67.1s | eta=134.3s
[start] Runtime w4a16_cache32 request=1/10 repeat=2/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=1/10 repeat=2/3 | elapsed=6.2s
[progress] Runtime w4a16_cache32: 11/30 | batch=1 | elapsed=73.3s | eta=126.6s
[start] Runtime w4a16_cache32 request=2/10 repeat=2/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=2/10 repeat=2/3 | elapsed=6.0s
[progress] Runtime w4a16_cache32: 12/30 | batch=1 | elapsed=79.3s | eta=118.9s
[start] Runtime w4a16_cache32 request=3/10 repeat=2/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=3/10 repeat=2/3 | elapsed=6.0s
[progress] Runtime w4a16_cache32: 13/30 | batch=1 | elapsed=85.3s | eta=111.5s
[start] Runtime w4a16_cache32 request=4/10 repeat=2/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=4/10 repeat=2/3 | elapsed=6.2s
[progress] Runtime w4a16_cache32: 14/30 | batch=1 | elapsed=91.5s | eta=104.6s
[start] Runtime w4a16_cache32 request=5/10 repeat=2/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=5/10 repeat=2/3 | elapsed=6.1s
[progress] Runtime w4a16_cache32: 15/30 | batch=1 | elapsed=97.6s | eta=97.6s
[start] Runtime w4a16_cache32 request=6/10 repeat=2/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=6/10 repeat=2/3 | elapsed=6.5s
[progress] Runtime w4a16_cache32: 16/30 | batch=1 | elapsed=104.1s | eta=91.1s
[start] Runtime w4a16_cache32 request=7/10 repeat=2/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=7/10 repeat=2/3 | elapsed=6.1s
[progress] Runtime w4a16_cache32: 17/30 | batch=1 | elapsed=110.2s | eta=84.3s
[start] Runtime w4a16_cache32 request=8/10 repeat=2/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=8/10 repeat=2/3 | elapsed=5.9s
[progress] Runtime w4a16_cache32: 18/30 | batch=1 | elapsed=116.1s | eta=77.4s
[start] Runtime w4a16_cache32 request=9/10 repeat=2/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=9/10 repeat=2/3 | elapsed=6.2s
[progress] Runtime w4a16_cache32: 19/30 | batch=1 | elapsed=122.3s | eta=70.8s
[start] Runtime w4a16_cache32 request=10/10 repeat=2/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=10/10 repeat=2/3 | elapsed=6.1s
[progress] Runtime w4a16_cache32: 20/30 | batch=1 | elapsed=128.4s | eta=64.2s
[start] Runtime w4a16_cache32 request=1/10 repeat=3/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=1/10 repeat=3/3 | elapsed=6.2s
[progress] Runtime w4a16_cache32: 21/30 | batch=1 | elapsed=134.6s | eta=57.7s
[start] Runtime w4a16_cache32 request=2/10 repeat=3/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=2/10 repeat=3/3 | elapsed=6.0s
[progress] Runtime w4a16_cache32: 22/30 | batch=1 | elapsed=140.6s | eta=51.1s
[start] Runtime w4a16_cache32 request=3/10 repeat=3/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=3/10 repeat=3/3 | elapsed=6.2s
[progress] Runtime w4a16_cache32: 23/30 | batch=1 | elapsed=146.8s | eta=44.7s
[start] Runtime w4a16_cache32 request=4/10 repeat=3/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=4/10 repeat=3/3 | elapsed=6.2s
[progress] Runtime w4a16_cache32: 24/30 | batch=1 | elapsed=152.9s | eta=38.2s
[start] Runtime w4a16_cache32 request=5/10 repeat=3/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=5/10 repeat=3/3 | elapsed=6.2s
[progress] Runtime w4a16_cache32: 25/30 | batch=1 | elapsed=159.1s | eta=31.8s
[start] Runtime w4a16_cache32 request=6/10 repeat=3/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=6/10 repeat=3/3 | elapsed=6.5s
[progress] Runtime w4a16_cache32: 26/30 | batch=1 | elapsed=165.6s | eta=25.5s
[start] Runtime w4a16_cache32 request=7/10 repeat=3/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=7/10 repeat=3/3 | elapsed=6.1s
[progress] Runtime w4a16_cache32: 27/30 | batch=1 | elapsed=171.7s | eta=19.1s
[start] Runtime w4a16_cache32 request=8/10 repeat=3/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=8/10 repeat=3/3 | elapsed=5.9s
[progress] Runtime w4a16_cache32: 28/30 | batch=1 | elapsed=177.6s | eta=12.7s
[start] Runtime w4a16_cache32 request=9/10 repeat=3/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=9/10 repeat=3/3 | elapsed=6.2s
[progress] Runtime w4a16_cache32: 29/30 | batch=1 | elapsed=183.8s | eta=6.3s
[start] Runtime w4a16_cache32 request=10/10 repeat=3/3
[decode] w4a16_cache32 persistent_warm: 8/128 tokens
[decode] w4a16_cache32 persistent_warm: 16/128 tokens
[decode] w4a16_cache32 persistent_warm: 24/128 tokens
[decode] w4a16_cache32 persistent_warm: 32/128 tokens
[decode] w4a16_cache32 persistent_warm: 40/128 tokens
[decode] w4a16_cache32 persistent_warm: 48/128 tokens
[decode] w4a16_cache32 persistent_warm: 56/128 tokens
[decode] w4a16_cache32 persistent_warm: 64/128 tokens
[decode] w4a16_cache32 persistent_warm: 72/128 tokens
[decode] w4a16_cache32 persistent_warm: 80/128 tokens
[decode] w4a16_cache32 persistent_warm: 88/128 tokens
[decode] w4a16_cache32 persistent_warm: 96/128 tokens
[decode] w4a16_cache32 persistent_warm: 104/128 tokens
[decode] w4a16_cache32 persistent_warm: 112/128 tokens
[decode] w4a16_cache32 persistent_warm: 120/128 tokens
[decode] w4a16_cache32 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache32 request=10/10 repeat=3/3 | elapsed=6.1s
[progress] Runtime w4a16_cache32: 30/30 | batch=1 | elapsed=189.9s | eta=0.0s

Preload packed experts:   0%|          | 0/16 [00:00<?, ?it/s]
Preload packed experts:  38%|███▊      | 6/16 [00:00<00:00, 52.23it/s]
Preload packed experts:  75%|███████▌  | 12/16 [00:00<00:00, 52.69it/s]
                                                                       
[plan] Runtime w4a16_cache64: prompts=10, repeats=3, new_tokens=128
[start] Runtime w4a16_cache64 warm-up
[decode] w4a16_cache64 warmup: 8/8 tokens
[done] Runtime w4a16_cache64 warm-up | elapsed=0.3s
[start] Runtime w4a16_cache64 request=1/10 repeat=1/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=1/10 repeat=1/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 1/30 | batch=1 | elapsed=4.4s | eta=127.1s
[start] Runtime w4a16_cache64 request=2/10 repeat=1/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=2/10 repeat=1/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 2/30 | batch=1 | elapsed=8.5s | eta=119.0s
[start] Runtime w4a16_cache64 request=3/10 repeat=1/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=3/10 repeat=1/3 | elapsed=4.2s
[progress] Runtime w4a16_cache64: 3/30 | batch=1 | elapsed=12.7s | eta=113.9s
[start] Runtime w4a16_cache64 request=4/10 repeat=1/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=4/10 repeat=1/3 | elapsed=4.0s
[progress] Runtime w4a16_cache64: 4/30 | batch=1 | elapsed=16.7s | eta=108.5s
[start] Runtime w4a16_cache64 request=5/10 repeat=1/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=5/10 repeat=1/3 | elapsed=4.0s
[progress] Runtime w4a16_cache64: 5/30 | batch=1 | elapsed=20.7s | eta=103.6s
[start] Runtime w4a16_cache64 request=6/10 repeat=1/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=6/10 repeat=1/3 | elapsed=4.0s
[progress] Runtime w4a16_cache64: 6/30 | batch=1 | elapsed=24.7s | eta=98.9s
[start] Runtime w4a16_cache64 request=7/10 repeat=1/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=7/10 repeat=1/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 7/30 | batch=1 | elapsed=28.8s | eta=94.7s
[start] Runtime w4a16_cache64 request=8/10 repeat=1/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=8/10 repeat=1/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 8/30 | batch=1 | elapsed=32.9s | eta=90.5s
[start] Runtime w4a16_cache64 request=9/10 repeat=1/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=9/10 repeat=1/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 9/30 | batch=1 | elapsed=37.0s | eta=86.3s
[start] Runtime w4a16_cache64 request=10/10 repeat=1/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=10/10 repeat=1/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 10/30 | batch=1 | elapsed=41.0s | eta=82.1s
[start] Runtime w4a16_cache64 request=1/10 repeat=2/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=1/10 repeat=2/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 11/30 | batch=1 | elapsed=45.2s | eta=78.0s
[start] Runtime w4a16_cache64 request=2/10 repeat=2/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=2/10 repeat=2/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 12/30 | batch=1 | elapsed=49.3s | eta=73.9s
[start] Runtime w4a16_cache64 request=3/10 repeat=2/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=3/10 repeat=2/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 13/30 | batch=1 | elapsed=53.3s | eta=69.7s
[start] Runtime w4a16_cache64 request=4/10 repeat=2/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=4/10 repeat=2/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 14/30 | batch=1 | elapsed=57.4s | eta=65.6s
[start] Runtime w4a16_cache64 request=5/10 repeat=2/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=5/10 repeat=2/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 15/30 | batch=1 | elapsed=61.4s | eta=61.4s
[start] Runtime w4a16_cache64 request=6/10 repeat=2/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=6/10 repeat=2/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 16/30 | batch=1 | elapsed=65.5s | eta=57.3s
[start] Runtime w4a16_cache64 request=7/10 repeat=2/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=7/10 repeat=2/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 17/30 | batch=1 | elapsed=69.6s | eta=53.2s
[start] Runtime w4a16_cache64 request=8/10 repeat=2/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=8/10 repeat=2/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 18/30 | batch=1 | elapsed=73.7s | eta=49.1s
[start] Runtime w4a16_cache64 request=9/10 repeat=2/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=9/10 repeat=2/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 19/30 | batch=1 | elapsed=77.7s | eta=45.0s
[start] Runtime w4a16_cache64 request=10/10 repeat=2/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=10/10 repeat=2/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 20/30 | batch=1 | elapsed=81.8s | eta=40.9s
[start] Runtime w4a16_cache64 request=1/10 repeat=3/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=1/10 repeat=3/3 | elapsed=4.0s
[progress] Runtime w4a16_cache64: 21/30 | batch=1 | elapsed=85.9s | eta=36.8s
[start] Runtime w4a16_cache64 request=2/10 repeat=3/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=2/10 repeat=3/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 22/30 | batch=1 | elapsed=89.9s | eta=32.7s
[start] Runtime w4a16_cache64 request=3/10 repeat=3/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=3/10 repeat=3/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 23/30 | batch=1 | elapsed=94.0s | eta=28.6s
[start] Runtime w4a16_cache64 request=4/10 repeat=3/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=4/10 repeat=3/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 24/30 | batch=1 | elapsed=98.1s | eta=24.5s
[start] Runtime w4a16_cache64 request=5/10 repeat=3/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=5/10 repeat=3/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 25/30 | batch=1 | elapsed=102.3s | eta=20.5s
[start] Runtime w4a16_cache64 request=6/10 repeat=3/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=6/10 repeat=3/3 | elapsed=4.0s
[progress] Runtime w4a16_cache64: 26/30 | batch=1 | elapsed=106.3s | eta=16.4s
[start] Runtime w4a16_cache64 request=7/10 repeat=3/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=7/10 repeat=3/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 27/30 | batch=1 | elapsed=110.4s | eta=12.3s
[start] Runtime w4a16_cache64 request=8/10 repeat=3/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=8/10 repeat=3/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 28/30 | batch=1 | elapsed=114.5s | eta=8.2s
[start] Runtime w4a16_cache64 request=9/10 repeat=3/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=9/10 repeat=3/3 | elapsed=4.0s
[progress] Runtime w4a16_cache64: 29/30 | batch=1 | elapsed=118.6s | eta=4.1s
[start] Runtime w4a16_cache64 request=10/10 repeat=3/3
[decode] w4a16_cache64 persistent_warm: 8/128 tokens
[decode] w4a16_cache64 persistent_warm: 16/128 tokens
[decode] w4a16_cache64 persistent_warm: 24/128 tokens
[decode] w4a16_cache64 persistent_warm: 32/128 tokens
[decode] w4a16_cache64 persistent_warm: 40/128 tokens
[decode] w4a16_cache64 persistent_warm: 48/128 tokens
[decode] w4a16_cache64 persistent_warm: 56/128 tokens
[decode] w4a16_cache64 persistent_warm: 64/128 tokens
[decode] w4a16_cache64 persistent_warm: 72/128 tokens
[decode] w4a16_cache64 persistent_warm: 80/128 tokens
[decode] w4a16_cache64 persistent_warm: 88/128 tokens
[decode] w4a16_cache64 persistent_warm: 96/128 tokens
[decode] w4a16_cache64 persistent_warm: 104/128 tokens
[decode] w4a16_cache64 persistent_warm: 112/128 tokens
[decode] w4a16_cache64 persistent_warm: 120/128 tokens
[decode] w4a16_cache64 persistent_warm: 128/128 tokens
[done] Runtime w4a16_cache64 request=10/10 repeat=3/3 | elapsed=4.1s
[progress] Runtime w4a16_cache64: 30/30 | batch=1 | elapsed=122.7s | eta=0.0s
[batch] w4a16 B=1: 15.74 tok/s
[batch] w4a16 B=2: 28.26 tok/s
[batch] w4a16 B=4: 47.39 tok/s
[batch] w4a16 B=8: 90.02 tok/s
[parity-trace] live: 133 tensors
[plan] WikiText w4a16: examples=120, initial_batch=50
[start] WikiText w4a16 1-50/120
[done] WikiText w4a16 1-50/120 | elapsed=2.0s
[progress] WikiText w4a16: 50/120 | batch=50 | elapsed=2.1s | eta=2.9s
[start] WikiText w4a16 51-100/120
[done] WikiText w4a16 51-100/120 | elapsed=2.4s
[progress] WikiText w4a16: 100/120 | batch=50 | elapsed=4.5s | eta=0.9s
[start] WikiText w4a16 101-120/120
[done] WikiText w4a16 101-120/120 | elapsed=0.9s
[progress] WikiText w4a16: 120/120 | batch=20 | elapsed=5.5s | eta=0.0s
[plan] Dolly w4a16: examples=120, initial_batch=50
[start] Dolly w4a16 1-50/120
[done] Dolly w4a16 1-50/120 | elapsed=2.9s
[progress] Dolly w4a16: 50/120 | batch=50 | elapsed=2.9s | eta=4.1s
[start] Dolly w4a16 51-100/120
[done] Dolly w4a16 51-100/120 | elapsed=2.3s
[progress] Dolly w4a16: 100/120 | batch=50 | elapsed=5.3s | eta=1.1s
[start] Dolly w4a16 101-120/120
[done] Dolly w4a16 101-120/120 | elapsed=1.2s
[progress] Dolly w4a16: 120/120 | batch=20 | elapsed=6.6s | eta=0.0s
[plan] Multiple-choice w4a16: total=12450, resumed=0, pending=12450, initial_batch=50
[start] MC w4a16 1-50/12450
[done] MC w4a16 1-50/12450 | elapsed=1.9s
[progress] MC w4a16: 50/12450 | batch=50 | elapsed=1.9s | eta=480.0s
[start] MC w4a16 51-100/12450
[done] MC w4a16 51-100/12450 | elapsed=2.1s
[progress] MC w4a16: 100/12450 | batch=50 | elapsed=4.0s | eta=493.6s
[start] MC w4a16 101-150/12450
[done] MC w4a16 101-150/12450 | elapsed=1.7s
[progress] MC w4a16: 150/12450 | batch=50 | elapsed=5.7s | eta=465.4s
[start] MC w4a16 151-200/12450
[done] MC w4a16 151-200/12450 | elapsed=2.3s
[progress] MC w4a16: 200/12450 | batch=50 | elapsed=8.0s | eta=489.2s
[start] MC w4a16 201-250/12450
[done] MC w4a16 201-250/12450 | elapsed=1.9s
[progress] MC w4a16: 250/12450 | batch=50 | elapsed=9.9s | eta=483.0s
[start] MC w4a16 251-300/12450
[done] MC w4a16 251-300/12450 | elapsed=2.0s
[progress] MC w4a16: 300/12450 | batch=50 | elapsed=11.9s | eta=480.8s
[start] MC w4a16 301-350/12450
[done] MC w4a16 301-350/12450 | elapsed=2.5s
[progress] MC w4a16: 350/12450 | batch=50 | elapsed=14.4s | eta=496.8s
[start] MC w4a16 351-400/12450
[done] MC w4a16 351-400/12450 | elapsed=2.2s
[progress] MC w4a16: 400/12450 | batch=50 | elapsed=16.6s | eta=499.6s
[start] MC w4a16 401-450/12450
[done] MC w4a16 401-450/12450 | elapsed=1.6s
[progress] MC w4a16: 450/12450 | batch=50 | elapsed=18.2s | eta=485.6s
[start] MC w4a16 451-500/12450
[done] MC w4a16 451-500/12450 | elapsed=2.0s
[progress] MC w4a16: 500/12450 | batch=50 | elapsed=20.2s | eta=482.8s
[start] MC w4a16 501-550/12450
[done] MC w4a16 501-550/12450 | elapsed=2.3s
[progress] MC w4a16: 550/12450 | batch=50 | elapsed=22.5s | eta=485.9s
[start] MC w4a16 551-600/12450
[done] MC w4a16 551-600/12450 | elapsed=1.8s
[progress] MC w4a16: 600/12450 | batch=50 | elapsed=24.3s | eta=479.1s
[start] MC w4a16 601-650/12450
[done] MC w4a16 601-650/12450 | elapsed=1.3s
[progress] MC w4a16: 650/12450 | batch=50 | elapsed=25.6s | eta=464.1s
[start] MC w4a16 651-700/12450
[done] MC w4a16 651-700/12450 | elapsed=1.2s
[progress] MC w4a16: 700/12450 | batch=50 | elapsed=26.7s | eta=448.7s
[start] MC w4a16 701-750/12450
[done] MC w4a16 701-750/12450 | elapsed=1.8s
[progress] MC w4a16: 750/12450 | batch=50 | elapsed=28.5s | eta=445.2s
[start] MC w4a16 751-800/12450
[done] MC w4a16 751-800/12450 | elapsed=1.3s
[progress] MC w4a16: 800/12450 | batch=50 | elapsed=29.9s | eta=435.3s
[start] MC w4a16 801-850/12450
[done] MC w4a16 801-850/12450 | elapsed=1.6s
[progress] MC w4a16: 850/12450 | batch=50 | elapsed=31.5s | eta=430.4s
[start] MC w4a16 851-900/12450
[done] MC w4a16 851-900/12450 | elapsed=1.5s
[progress] MC w4a16: 900/12450 | batch=50 | elapsed=33.1s | eta=424.3s
[start] MC w4a16 901-950/12450
[done] MC w4a16 901-950/12450 | elapsed=1.4s
[progress] MC w4a16: 950/12450 | batch=50 | elapsed=34.5s | eta=417.5s
[start] MC w4a16 951-1000/12450
[done] MC w4a16 951-1000/12450 | elapsed=1.3s
[progress] MC w4a16: 1000/12450 | batch=50 | elapsed=35.8s | eta=409.9s
[start] MC w4a16 1001-1050/12450
[done] MC w4a16 1001-1050/12450 | elapsed=1.5s
[progress] MC w4a16: 1050/12450 | batch=50 | elapsed=37.3s | eta=404.6s
[start] MC w4a16 1051-1100/12450
[done] MC w4a16 1051-1100/12450 | elapsed=2.7s
[progress] MC w4a16: 1100/12450 | batch=50 | elapsed=40.0s | eta=412.5s
[start] MC w4a16 1101-1150/12450
[done] MC w4a16 1101-1150/12450 | elapsed=1.7s
[progress] MC w4a16: 1150/12450 | batch=50 | elapsed=41.7s | eta=409.5s
[start] MC w4a16 1151-1200/12450
[done] MC w4a16 1151-1200/12450 | elapsed=2.4s
[progress] MC w4a16: 1200/12450 | batch=50 | elapsed=44.1s | eta=413.2s
[start] MC w4a16 1201-1250/12450
[done] MC w4a16 1201-1250/12450 | elapsed=1.6s
[progress] MC w4a16: 1250/12450 | batch=50 | elapsed=45.7s | eta=409.5s
[start] MC w4a16 1251-1300/12450
[done] MC w4a16 1251-1300/12450 | elapsed=1.7s
[progress] MC w4a16: 1300/12450 | batch=50 | elapsed=47.5s | eta=407.1s
[start] MC w4a16 1301-1350/12450
[done] MC w4a16 1301-1350/12450 | elapsed=1.6s
[progress] MC w4a16: 1350/12450 | batch=50 | elapsed=49.1s | eta=403.6s
[start] MC w4a16 1351-1400/12450
[done] MC w4a16 1351-1400/12450 | elapsed=1.6s
[progress] MC w4a16: 1400/12450 | batch=50 | elapsed=50.7s | eta=400.3s
[start] MC w4a16 1401-1450/12450
[done] MC w4a16 1401-1450/12450 | elapsed=1.6s
[progress] MC w4a16: 1450/12450 | batch=50 | elapsed=52.3s | eta=397.1s
[start] MC w4a16 1451-1500/12450
[done] MC w4a16 1451-1500/12450 | elapsed=2.0s
[progress] MC w4a16: 1500/12450 | batch=50 | elapsed=54.4s | eta=397.0s
[start] MC w4a16 1501-1550/12450
[done] MC w4a16 1501-1550/12450 | elapsed=1.6s
[progress] MC w4a16: 1550/12450 | batch=50 | elapsed=56.0s | eta=393.5s
[start] MC w4a16 1551-1600/12450
[done] MC w4a16 1551-1600/12450 | elapsed=1.7s
[progress] MC w4a16: 1600/12450 | batch=50 | elapsed=57.6s | eta=390.9s
[start] MC w4a16 1601-1650/12450
[done] MC w4a16 1601-1650/12450 | elapsed=1.7s
[progress] MC w4a16: 1650/12450 | batch=50 | elapsed=59.4s | eta=388.7s
[start] MC w4a16 1651-1700/12450
[done] MC w4a16 1651-1700/12450 | elapsed=1.6s
[progress] MC w4a16: 1700/12450 | batch=50 | elapsed=61.0s | eta=385.7s
[start] MC w4a16 1701-1750/12450
[done] MC w4a16 1701-1750/12450 | elapsed=1.4s
[progress] MC w4a16: 1750/12450 | batch=50 | elapsed=62.4s | eta=381.5s
[start] MC w4a16 1751-1800/12450
[done] MC w4a16 1751-1800/12450 | elapsed=1.3s
[progress] MC w4a16: 1800/12450 | batch=50 | elapsed=63.7s | eta=376.7s
[start] MC w4a16 1801-1850/12450
[done] MC w4a16 1801-1850/12450 | elapsed=1.4s
[progress] MC w4a16: 1850/12450 | batch=50 | elapsed=65.1s | eta=372.8s
[start] MC w4a16 1851-1900/12450
[done] MC w4a16 1851-1900/12450 | elapsed=1.6s
[progress] MC w4a16: 1900/12450 | batch=50 | elapsed=66.7s | eta=370.2s
[start] MC w4a16 1901-1950/12450
[done] MC w4a16 1901-1950/12450 | elapsed=1.3s
[progress] MC w4a16: 1950/12450 | batch=50 | elapsed=68.0s | eta=366.3s
[start] MC w4a16 1951-2000/12450
[done] MC w4a16 1951-2000/12450 | elapsed=1.2s
[progress] MC w4a16: 2000/12450 | batch=50 | elapsed=69.2s | eta=361.6s
[start] MC w4a16 2001-2050/12450
[done] MC w4a16 2001-2050/12450 | elapsed=1.9s
[progress] MC w4a16: 2050/12450 | batch=50 | elapsed=71.1s | eta=360.9s
[start] MC w4a16 2051-2100/12450
[done] MC w4a16 2051-2100/12450 | elapsed=2.3s
[progress] MC w4a16: 2100/12450 | batch=50 | elapsed=73.5s | eta=362.2s
[start] MC w4a16 2101-2150/12450
[done] MC w4a16 2101-2150/12450 | elapsed=2.2s
[progress] MC w4a16: 2150/12450 | batch=50 | elapsed=75.8s | eta=362.9s
[start] MC w4a16 2151-2200/12450
[done] MC w4a16 2151-2200/12450 | elapsed=2.0s
[progress] MC w4a16: 2200/12450 | batch=50 | elapsed=77.7s | eta=362.2s
[start] MC w4a16 2201-2250/12450
[done] MC w4a16 2201-2250/12450 | elapsed=1.2s
[progress] MC w4a16: 2250/12450 | batch=50 | elapsed=79.0s | eta=358.1s
[start] MC w4a16 2251-2300/12450
[done] MC w4a16 2251-2300/12450 | elapsed=1.3s
[progress] MC w4a16: 2300/12450 | batch=50 | elapsed=80.3s | eta=354.3s
[start] MC w4a16 2301-2350/12450
[done] MC w4a16 2301-2350/12450 | elapsed=1.6s
[progress] MC w4a16: 2350/12450 | batch=50 | elapsed=81.9s | eta=351.9s
[start] MC w4a16 2351-2400/12450
[done] MC w4a16 2351-2400/12450 | elapsed=1.4s
[progress] MC w4a16: 2400/12450 | batch=50 | elapsed=83.3s | eta=348.6s
[start] MC w4a16 2401-2450/12450
[done] MC w4a16 2401-2450/12450 | elapsed=3.1s
[progress] MC w4a16: 2450/12450 | batch=50 | elapsed=86.4s | eta=352.5s
[start] MC w4a16 2451-2500/12450
[done] MC w4a16 2451-2500/12450 | elapsed=3.4s
[progress] MC w4a16: 2500/12450 | batch=50 | elapsed=89.8s | eta=357.3s
[start] MC w4a16 2501-2550/12450
[done] MC w4a16 2501-2550/12450 | elapsed=3.5s
[progress] MC w4a16: 2550/12450 | batch=50 | elapsed=93.3s | eta=362.3s
[start] MC w4a16 2551-2600/12450
[done] MC w4a16 2551-2600/12450 | elapsed=3.5s
[progress] MC w4a16: 2600/12450 | batch=50 | elapsed=96.8s | eta=366.7s
[start] MC w4a16 2601-2650/12450
[done] MC w4a16 2601-2650/12450 | elapsed=3.4s
[progress] MC w4a16: 2650/12450 | batch=50 | elapsed=100.2s | eta=370.6s
[start] MC w4a16 2651-2700/12450
[done] MC w4a16 2651-2700/12450 | elapsed=3.3s
[progress] MC w4a16: 2700/12450 | batch=50 | elapsed=103.6s | eta=374.0s
[start] MC w4a16 2701-2750/12450
[done] MC w4a16 2701-2750/12450 | elapsed=3.3s
[progress] MC w4a16: 2750/12450 | batch=50 | elapsed=106.9s | eta=376.9s
[start] MC w4a16 2751-2800/12450
[done] MC w4a16 2751-2800/12450 | elapsed=3.5s
[progress] MC w4a16: 2800/12450 | batch=50 | elapsed=110.3s | eta=380.3s
[start] MC w4a16 2801-2850/12450
[done] MC w4a16 2801-2850/12450 | elapsed=3.4s
[progress] MC w4a16: 2850/12450 | batch=50 | elapsed=113.8s | eta=383.3s
[start] MC w4a16 2851-2900/12450
[done] MC w4a16 2851-2900/12450 | elapsed=3.4s
[progress] MC w4a16: 2900/12450 | batch=50 | elapsed=117.2s | eta=386.0s
[start] MC w4a16 2901-2950/12450
[done] MC w4a16 2901-2950/12450 | elapsed=3.3s
[progress] MC w4a16: 2950/12450 | batch=50 | elapsed=120.6s | eta=388.3s
[start] MC w4a16 2951-3000/12450
[done] MC w4a16 2951-3000/12450 | elapsed=3.3s
[progress] MC w4a16: 3000/12450 | batch=50 | elapsed=124.0s | eta=390.5s
[start] MC w4a16 3001-3050/12450
[done] MC w4a16 3001-3050/12450 | elapsed=3.3s
[progress] MC w4a16: 3050/12450 | batch=50 | elapsed=127.3s | eta=392.5s
[start] MC w4a16 3051-3100/12450
[done] MC w4a16 3051-3100/12450 | elapsed=3.3s
[progress] MC w4a16: 3100/12450 | batch=50 | elapsed=130.6s | eta=394.0s
[start] MC w4a16 3101-3150/12450
[done] MC w4a16 3101-3150/12450 | elapsed=3.3s
[progress] MC w4a16: 3150/12450 | batch=50 | elapsed=134.0s | eta=395.6s
[start] MC w4a16 3151-3200/12450
[done] MC w4a16 3151-3200/12450 | elapsed=3.4s
[progress] MC w4a16: 3200/12450 | batch=50 | elapsed=137.4s | eta=397.1s
[start] MC w4a16 3201-3250/12450
[done] MC w4a16 3201-3250/12450 | elapsed=3.3s
[progress] MC w4a16: 3250/12450 | batch=50 | elapsed=140.7s | eta=398.4s
[start] MC w4a16 3251-3300/12450
[done] MC w4a16 3251-3300/12450 | elapsed=3.4s
[progress] MC w4a16: 3300/12450 | batch=50 | elapsed=144.2s | eta=399.9s
[start] MC w4a16 3301-3350/12450
[done] MC w4a16 3301-3350/12450 | elapsed=3.2s
[progress] MC w4a16: 3350/12450 | batch=50 | elapsed=147.5s | eta=400.6s
[start] MC w4a16 3351-3400/12450
[done] MC w4a16 3351-3400/12450 | elapsed=3.4s
[progress] MC w4a16: 3400/12450 | batch=50 | elapsed=151.0s | eta=401.9s
[start] MC w4a16 3401-3450/12450
[done] MC w4a16 3401-3450/12450 | elapsed=3.3s
[progress] MC w4a16: 3450/12450 | batch=50 | elapsed=154.3s | eta=402.6s
[start] MC w4a16 3451-3500/12450
[done] MC w4a16 3451-3500/12450 | elapsed=3.3s
[progress] MC w4a16: 3500/12450 | batch=50 | elapsed=157.6s | eta=403.1s
[start] MC w4a16 3501-3550/12450
[done] MC w4a16 3501-3550/12450 | elapsed=3.4s
[progress] MC w4a16: 3550/12450 | batch=50 | elapsed=161.1s | eta=403.9s
[start] MC w4a16 3551-3600/12450
[done] MC w4a16 3551-3600/12450 | elapsed=3.3s
[progress] MC w4a16: 3600/12450 | batch=50 | elapsed=164.5s | eta=404.4s
[start] MC w4a16 3601-3650/12450
[done] MC w4a16 3601-3650/12450 | elapsed=3.3s
[progress] MC w4a16: 3650/12450 | batch=50 | elapsed=167.8s | eta=404.6s
[start] MC w4a16 3651-3700/12450
[done] MC w4a16 3651-3700/12450 | elapsed=3.3s
[progress] MC w4a16: 3700/12450 | batch=50 | elapsed=171.1s | eta=404.7s
[start] MC w4a16 3701-3750/12450
[done] MC w4a16 3701-3750/12450 | elapsed=3.4s
[progress] MC w4a16: 3750/12450 | batch=50 | elapsed=174.6s | eta=405.1s
[start] MC w4a16 3751-3800/12450
[done] MC w4a16 3751-3800/12450 | elapsed=3.2s
[progress] MC w4a16: 3800/12450 | batch=50 | elapsed=177.8s | eta=404.7s
[start] MC w4a16 3801-3850/12450
[done] MC w4a16 3801-3850/12450 | elapsed=3.3s
[progress] MC w4a16: 3850/12450 | batch=50 | elapsed=181.1s | eta=404.6s
[start] MC w4a16 3851-3900/12450
[done] MC w4a16 3851-3900/12450 | elapsed=3.4s
[progress] MC w4a16: 3900/12450 | batch=50 | elapsed=184.5s | eta=404.6s
[start] MC w4a16 3901-3950/12450
[done] MC w4a16 3901-3950/12450 | elapsed=3.4s
[progress] MC w4a16: 3950/12450 | batch=50 | elapsed=188.0s | eta=404.5s
[start] MC w4a16 3951-4000/12450
[done] MC w4a16 3951-4000/12450 | elapsed=3.3s
[progress] MC w4a16: 4000/12450 | batch=50 | elapsed=191.3s | eta=404.1s
[start] MC w4a16 4001-4050/12450
[done] MC w4a16 4001-4050/12450 | elapsed=3.3s
[progress] MC w4a16: 4050/12450 | batch=50 | elapsed=194.7s | eta=403.7s
[start] MC w4a16 4051-4100/12450
[done] MC w4a16 4051-4100/12450 | elapsed=3.3s
[progress] MC w4a16: 4100/12450 | batch=50 | elapsed=198.0s | eta=403.2s
[start] MC w4a16 4101-4150/12450
[done] MC w4a16 4101-4150/12450 | elapsed=3.7s
[progress] MC w4a16: 4150/12450 | batch=50 | elapsed=201.8s | eta=403.5s
[start] MC w4a16 4151-4200/12450
[done] MC w4a16 4151-4200/12450 | elapsed=3.3s
[progress] MC w4a16: 4200/12450 | batch=50 | elapsed=205.1s | eta=402.9s
[start] MC w4a16 4201-4250/12450
[done] MC w4a16 4201-4250/12450 | elapsed=3.5s
[progress] MC w4a16: 4250/12450 | batch=50 | elapsed=208.6s | eta=402.6s
[start] MC w4a16 4251-4300/12450
[done] MC w4a16 4251-4300/12450 | elapsed=3.3s
[progress] MC w4a16: 4300/12450 | batch=50 | elapsed=211.9s | eta=401.7s
[start] MC w4a16 4301-4350/12450
[done] MC w4a16 4301-4350/12450 | elapsed=3.3s
[progress] MC w4a16: 4350/12450 | batch=50 | elapsed=215.3s | eta=401.0s
[start] MC w4a16 4351-4400/12450
[done] MC w4a16 4351-4400/12450 | elapsed=3.3s
[progress] MC w4a16: 4400/12450 | batch=50 | elapsed=218.7s | eta=400.1s
[start] MC w4a16 4401-4450/12450
[done] MC w4a16 4401-4450/12450 | elapsed=3.3s
[progress] MC w4a16: 4450/12450 | batch=50 | elapsed=222.0s | eta=399.1s
[start] MC w4a16 4451-4500/12450
[done] MC w4a16 4451-4500/12450 | elapsed=3.3s
[progress] MC w4a16: 4500/12450 | batch=50 | elapsed=225.4s | eta=398.1s
[start] MC w4a16 4501-4550/12450
[done] MC w4a16 4501-4550/12450 | elapsed=3.4s
[progress] MC w4a16: 4550/12450 | batch=50 | elapsed=228.8s | eta=397.2s
[start] MC w4a16 4551-4600/12450
[done] MC w4a16 4551-4600/12450 | elapsed=3.3s
[progress] MC w4a16: 4600/12450 | batch=50 | elapsed=232.1s | eta=396.1s
[start] MC w4a16 4601-4650/12450
[done] MC w4a16 4601-4650/12450 | elapsed=3.4s
[progress] MC w4a16: 4650/12450 | batch=50 | elapsed=235.6s | eta=395.2s
[start] MC w4a16 4651-4700/12450
[done] MC w4a16 4651-4700/12450 | elapsed=3.3s
[progress] MC w4a16: 4700/12450 | batch=50 | elapsed=239.0s | eta=394.0s
[start] MC w4a16 4701-4750/12450
[done] MC w4a16 4701-4750/12450 | elapsed=3.4s
[progress] MC w4a16: 4750/12450 | batch=50 | elapsed=242.4s | eta=392.9s
[start] MC w4a16 4751-4800/12450
[done] MC w4a16 4751-4800/12450 | elapsed=3.4s
[progress] MC w4a16: 4800/12450 | batch=50 | elapsed=245.9s | eta=391.8s
[start] MC w4a16 4801-4850/12450
[done] MC w4a16 4801-4850/12450 | elapsed=3.5s
[progress] MC w4a16: 4850/12450 | batch=50 | elapsed=249.4s | eta=390.8s
[start] MC w4a16 4851-4900/12450
[done] MC w4a16 4851-4900/12450 | elapsed=3.6s
[progress] MC w4a16: 4900/12450 | batch=50 | elapsed=253.0s | eta=389.9s
[start] MC w4a16 4901-4950/12450
[done] MC w4a16 4901-4950/12450 | elapsed=3.4s
[progress] MC w4a16: 4950/12450 | batch=50 | elapsed=256.5s | eta=388.7s
[start] MC w4a16 4951-5000/12450
[done] MC w4a16 4951-5000/12450 | elapsed=3.4s
[progress] MC w4a16: 5000/12450 | batch=50 | elapsed=259.9s | eta=387.3s
[start] MC w4a16 5001-5050/12450
[done] MC w4a16 5001-5050/12450 | elapsed=3.3s
[progress] MC w4a16: 5050/12450 | batch=50 | elapsed=263.3s | eta=385.9s
[start] MC w4a16 5051-5100/12450
[done] MC w4a16 5051-5100/12450 | elapsed=3.3s
[progress] MC w4a16: 5100/12450 | batch=50 | elapsed=266.7s | eta=384.4s
[start] MC w4a16 5101-5150/12450
[done] MC w4a16 5101-5150/12450 | elapsed=3.3s
[progress] MC w4a16: 5150/12450 | batch=50 | elapsed=270.1s | eta=382.8s
[start] MC w4a16 5151-5200/12450
[done] MC w4a16 5151-5200/12450 | elapsed=3.3s
[progress] MC w4a16: 5200/12450 | batch=50 | elapsed=273.4s | eta=381.2s
[start] MC w4a16 5201-5250/12450
[done] MC w4a16 5201-5250/12450 | elapsed=3.4s
[progress] MC w4a16: 5250/12450 | batch=50 | elapsed=276.8s | eta=379.6s
[start] MC w4a16 5251-5300/12450
[done] MC w4a16 5251-5300/12450 | elapsed=3.4s
[progress] MC w4a16: 5300/12450 | batch=50 | elapsed=280.3s | eta=378.1s
[start] MC w4a16 5301-5350/12450
[done] MC w4a16 5301-5350/12450 | elapsed=3.4s
[progress] MC w4a16: 5350/12450 | batch=50 | elapsed=283.7s | eta=376.5s
[start] MC w4a16 5351-5400/12450
[done] MC w4a16 5351-5400/12450 | elapsed=3.4s
[progress] MC w4a16: 5400/12450 | batch=50 | elapsed=287.1s | eta=374.8s
[start] MC w4a16 5401-5450/12450
[done] MC w4a16 5401-5450/12450 | elapsed=3.5s
[progress] MC w4a16: 5450/12450 | batch=50 | elapsed=290.6s | eta=373.3s
[start] MC w4a16 5451-5500/12450
[done] MC w4a16 5451-5500/12450 | elapsed=3.8s
[progress] MC w4a16: 5500/12450 | batch=50 | elapsed=294.5s | eta=372.1s
[start] MC w4a16 5501-5550/12450
[done] MC w4a16 5501-5550/12450 | elapsed=3.5s
[progress] MC w4a16: 5550/12450 | batch=50 | elapsed=298.0s | eta=370.5s
[start] MC w4a16 5551-5600/12450
[done] MC w4a16 5551-5600/12450 | elapsed=3.3s
[progress] MC w4a16: 5600/12450 | batch=50 | elapsed=301.4s | eta=368.7s
[start] MC w4a16 5601-5650/12450
[done] MC w4a16 5601-5650/12450 | elapsed=3.3s
[progress] MC w4a16: 5650/12450 | batch=50 | elapsed=304.8s | eta=366.8s
[start] MC w4a16 5651-5700/12450
[done] MC w4a16 5651-5700/12450 | elapsed=3.4s
[progress] MC w4a16: 5700/12450 | batch=50 | elapsed=308.2s | eta=365.0s
[start] MC w4a16 5701-5750/12450
[done] MC w4a16 5701-5750/12450 | elapsed=3.3s
[progress] MC w4a16: 5750/12450 | batch=50 | elapsed=311.5s | eta=363.0s
[start] MC w4a16 5751-5800/12450
[done] MC w4a16 5751-5800/12450 | elapsed=3.3s
[progress] MC w4a16: 5800/12450 | batch=50 | elapsed=314.9s | eta=361.0s
[start] MC w4a16 5801-5850/12450
[done] MC w4a16 5801-5850/12450 | elapsed=3.3s
[progress] MC w4a16: 5850/12450 | batch=50 | elapsed=318.2s | eta=359.0s
[start] MC w4a16 5851-5900/12450
[done] MC w4a16 5851-5900/12450 | elapsed=3.4s
[progress] MC w4a16: 5900/12450 | batch=50 | elapsed=321.7s | eta=357.1s
[start] MC w4a16 5901-5950/12450
[done] MC w4a16 5901-5950/12450 | elapsed=3.3s
[progress] MC w4a16: 5950/12450 | batch=50 | elapsed=325.0s | eta=355.1s
[start] MC w4a16 5951-6000/12450
[done] MC w4a16 5951-6000/12450 | elapsed=3.3s
[progress] MC w4a16: 6000/12450 | batch=50 | elapsed=328.4s | eta=353.0s
[start] MC w4a16 6001-6050/12450
[done] MC w4a16 6001-6050/12450 | elapsed=3.3s
[progress] MC w4a16: 6050/12450 | batch=50 | elapsed=331.7s | eta=350.9s
[start] MC w4a16 6051-6100/12450
[done] MC w4a16 6051-6100/12450 | elapsed=3.3s
[progress] MC w4a16: 6100/12450 | batch=50 | elapsed=335.1s | eta=348.8s
[start] MC w4a16 6101-6150/12450
[done] MC w4a16 6101-6150/12450 | elapsed=3.3s
[progress] MC w4a16: 6150/12450 | batch=50 | elapsed=338.4s | eta=346.7s
[start] MC w4a16 6151-6200/12450
[done] MC w4a16 6151-6200/12450 | elapsed=3.2s
[progress] MC w4a16: 6200/12450 | batch=50 | elapsed=341.7s | eta=344.5s
[start] MC w4a16 6201-6250/12450
[done] MC w4a16 6201-6250/12450 | elapsed=3.2s
[progress] MC w4a16: 6250/12450 | batch=50 | elapsed=345.0s | eta=342.2s
[start] MC w4a16 6251-6300/12450
[done] MC w4a16 6251-6300/12450 | elapsed=3.3s
[progress] MC w4a16: 6300/12450 | batch=50 | elapsed=348.4s | eta=340.1s
[start] MC w4a16 6301-6350/12450
[done] MC w4a16 6301-6350/12450 | elapsed=3.5s
[progress] MC w4a16: 6350/12450 | batch=50 | elapsed=352.0s | eta=338.1s
[start] MC w4a16 6351-6400/12450
[done] MC w4a16 6351-6400/12450 | elapsed=3.5s
[progress] MC w4a16: 6400/12450 | batch=50 | elapsed=355.6s | eta=336.1s
[start] MC w4a16 6401-6450/12450
[done] MC w4a16 6401-6450/12450 | elapsed=3.4s
[progress] MC w4a16: 6450/12450 | batch=50 | elapsed=359.1s | eta=334.0s
[start] MC w4a16 6451-6500/12450
[done] MC w4a16 6451-6500/12450 | elapsed=3.3s
[progress] MC w4a16: 6500/12450 | batch=50 | elapsed=362.4s | eta=331.7s
[start] MC w4a16 6501-6550/12450
[done] MC w4a16 6501-6550/12450 | elapsed=3.3s
[progress] MC w4a16: 6550/12450 | batch=50 | elapsed=365.8s | eta=329.5s
[start] MC w4a16 6551-6600/12450
[done] MC w4a16 6551-6600/12450 | elapsed=3.3s
[progress] MC w4a16: 6600/12450 | batch=50 | elapsed=369.2s | eta=327.2s
[start] MC w4a16 6601-6650/12450
[done] MC w4a16 6601-6650/12450 | elapsed=3.4s
[progress] MC w4a16: 6650/12450 | batch=50 | elapsed=372.6s | eta=325.0s
[start] MC w4a16 6651-6700/12450
[done] MC w4a16 6651-6700/12450 | elapsed=3.4s
[progress] MC w4a16: 6700/12450 | batch=50 | elapsed=376.1s | eta=322.8s
[start] MC w4a16 6701-6750/12450
[done] MC w4a16 6701-6750/12450 | elapsed=3.5s
[progress] MC w4a16: 6750/12450 | batch=50 | elapsed=379.7s | eta=320.6s
[start] MC w4a16 6751-6800/12450
[done] MC w4a16 6751-6800/12450 | elapsed=3.3s
[progress] MC w4a16: 6800/12450 | batch=50 | elapsed=383.1s | eta=318.3s
[start] MC w4a16 6801-6850/12450
[done] MC w4a16 6801-6850/12450 | elapsed=3.4s
[progress] MC w4a16: 6850/12450 | batch=50 | elapsed=386.6s | eta=316.0s
[start] MC w4a16 6851-6900/12450
[done] MC w4a16 6851-6900/12450 | elapsed=3.3s
[progress] MC w4a16: 6900/12450 | batch=50 | elapsed=389.9s | eta=313.7s
[start] MC w4a16 6901-6950/12450
[done] MC w4a16 6901-6950/12450 | elapsed=3.5s
[progress] MC w4a16: 6950/12450 | batch=50 | elapsed=393.5s | eta=311.4s
[start] MC w4a16 6951-7000/12450
[done] MC w4a16 6951-7000/12450 | elapsed=3.3s
[progress] MC w4a16: 7000/12450 | batch=50 | elapsed=396.9s | eta=309.0s
[start] MC w4a16 7001-7050/12450
[done] MC w4a16 7001-7050/12450 | elapsed=3.2s
[progress] MC w4a16: 7050/12450 | batch=50 | elapsed=400.2s | eta=306.5s
[start] MC w4a16 7051-7100/12450
[done] MC w4a16 7051-7100/12450 | elapsed=3.4s
[progress] MC w4a16: 7100/12450 | batch=50 | elapsed=403.7s | eta=304.2s
[start] MC w4a16 7101-7150/12450
[done] MC w4a16 7101-7150/12450 | elapsed=3.3s
[progress] MC w4a16: 7150/12450 | batch=50 | elapsed=407.0s | eta=301.7s
[start] MC w4a16 7151-7200/12450
[done] MC w4a16 7151-7200/12450 | elapsed=3.4s
[progress] MC w4a16: 7200/12450 | batch=50 | elapsed=410.5s | eta=299.3s
[start] MC w4a16 7201-7250/12450
[done] MC w4a16 7201-7250/12450 | elapsed=3.3s
[progress] MC w4a16: 7250/12450 | batch=50 | elapsed=413.9s | eta=296.8s
[start] MC w4a16 7251-7300/12450
[done] MC w4a16 7251-7300/12450 | elapsed=3.4s
[progress] MC w4a16: 7300/12450 | batch=50 | elapsed=417.3s | eta=294.4s
[start] MC w4a16 7301-7350/12450
[done] MC w4a16 7301-7350/12450 | elapsed=3.3s
[progress] MC w4a16: 7350/12450 | batch=50 | elapsed=420.7s | eta=291.9s
[start] MC w4a16 7351-7400/12450
[done] MC w4a16 7351-7400/12450 | elapsed=3.3s
[progress] MC w4a16: 7400/12450 | batch=50 | elapsed=424.1s | eta=289.4s
[start] MC w4a16 7401-7450/12450
[done] MC w4a16 7401-7450/12450 | elapsed=3.3s
[progress] MC w4a16: 7450/12450 | batch=50 | elapsed=427.5s | eta=286.9s
[start] MC w4a16 7451-7500/12450
[done] MC w4a16 7451-7500/12450 | elapsed=3.3s
[progress] MC w4a16: 7500/12450 | batch=50 | elapsed=430.9s | eta=284.4s
[start] MC w4a16 7501-7550/12450
[done] MC w4a16 7501-7550/12450 | elapsed=3.3s
[progress] MC w4a16: 7550/12450 | batch=50 | elapsed=434.3s | eta=281.9s
[start] MC w4a16 7551-7600/12450
[done] MC w4a16 7551-7600/12450 | elapsed=3.3s
[progress] MC w4a16: 7600/12450 | batch=50 | elapsed=437.7s | eta=279.3s
[start] MC w4a16 7601-7650/12450
[done] MC w4a16 7601-7650/12450 | elapsed=3.4s
[progress] MC w4a16: 7650/12450 | batch=50 | elapsed=441.2s | eta=276.8s
[start] MC w4a16 7651-7700/12450
[done] MC w4a16 7651-7700/12450 | elapsed=3.4s
[progress] MC w4a16: 7700/12450 | batch=50 | elapsed=444.6s | eta=274.3s
[start] MC w4a16 7701-7750/12450
[done] MC w4a16 7701-7750/12450 | elapsed=3.4s
[progress] MC w4a16: 7750/12450 | batch=50 | elapsed=448.1s | eta=271.7s
[start] MC w4a16 7751-7800/12450
[done] MC w4a16 7751-7800/12450 | elapsed=3.4s
[progress] MC w4a16: 7800/12450 | batch=50 | elapsed=451.5s | eta=269.2s
[start] MC w4a16 7801-7850/12450
[done] MC w4a16 7801-7850/12450 | elapsed=3.3s
[progress] MC w4a16: 7850/12450 | batch=50 | elapsed=454.9s | eta=266.6s
[start] MC w4a16 7851-7900/12450
[done] MC w4a16 7851-7900/12450 | elapsed=3.3s
[progress] MC w4a16: 7900/12450 | batch=50 | elapsed=458.3s | eta=264.0s
[start] MC w4a16 7901-7950/12450
[done] MC w4a16 7901-7950/12450 | elapsed=3.3s
[progress] MC w4a16: 7950/12450 | batch=50 | elapsed=461.7s | eta=261.4s
[start] MC w4a16 7951-8000/12450
[done] MC w4a16 7951-8000/12450 | elapsed=3.4s
[progress] MC w4a16: 8000/12450 | batch=50 | elapsed=465.2s | eta=258.8s
[start] MC w4a16 8001-8050/12450
[done] MC w4a16 8001-8050/12450 | elapsed=3.3s
[progress] MC w4a16: 8050/12450 | batch=50 | elapsed=468.5s | eta=256.1s
[start] MC w4a16 8051-8100/12450
[done] MC w4a16 8051-8100/12450 | elapsed=3.3s
[progress] MC w4a16: 8100/12450 | batch=50 | elapsed=471.9s | eta=253.4s
[start] MC w4a16 8101-8150/12450
[done] MC w4a16 8101-8150/12450 | elapsed=3.2s
[progress] MC w4a16: 8150/12450 | batch=50 | elapsed=475.2s | eta=250.7s
[start] MC w4a16 8151-8200/12450
[done] MC w4a16 8151-8200/12450 | elapsed=3.3s
[progress] MC w4a16: 8200/12450 | batch=50 | elapsed=478.6s | eta=248.1s
[start] MC w4a16 8201-8250/12450
[done] MC w4a16 8201-8250/12450 | elapsed=3.4s
[progress] MC w4a16: 8250/12450 | batch=50 | elapsed=482.1s | eta=245.4s
[start] MC w4a16 8251-8300/12450
[done] MC w4a16 8251-8300/12450 | elapsed=3.3s
[progress] MC w4a16: 8300/12450 | batch=50 | elapsed=485.5s | eta=242.8s
[start] MC w4a16 8301-8350/12450
[done] MC w4a16 8301-8350/12450 | elapsed=3.5s
[progress] MC w4a16: 8350/12450 | batch=50 | elapsed=489.1s | eta=240.2s
[start] MC w4a16 8351-8400/12450
[done] MC w4a16 8351-8400/12450 | elapsed=3.3s
[progress] MC w4a16: 8400/12450 | batch=50 | elapsed=492.6s | eta=237.5s
[start] MC w4a16 8401-8450/12450
[done] MC w4a16 8401-8450/12450 | elapsed=3.3s
[progress] MC w4a16: 8450/12450 | batch=50 | elapsed=495.9s | eta=234.8s
[start] MC w4a16 8451-8500/12450
[done] MC w4a16 8451-8500/12450 | elapsed=3.3s
[progress] MC w4a16: 8500/12450 | batch=50 | elapsed=499.3s | eta=232.0s
[start] MC w4a16 8501-8550/12450
[done] MC w4a16 8501-8550/12450 | elapsed=3.3s
[progress] MC w4a16: 8550/12450 | batch=50 | elapsed=502.7s | eta=229.3s
[start] MC w4a16 8551-8600/12450
[done] MC w4a16 8551-8600/12450 | elapsed=3.3s
[progress] MC w4a16: 8600/12450 | batch=50 | elapsed=506.0s | eta=226.5s
[start] MC w4a16 8601-8650/12450
[done] MC w4a16 8601-8650/12450 | elapsed=3.2s
[progress] MC w4a16: 8650/12450 | batch=50 | elapsed=509.4s | eta=223.8s
[start] MC w4a16 8651-8700/12450
[done] MC w4a16 8651-8700/12450 | elapsed=3.4s
[progress] MC w4a16: 8700/12450 | batch=50 | elapsed=512.8s | eta=221.1s
[start] MC w4a16 8701-8750/12450
[done] MC w4a16 8701-8750/12450 | elapsed=3.3s
[progress] MC w4a16: 8750/12450 | batch=50 | elapsed=516.3s | eta=218.3s
[start] MC w4a16 8751-8800/12450
[done] MC w4a16 8751-8800/12450 | elapsed=3.3s
[progress] MC w4a16: 8800/12450 | batch=50 | elapsed=519.7s | eta=215.6s
[start] MC w4a16 8801-8850/12450
[done] MC w4a16 8801-8850/12450 | elapsed=3.4s
[progress] MC w4a16: 8850/12450 | batch=50 | elapsed=523.2s | eta=212.8s
[start] MC w4a16 8851-8900/12450
[done] MC w4a16 8851-8900/12450 | elapsed=3.3s
[progress] MC w4a16: 8900/12450 | batch=50 | elapsed=526.6s | eta=210.0s
[start] MC w4a16 8901-8950/12450
[done] MC w4a16 8901-8950/12450 | elapsed=3.4s
[progress] MC w4a16: 8950/12450 | batch=50 | elapsed=530.1s | eta=207.3s
[start] MC w4a16 8951-9000/12450
[done] MC w4a16 8951-9000/12450 | elapsed=3.4s
[progress] MC w4a16: 9000/12450 | batch=50 | elapsed=533.5s | eta=204.5s
[start] MC w4a16 9001-9050/12450
[done] MC w4a16 9001-9050/12450 | elapsed=3.4s
[progress] MC w4a16: 9050/12450 | batch=50 | elapsed=537.0s | eta=201.8s
[start] MC w4a16 9051-9100/12450
[done] MC w4a16 9051-9100/12450 | elapsed=3.3s
[progress] MC w4a16: 9100/12450 | batch=50 | elapsed=540.5s | eta=199.0s
[start] MC w4a16 9101-9150/12450
[done] MC w4a16 9101-9150/12450 | elapsed=3.4s
[progress] MC w4a16: 9150/12450 | batch=50 | elapsed=544.0s | eta=196.2s
[start] MC w4a16 9151-9200/12450
[done] MC w4a16 9151-9200/12450 | elapsed=3.4s
[progress] MC w4a16: 9200/12450 | batch=50 | elapsed=547.5s | eta=193.4s
[start] MC w4a16 9201-9250/12450
[done] MC w4a16 9201-9250/12450 | elapsed=3.4s
[progress] MC w4a16: 9250/12450 | batch=50 | elapsed=551.0s | eta=190.6s
[start] MC w4a16 9251-9300/12450
[done] MC w4a16 9251-9300/12450 | elapsed=3.3s
[progress] MC w4a16: 9300/12450 | batch=50 | elapsed=554.4s | eta=187.8s
[start] MC w4a16 9301-9350/12450
[done] MC w4a16 9301-9350/12450 | elapsed=3.2s
[progress] MC w4a16: 9350/12450 | batch=50 | elapsed=557.8s | eta=184.9s
[start] MC w4a16 9351-9400/12450
[done] MC w4a16 9351-9400/12450 | elapsed=3.4s
[progress] MC w4a16: 9400/12450 | batch=50 | elapsed=561.3s | eta=182.1s
[start] MC w4a16 9401-9450/12450
[done] MC w4a16 9401-9450/12450 | elapsed=3.4s
[progress] MC w4a16: 9450/12450 | batch=50 | elapsed=564.8s | eta=179.3s
[start] MC w4a16 9451-9500/12450
[done] MC w4a16 9451-9500/12450 | elapsed=3.3s
[progress] MC w4a16: 9500/12450 | batch=50 | elapsed=568.3s | eta=176.5s
[start] MC w4a16 9501-9550/12450
[done] MC w4a16 9501-9550/12450 | elapsed=3.3s
[progress] MC w4a16: 9550/12450 | batch=50 | elapsed=571.7s | eta=173.6s
[start] MC w4a16 9551-9600/12450
[done] MC w4a16 9551-9600/12450 | elapsed=3.5s
[progress] MC w4a16: 9600/12450 | batch=50 | elapsed=575.2s | eta=170.8s
[start] MC w4a16 9601-9650/12450
[done] MC w4a16 9601-9650/12450 | elapsed=3.4s
[progress] MC w4a16: 9650/12450 | batch=50 | elapsed=578.7s | eta=167.9s
[start] MC w4a16 9651-9700/12450
[done] MC w4a16 9651-9700/12450 | elapsed=3.3s
[progress] MC w4a16: 9700/12450 | batch=50 | elapsed=582.2s | eta=165.1s
[start] MC w4a16 9701-9750/12450
[done] MC w4a16 9701-9750/12450 | elapsed=3.3s
[progress] MC w4a16: 9750/12450 | batch=50 | elapsed=585.6s | eta=162.2s
[start] MC w4a16 9751-9800/12450
[done] MC w4a16 9751-9800/12450 | elapsed=3.3s
[progress] MC w4a16: 9800/12450 | batch=50 | elapsed=589.0s | eta=159.3s
[start] MC w4a16 9801-9850/12450
[done] MC w4a16 9801-9850/12450 | elapsed=3.4s
[progress] MC w4a16: 9850/12450 | batch=50 | elapsed=592.5s | eta=156.4s
[start] MC w4a16 9851-9900/12450
[done] MC w4a16 9851-9900/12450 | elapsed=3.2s
[progress] MC w4a16: 9900/12450 | batch=50 | elapsed=595.8s | eta=153.5s
[start] MC w4a16 9901-9950/12450
[done] MC w4a16 9901-9950/12450 | elapsed=3.3s
[progress] MC w4a16: 9950/12450 | batch=50 | elapsed=599.2s | eta=150.6s
[start] MC w4a16 9951-10000/12450
[done] MC w4a16 9951-10000/12450 | elapsed=3.5s
[progress] MC w4a16: 10000/12450 | batch=50 | elapsed=602.8s | eta=147.7s
[start] MC w4a16 10001-10050/12450
[done] MC w4a16 10001-10050/12450 | elapsed=3.4s
[progress] MC w4a16: 10050/12450 | batch=50 | elapsed=606.3s | eta=144.8s
[start] MC w4a16 10051-10100/12450
[done] MC w4a16 10051-10100/12450 | elapsed=3.3s
[progress] MC w4a16: 10100/12450 | batch=50 | elapsed=609.7s | eta=141.9s
[start] MC w4a16 10101-10150/12450
[done] MC w4a16 10101-10150/12450 | elapsed=3.3s
[progress] MC w4a16: 10150/12450 | batch=50 | elapsed=613.1s | eta=138.9s
[start] MC w4a16 10151-10200/12450
[done] MC w4a16 10151-10200/12450 | elapsed=3.3s
[progress] MC w4a16: 10200/12450 | batch=50 | elapsed=616.6s | eta=136.0s
[start] MC w4a16 10201-10250/12450
[done] MC w4a16 10201-10250/12450 | elapsed=3.2s
[progress] MC w4a16: 10250/12450 | batch=50 | elapsed=619.9s | eta=133.1s
[start] MC w4a16 10251-10300/12450
[done] MC w4a16 10251-10300/12450 | elapsed=3.2s
[progress] MC w4a16: 10300/12450 | batch=50 | elapsed=623.3s | eta=130.1s
[start] MC w4a16 10301-10350/12450
[done] MC w4a16 10301-10350/12450 | elapsed=3.3s
[progress] MC w4a16: 10350/12450 | batch=50 | elapsed=626.7s | eta=127.2s
[start] MC w4a16 10351-10400/12450
[done] MC w4a16 10351-10400/12450 | elapsed=3.3s
[progress] MC w4a16: 10400/12450 | batch=50 | elapsed=630.1s | eta=124.2s
[start] MC w4a16 10401-10450/12450
[done] MC w4a16 10401-10450/12450 | elapsed=3.2s
[progress] MC w4a16: 10450/12450 | batch=50 | elapsed=633.5s | eta=121.2s
[start] MC w4a16 10451-10500/12450
[done] MC w4a16 10451-10500/12450 | elapsed=3.4s
[progress] MC w4a16: 10500/12450 | batch=50 | elapsed=637.0s | eta=118.3s
[start] MC w4a16 10501-10550/12450
[done] MC w4a16 10501-10550/12450 | elapsed=3.3s
[progress] MC w4a16: 10550/12450 | batch=50 | elapsed=640.4s | eta=115.3s
[start] MC w4a16 10551-10600/12450
[done] MC w4a16 10551-10600/12450 | elapsed=3.4s
[progress] MC w4a16: 10600/12450 | batch=50 | elapsed=643.9s | eta=112.4s
[start] MC w4a16 10601-10650/12450
[done] MC w4a16 10601-10650/12450 | elapsed=3.4s
[progress] MC w4a16: 10650/12450 | batch=50 | elapsed=647.4s | eta=109.4s
[start] MC w4a16 10651-10700/12450
[done] MC w4a16 10651-10700/12450 | elapsed=3.2s
[progress] MC w4a16: 10700/12450 | batch=50 | elapsed=650.7s | eta=106.4s
[start] MC w4a16 10701-10750/12450
[done] MC w4a16 10701-10750/12450 | elapsed=3.3s
[progress] MC w4a16: 10750/12450 | batch=50 | elapsed=654.2s | eta=103.5s
[start] MC w4a16 10751-10800/12450
[done] MC w4a16 10751-10800/12450 | elapsed=3.3s
[progress] MC w4a16: 10800/12450 | batch=50 | elapsed=657.7s | eta=100.5s
[start] MC w4a16 10801-10850/12450
[done] MC w4a16 10801-10850/12450 | elapsed=3.4s
[progress] MC w4a16: 10850/12450 | batch=50 | elapsed=661.2s | eta=97.5s
[start] MC w4a16 10851-10900/12450
[done] MC w4a16 10851-10900/12450 | elapsed=3.3s
[progress] MC w4a16: 10900/12450 | batch=50 | elapsed=664.6s | eta=94.5s
[start] MC w4a16 10901-10950/12450
[done] MC w4a16 10901-10950/12450 | elapsed=3.3s
[progress] MC w4a16: 10950/12450 | batch=50 | elapsed=668.1s | eta=91.5s
[start] MC w4a16 10951-11000/12450
[done] MC w4a16 10951-11000/12450 | elapsed=3.4s
[progress] MC w4a16: 11000/12450 | batch=50 | elapsed=671.6s | eta=88.5s
[start] MC w4a16 11001-11050/12450
[done] MC w4a16 11001-11050/12450 | elapsed=3.4s
[progress] MC w4a16: 11050/12450 | batch=50 | elapsed=675.1s | eta=85.5s
[start] MC w4a16 11051-11100/12450
[done] MC w4a16 11051-11100/12450 | elapsed=3.3s
[progress] MC w4a16: 11100/12450 | batch=50 | elapsed=678.5s | eta=82.5s
[start] MC w4a16 11101-11150/12450
[done] MC w4a16 11101-11150/12450 | elapsed=3.4s
[progress] MC w4a16: 11150/12450 | batch=50 | elapsed=682.0s | eta=79.5s
[start] MC w4a16 11151-11200/12450
[done] MC w4a16 11151-11200/12450 | elapsed=3.4s
[progress] MC w4a16: 11200/12450 | batch=50 | elapsed=685.5s | eta=76.5s
[start] MC w4a16 11201-11250/12450
[done] MC w4a16 11201-11250/12450 | elapsed=3.4s
[progress] MC w4a16: 11250/12450 | batch=50 | elapsed=689.0s | eta=73.5s
[start] MC w4a16 11251-11300/12450
[done] MC w4a16 11251-11300/12450 | elapsed=3.3s
[progress] MC w4a16: 11300/12450 | batch=50 | elapsed=692.4s | eta=70.5s
[start] MC w4a16 11301-11350/12450
[done] MC w4a16 11301-11350/12450 | elapsed=3.3s
[progress] MC w4a16: 11350/12450 | batch=50 | elapsed=695.9s | eta=67.4s
[start] MC w4a16 11351-11400/12450
[done] MC w4a16 11351-11400/12450 | elapsed=3.2s
[progress] MC w4a16: 11400/12450 | batch=50 | elapsed=699.2s | eta=64.4s
[start] MC w4a16 11401-11450/12450
[done] MC w4a16 11401-11450/12450 | elapsed=3.3s
[progress] MC w4a16: 11450/12450 | batch=50 | elapsed=702.7s | eta=61.4s
[start] MC w4a16 11451-11500/12450
[done] MC w4a16 11451-11500/12450 | elapsed=3.4s
[progress] MC w4a16: 11500/12450 | batch=50 | elapsed=706.2s | eta=58.3s
[start] MC w4a16 11501-11550/12450
[done] MC w4a16 11501-11550/12450 | elapsed=3.3s
[progress] MC w4a16: 11550/12450 | batch=50 | elapsed=709.7s | eta=55.3s
[start] MC w4a16 11551-11600/12450
[done] MC w4a16 11551-11600/12450 | elapsed=3.3s
[progress] MC w4a16: 11600/12450 | batch=50 | elapsed=713.1s | eta=52.3s
[start] MC w4a16 11601-11650/12450
[done] MC w4a16 11601-11650/12450 | elapsed=3.3s
[progress] MC w4a16: 11650/12450 | batch=50 | elapsed=716.6s | eta=49.2s
[start] MC w4a16 11651-11700/12450
[done] MC w4a16 11651-11700/12450 | elapsed=3.3s
[progress] MC w4a16: 11700/12450 | batch=50 | elapsed=720.1s | eta=46.2s
[start] MC w4a16 11701-11750/12450
[done] MC w4a16 11701-11750/12450 | elapsed=3.3s
[progress] MC w4a16: 11750/12450 | batch=50 | elapsed=723.5s | eta=43.1s
[start] MC w4a16 11751-11800/12450
[done] MC w4a16 11751-11800/12450 | elapsed=3.3s
[progress] MC w4a16: 11800/12450 | batch=50 | elapsed=727.0s | eta=40.0s
[start] MC w4a16 11801-11850/12450
[done] MC w4a16 11801-11850/12450 | elapsed=3.4s
[progress] MC w4a16: 11850/12450 | batch=50 | elapsed=730.5s | eta=37.0s
[start] MC w4a16 11851-11900/12450
[done] MC w4a16 11851-11900/12450 | elapsed=3.2s
[progress] MC w4a16: 11900/12450 | batch=50 | elapsed=733.9s | eta=33.9s
[start] MC w4a16 11901-11950/12450
[done] MC w4a16 11901-11950/12450 | elapsed=3.5s
[progress] MC w4a16: 11950/12450 | batch=50 | elapsed=737.5s | eta=30.9s
[start] MC w4a16 11951-12000/12450
[done] MC w4a16 11951-12000/12450 | elapsed=3.3s
[progress] MC w4a16: 12000/12450 | batch=50 | elapsed=740.9s | eta=27.8s
[start] MC w4a16 12001-12050/12450
[done] MC w4a16 12001-12050/12450 | elapsed=3.4s
[progress] MC w4a16: 12050/12450 | batch=50 | elapsed=744.4s | eta=24.7s
[start] MC w4a16 12051-12100/12450
[done] MC w4a16 12051-12100/12450 | elapsed=3.3s
[progress] MC w4a16: 12100/12450 | batch=50 | elapsed=747.8s | eta=21.6s
[start] MC w4a16 12101-12150/12450
[done] MC w4a16 12101-12150/12450 | elapsed=3.4s
[progress] MC w4a16: 12150/12450 | batch=50 | elapsed=751.3s | eta=18.6s
[start] MC w4a16 12151-12200/12450
[done] MC w4a16 12151-12200/12450 | elapsed=3.4s
[progress] MC w4a16: 12200/12450 | batch=50 | elapsed=754.9s | eta=15.5s
[start] MC w4a16 12201-12250/12450
[done] MC w4a16 12201-12250/12450 | elapsed=3.3s
[progress] MC w4a16: 12250/12450 | batch=50 | elapsed=758.3s | eta=12.4s
[start] MC w4a16 12251-12300/12450
[done] MC w4a16 12251-12300/12450 | elapsed=3.3s
[progress] MC w4a16: 12300/12450 | batch=50 | elapsed=761.7s | eta=9.3s
[start] MC w4a16 12301-12350/12450
[done] MC w4a16 12301-12350/12450 | elapsed=3.4s
[progress] MC w4a16: 12350/12450 | batch=50 | elapsed=765.2s | eta=6.2s
[start] MC w4a16 12351-12400/12450
[done] MC w4a16 12351-12400/12450 | elapsed=3.2s
[progress] MC w4a16: 12400/12450 | batch=50 | elapsed=768.6s | eta=3.1s
[start] MC w4a16 12401-12450/12450
[done] MC w4a16 12401-12450/12450 | elapsed=3.4s
[progress] MC w4a16: 12450/12450 | batch=50 | elapsed=772.2s | eta=0.0s

Write Marlin expert shards:   0%|          | 0/16 [00:00<?, ?it/s]
Write Marlin expert shards:   6%|▋         | 1/16 [00:01<00:24,  1.62s/it]
Write Marlin expert shards:  12%|█▎        | 2/16 [00:03<00:22,  1.61s/it]
Write Marlin expert shards:  19%|█▉        | 3/16 [00:04<00:20,  1.61s/it]
Write Marlin expert shards:  25%|██▌       | 4/16 [00:06<00:19,  1.62s/it]
Write Marlin expert shards:  31%|███▏      | 5/16 [00:08<00:17,  1.62s/it]
Write Marlin expert shards:  38%|███▊      | 6/16 [00:09<00:16,  1.62s/it]
Write Marlin expert shards:  44%|████▍     | 7/16 [00:11<00:14,  1.62s/it]
Write Marlin expert shards:  50%|█████     | 8/16 [00:12<00:12,  1.62s/it]
Write Marlin expert shards:  56%|█████▋    | 9/16 [00:14<00:11,  1.63s/it]
Write Marlin expert shards:  62%|██████▎   | 10/16 [00:16<00:09,  1.62s/it]
Write Marlin expert shards:  69%|██████▉   | 11/16 [00:17<00:08,  1.61s/it]
Write Marlin expert shards:  75%|███████▌  | 12/16 [00:19<00:06,  1.61s/it]
Write Marlin expert shards:  81%|████████▏ | 13/16 [00:21<00:04,  1.62s/it]
Write Marlin expert shards:  88%|████████▊ | 14/16 [00:22<00:03,  1.62s/it]
Write Marlin expert shards:  94%|█████████▍| 15/16 [00:24<00:01,  1.61s/it]
Write Marlin expert shards: 100%|██████████| 16/16 [00:25<00:00,  1.61s/it]
Write Marlin expert shards: 100%|██████████| 16/16 [00:25<00:00,  1.62s/it]
[artifact-audit] {
  "passed": true,
  "failures": []
}
{
  "local_path": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838",
  "status": "candidate",
  "manifest": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838/manifest.json",
  "artifact_audit_passed": true,
  "gates_before_reload": {
    "ppl": true,
    "paired_mc": true,
    "quality": true,
    "speed": true,
    "memory": true,
    "median_decode_tok_s": 17.730626096390004,
    "bf16_median_decode_tok_s": 21.6615031563072,
    "speed_retention_vs_bf16": 0.818531658142448,
    "memory_reduction_vs_bf16": 0.8704163220292253,
    "reference_capacity": 16,
    "full_resident": false
  }
}
{
  "quality": {
    "wiki": {
      "nll": 2.9180236988224575,
      "perplexity": 18.504680476633794,
      "token_accuracy": 0.44328954333285214,
      "tokens": 20781,
      "configured_batch_size": 50,
      "minimum_batch_size": 50
    },
    "dolly": {
      "nll": 2.392414667230368,
      "perplexity": 10.939878241065243,
      "token_accuracy": 0.5531644105056115,
      "tokens": 8643,
      "configured_batch_size": 50,
      "minimum_batch_size": 50
    },
    "mc_accuracy": 0.7035341365461847,
    "mc_accuracy_norm": 0.7035341365461847,
    "mc_accuracy_raw": 0.5855421686746988
  },
  "memory": {
    "load_and_conversion_seconds": 142.68621569299967,
    "host_pool_GiB": 3.09375,
    "all_pinned": true,
    "allocated_GiB": 1.282607078552246,
    "reserved_GiB": 1.45703125,
    "host_rss_peak_GiB": 5.730464935302734,
    "nvml_peak_used_GiB": 2.1746826171875,
    "avg_power_W": 29.504361790493775,
    "energy_J": 4205.706466119945
  },
  "paired_summary": {
    "baseline": "bf16",
    "task": "aggregate",
    "n": 12450,
    "baseline_accuracy": 0.7089959839357429,
    "w4a16_accuracy": 0.7035341365461847,
    "delta": -0.005461847389558233,
    "ci95_low": -0.00963855421686747,
    "ci95_high": -0.0013654618473895582,
    "mcnemar_exact_p": 0.011160368124523994,
    "discordant_pairs": 698
  },
  "export_gates": {
    "ppl": true,
    "paired_mc": true,
    "quality": true,
    "speed": true,
    "memory": true,
    "median_decode_tok_s": 17.730626096390004,
    "bf16_median_decode_tok_s": 21.6615031563072,
    "speed_retention_vs_bf16": 0.818531658142448,
    "memory_reduction_vs_bf16": 0.8704163220292253,
    "reference_capacity": 16,
    "full_resident": false
  }
}


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/olmoe_exactmoe_runtime.py <==
import argparse
import contextlib
import csv
import gc
import hashlib
import json
import math
import os
os.environ.setdefault("USE_TF","0")
os.environ.setdefault("TRANSFORMERS_NO_TF","1")
os.environ.setdefault("TF_CPP_MIN_LOG_LEVEL","3")
import platform
import random
import re
import statistics
import threading
import time
from collections import OrderedDict, Counter, defaultdict
from pathlib import Path

import numpy as np
import pandas as pd
import psutil
import torch
import torch.nn as nn
import torch.nn.functional as F
from accelerate import init_empty_weights
from accelerate.utils import set_module_tensor_to_device
from datasets import load_dataset
from huggingface_hub import HfApi, snapshot_download, hf_hub_download
from safetensors import safe_open
from safetensors.torch import save_file
from scipy.stats import binomtest
from tqdm.auto import tqdm
import datasets
import transformers
import marlin
import shutil
import inspect

try:
    import vllm
    from vllm.model_executor.layers.fused_moe.experts import marlin_moe as vllm_marlin_moe
    _VLLM_IMPORT_ERROR=None
except Exception as exc:
    vllm=None
    vllm_marlin_moe=None
    _VLLM_IMPORT_ERROR=repr(exc)
from transformers import AutoConfig, AutoTokenizer, GenerationConfig
from transformers.models.olmoe.modeling_olmoe import OlmoeForCausalLM
from transformers.cache_utils import DynamicCache


ROOT = Path(os.environ.get("EXACT_MOE_ROOT", "/content/exact_moe_marlin")).resolve()
RUNTIME_PATH = Path(os.environ.get("EXACT_MOE_RUNTIME", str(ROOT / "exact_moe_runtime.py")))
_runtime_config_override = os.environ.get("EXACT_MOE_RUNTIME_CONFIG")
_runtime_config_candidates = [
    Path(_runtime_config_override) if _runtime_config_override else None,
    ROOT / "runtime_config.json",
    ROOT / "config.json",
]
RUNTIME_CONFIG_PATH = next(
    (path for path in _runtime_config_candidates if path is not None and path.exists()),
    None,
)
if RUNTIME_CONFIG_PATH is None:
    raise FileNotFoundError(
        f"No ExactMoE runtime configuration found under {ROOT}. "
        "Expected runtime_config.json in an exported artifact."
    )
CFG = json.loads(RUNTIME_CONFIG_PATH.read_text())
_default_output = ROOT / "results" if RUNTIME_CONFIG_PATH.name == "config.json" else Path("/tmp/exact_moe_results")
OUT = Path(os.environ.get("EXACT_MOE_OUTPUT_DIR", str(_default_output)))
OUT.mkdir(parents=True, exist_ok=True)
SEED = int(CFG["seed"])
random.seed(SEED); np.random.seed(SEED); torch.manual_seed(SEED)


def save_json(name, obj):
    (OUT / name).write_text(json.dumps(obj, indent=2, default=str))


def release_cpu_memory():
    """Return transient packing arenas to the OS between large expert tensors."""
    gc.collect()
    try:
        import ctypes
        ctypes.CDLL("libc.so.6").malloc_trim(0)
    except Exception:
        pass


def read_jsonl(path):
    return [json.loads(x) for x in Path(path).read_text().splitlines() if x.strip()]


def write_jsonl(path, rows):
    with Path(path).open("w") as f:
        for row in rows:
            f.write(json.dumps(row, ensure_ascii=False, sort_keys=True) + "\n")


def canonical_hash(rows):
    h = hashlib.sha256()
    for row in rows:
        h.update(json.dumps(row, ensure_ascii=False, sort_keys=True, separators=(",", ":")).encode())
        h.update(b"\n")
    return h.hexdigest()


class ResourceSampler:
    def __init__(self, interval=0.02):
        self.interval = interval; self.samples = []; self.stop_event = threading.Event()
        self.nvml = None; self.handle = None; self.thread = None
        try:
            import pynvml
            pynvml.nvmlInit(); self.nvml = pynvml; self.handle = pynvml.nvmlDeviceGetHandleByIndex(0)
        except Exception:
            self.nvml = None
    def _loop(self):
        proc = psutil.Process()
        while not self.stop_event.is_set():
            t = time.perf_counter(); rss = proc.memory_info().rss
            mem = power = None
            if self.nvml is not None:
                try:
                    mem = self.nvml.nvmlDeviceGetMemoryInfo(self.handle).used
                    power = self.nvml.nvmlDeviceGetPowerUsage(self.handle) / 1000.0
                except Exception:
                    pass
            self.samples.append((t, rss, mem, power)); time.sleep(self.interval)
    def start(self):
        self.stop_event.clear(); self.thread = threading.Thread(target=self._loop, daemon=True); self.thread.start(); return self
    def mark(self): return len(self.samples)
    def summarize(self, start=0):
        xs = self.samples[start:]
        out = {
            "host_rss_peak_GiB": max((x[1] for x in xs), default=0) / 2**30,
            "nvml_peak_used_GiB": None,
            "avg_power_W": None,
            "energy_J": None,
        }
        mem = [x[2] for x in xs if x[2] is not None]
        pw = [(x[0], x[3]) for x in xs if x[3] is not None]
        if mem: out["nvml_peak_used_GiB"] = max(mem) / 2**30
        if pw:
            out["avg_power_W"] = float(np.mean([p for _,p in pw]))
            out["energy_J"] = float(sum((pw[i-1][1]+pw[i][1])*0.5*(pw[i][0]-pw[i-1][0]) for i in range(1,len(pw))))
        return out
    def stop(self):
        self.stop_event.set()
        if self.thread is not None: self.thread.join(timeout=2)


def api_revision(repo_type, repo_id):
    api = HfApi()
    info = api.dataset_info(repo_id) if repo_type == "dataset" else api.model_info(repo_id)
    return info.sha


def deterministic_indices(n, limit, seed):
    rng = np.random.default_rng(seed)
    return rng.permutation(n)[:min(limit,n)].tolist()


def prepare_manifests():
    sources = {}
    # ybisk/piqa uses a legacy Python loading script, unsupported by datasets>=4.
    # baber/piqa is a script-free Parquet mirror with the same documented schema and split sizes.
    repos = {
        "arc": "allenai/ai2_arc",
        "piqa": "baber/piqa",
        "hellaswag": "Rowan/hellaswag",
        "wiki": "Salesforce/wikitext",
        "dolly": "databricks/databricks-dolly-15k",
    }
    for key, repo in repos.items():
        sources[key] = {"repo": repo, "revision": api_revision("dataset", repo)}

    arc = load_dataset(repos["arc"], "ARC-Easy", split="validation", revision=sources["arc"]["revision"])
    piqa = load_dataset(repos["piqa"], split="validation", revision=sources["piqa"]["revision"])
    hella = load_dataset(repos["hellaswag"], split="validation", revision=sources["hellaswag"]["revision"])

    # These are hard failures. PIQA can never disappear silently again.
    assert len(arc) == 570, f"Unexpected ARC-Easy validation size: {len(arc)}"
    assert len(piqa) == 1838, f"Unexpected PIQA validation size: {len(piqa)}"
    assert {"goal","sol1","sol2","label"}.issubset(piqa.column_names), piqa.column_names
    assert set(map(int, piqa["label"])) <= {0,1}, "PIQA contains invalid labels"

    rows = []
    for idx in deterministic_indices(len(arc), CFG["arc_limit"], SEED+1):
        r = arc[int(idx)]; labels = list(r["choices"]["label"]); choices = list(r["choices"]["text"])
        key = str(r["answerKey"])
        if key in labels: answer = labels.index(key)
        elif key.isdigit(): answer = int(key)-1
        else: answer = ord(key.upper())-65
        # Source row indices are unique and stable under the pinned dataset revision.
        # Do not rely on optional dataset IDs: some releases contain null/repeated IDs.
        rows.append({"id":f"arc_easy:{idx}","source_id":str(r.get("id") or ""),"task":"arc_easy",
                     "prompt":"Question: "+r["question"]+"\nAnswer:","choices":choices,"answer":int(answer)})
    for idx in deterministic_indices(len(piqa), CFG["piqa_limit"], SEED+2):
        r = piqa[int(idx)]
        rows.append({"id":f"piqa:{idx}","task":"piqa","prompt":"Goal: "+r["goal"]+"\nBest solution:",
                     "choices":[r["sol1"],r["sol2"]],"answer":int(r["label"])})
    for idx in deterministic_indices(len(hella), CFG["hellaswag_limit"], SEED+3):
        r = hella[int(idx)]
        rows.append({"id":f"hellaswag:{idx}","source_id":str(r.get("ind") or ""),"task":"hellaswag",
                     "prompt":"Complete the passage: "+r["ctx"]+"\nContinuation:",
                     "choices":list(r["endings"]),"answer":int(r["label"])})

    expected = {"arc_easy":min(CFG["arc_limit"],len(arc)),
                "piqa":min(CFG["piqa_limit"],len(piqa)),
                "hellaswag":min(CFG["hellaswag_limit"],len(hella))}
    actual = Counter(r["task"] for r in rows)
    assert dict(actual) == expected, f"MC task coverage mismatch: expected={expected}, actual={actual}"
    assert len({r["id"] for r in rows}) == len(rows), "Duplicate MC identifiers"
    new_manifest_hash=canonical_hash(rows)
    old_provenance=OUT/"dataset_provenance.json"
    if old_provenance.exists():
        try: old_meta=json.loads(old_provenance.read_text())
        except Exception: old_meta={}
        changed=(old_meta.get("mc_sha256") != new_manifest_hash or
                 old_meta.get("evaluator_revision") != CFG["evaluator_revision"])
        if changed:
            stale=[]
            for pattern in ["mc_*.csv","*_quality.json","runtime_*.csv","*_runtime_reference.json",
                            "eval_batches_*.json","comparison_summary.csv","paired_quality.csv"]:
                stale.extend(OUT.glob(pattern))
            stale.extend([OUT/"quality_paired_tests.csv",OUT/"decision.json",OUT/"paper_summary.md",
                          OUT/"export_gate.json"])
            removed=[]
            for item in stale:
                if item.exists(): item.unlink(); removed.append(item.name)
            print("[reset] Evaluation contract changed; removed stale results:",sorted(set(removed)),flush=True)
    write_jsonl(ROOT/"mc_manifest.jsonl", rows)

    wiki = load_dataset(repos["wiki"], "wikitext-2-raw-v1", split="test", revision=sources["wiki"]["revision"])
    wiki_rows = [{"id":f"wiki:{i}","text":r["text"].strip()} for i,r in enumerate(wiki)
                 if len(r["text"].split()) >= 40][:CFG["wiki_examples"]]
    dolly = load_dataset(repos["dolly"], split="train", revision=sources["dolly"]["revision"])
    didx = deterministic_indices(len(dolly), CFG["dolly_examples"], SEED+4)
    dolly_rows = []
    for idx in didx:
        r=dolly[int(idx)]; user=r["instruction"].strip()
        if str(r.get("context","")).strip(): user += "\n\nContext:\n"+r["context"].strip()
        dolly_rows.append({"id":f"dolly:{idx}","user":user,"answer":r["response"].strip()})
    write_jsonl(ROOT/"wiki_manifest.jsonl",wiki_rows); write_jsonl(ROOT/"dolly_manifest.jsonl",dolly_rows)

    prompts = [
        "Explain why the sky appears blue in simple terms.",
        "Write a Python function that returns the first n Fibonacci numbers.",
        "A shop discounts a 120 dollar item by 15 percent. What is the final price?",
        "Compare photosynthesis and cellular respiration.",
        "Give three practical steps for debugging a slow database query.",
        "Write a short story about a robot learning patience.",
        "Explain the difference between RAM and storage.",
        "Plan a healthy vegetarian lunch using common ingredients.",
        "What evidence supports plate tectonics?",
        "Create a SQL query to find the top five customers by revenue.",
        "Explain overfitting using a real-world analogy.",
        "Summarize the causes of inflation without political commentary.",
    ][:CFG["runtime_prompt_count"]]
    write_jsonl(ROOT/"runtime_prompts.jsonl",[{"id":f"runtime:{i}","prompt":p} for i,p in enumerate(prompts)])

    sources.update({
        "mc_counts":dict(actual),"mc_total":len(rows),"mc_sha256":new_manifest_hash,
        "wiki_count":len(wiki_rows),"dolly_count":len(dolly_rows),
        "piqa_loader":"script-free Parquet via baber/piqa; no trust_remote_code",
        "evaluator_revision":CFG["evaluator_revision"],
        "libraries":{"transformers":transformers.__version__,"datasets":datasets.__version__,"torch":torch.__version__},
    })
    save_json("dataset_provenance.json",sources)
    print(json.dumps(sources,indent=2))


def dtype_and_device():
    assert torch.cuda.is_available(), "Select a GPU runtime"
    return torch.bfloat16, torch.device("cuda")


def load_tokenizer(model_path_or_id):
    tok=AutoTokenizer.from_pretrained(
        model_path_or_id,use_fast=True,
        trust_remote_code=bool(CFG.get("trust_remote_code",False)))
    if tok.pad_token_id is None:
        tok.pad_token=tok.eos_token
    return tok


def chat_prompt(tok, user):
    msgs=[{"role":"user","content":user}]
    if getattr(tok,"chat_template",None): return tok.apply_chat_template(msgs,tokenize=False,add_generation_prompt=True)
    return "User: "+user+"\nAssistant:"




def text_config(config):
    """OLMoE is a text-only decoder; its model config is already the text config."""
    if str(getattr(config,"model_type",""))!="olmoe":
        raise RuntimeError(
            f"This runtime requires an OLMoE configuration; got "
            f"{getattr(config,'model_type',None)!r} ({type(config).__name__})."
        )
    return config


def instantiate_olmoe(config):
    text_config(config)
    config.use_cache=True
    config._attn_implementation=CFG.get("method_attn_implementation","sdpa")
    return OlmoeForCausalLM(config)


def decoder_layers(model):
    layers=getattr(getattr(model,"model",None),"layers",None)
    if layers is None or not hasattr(layers,"__len__") or not len(layers):
        raise RuntimeError(f"Cannot locate OLMoE decoder layers in {type(model).__name__}.")
    return layers


def model_core(model):
    core=getattr(model,"model",None)
    if core is None:
        raise RuntimeError(f"Cannot locate the OLMoE decoder core in {type(model).__name__}.")
    return core


def config_top_k(config):
    for name in ("num_experts_per_tok", "num_experts_per_token", "top_k", "num_selected_experts"):
        value = getattr(config, name, None)
        if value is not None:
            return int(value)
    raise RuntimeError(f"{type(config).__name__} does not expose a routed Top-K field.")


def _candidate_sparse_blocks(layer):
    for attr in ("mlp", "block_sparse_moe", "moe", "feed_forward"):
        block = getattr(layer, attr, None)
        if block is not None:
            yield attr, block


def _projection_triplet(expert):
    candidates = [
        ("gate_proj", "up_proj", "down_proj"),
        ("w1", "w3", "w2"),
    ]
    for triplet in candidates:
        if all(hasattr(expert, name) for name in triplet):
            modules = [getattr(expert, name) for name in triplet]
            if all(hasattr(module, "in_features") and hasattr(module, "out_features") for module in modules):
                return triplet
    raise RuntimeError(
        f"Unsupported expert projection layout in {type(expert).__name__}. "
        "Expected gate_proj/up_proj/down_proj or w1/w3/w2."
    )


def sparse_moe_specs(model, require_dense_experts=True):
    """Discover the native OLMoE fused rank-3 routed-expert tensors."""
    layers=decoder_layers(model)
    module_names={id(module):name for name,module in model.named_modules()}
    cfg=text_config(model.config)
    specs=[]
    for layer_idx,layer in enumerate(layers):
        block=getattr(layer,"mlp",None)
        if block is None or not hasattr(block,"experts") or not hasattr(block,"gate"):
            raise RuntimeError(f"Layer {layer_idx}: expected OlmoeSparseMoeBlock at layer.mlp.")
        if hasattr(block,"_w4_manager") and not require_dense_experts:
            meta=dict(getattr(block,"_exact_moe_metadata"))
            meta.update({"layer":layer,"block":block,"block_attr":"mlp","experts":block.experts})
            specs.append(meta)
            continue
        experts=block.experts
        gate_up=getattr(experts,"gate_up_proj",None)
        down=getattr(experts,"down_proj",None)
        if not (torch.is_tensor(gate_up) and torch.is_tensor(down)):
            raise RuntimeError(
                f"Layer {layer_idx}: expected OLMoE gate_up_proj/down_proj parameters, "
                f"got {type(experts).__name__}."
            )
        if gate_up.ndim!=3 or down.ndim!=3:
            raise RuntimeError(f"Layer {layer_idx}: routed expert tensors must be rank-3.")
        num_experts,gu_n,hidden=map(int,gate_up.shape)
        dn_experts,dn_n,dn_k=map(int,down.shape)
        if dn_experts!=num_experts or dn_n!=hidden or gu_n!=2*dn_k:
            raise RuntimeError(
                f"Layer {layer_idx}: incompatible OLMoE expert geometry "
                f"gu={tuple(gate_up.shape)}, dn={tuple(down.shape)}."
            )
        act_fn=getattr(experts,"act_fn",None)
        if act_fn is None:
            raise RuntimeError(f"Layer {layer_idx}: expert activation is missing.")
        specs.append({
            "layer_idx":int(layer_idx),
            "layer":layer,
            "block":block,
            "block_attr":"mlp",
            "block_module_name":module_names.get(id(block)),
            "expert_module_name":module_names.get(id(experts)),
            "experts":experts,
            "expert_layout":"olmoe_fused_3d",
            "num_experts":num_experts,
            "top_k":int(getattr(block.gate,"top_k",cfg.num_experts_per_tok)),
            "projection_attrs":{"gu":"gate_up_proj","dn":"down_proj"},
            "act_fn":act_fn,
            "gu_shape":(gu_n,hidden),
            "dn_shape":(dn_n,dn_k),
            "layer_type":"full_attention",
        })
    if not specs:
        raise RuntimeError("No OLMoE routed MoE layers were found.")
    return specs


def architecture_contract(model, require_dense_experts=True):
    specs=sparse_moe_specs(model,require_dense_experts=require_dense_experts)
    first=specs[0]
    for field in ("num_experts","top_k","gu_shape","dn_shape","expert_layout"):
        values={str(spec[field]) for spec in specs}
        if len(values)!=1:
            raise RuntimeError(f"Non-uniform {field} across OLMoE layers: {values}")
    gu_n,gu_k=first["gu_shape"]; dn_n,dn_k=first["dn_shape"]
    failures=[]
    if gu_k%128: failures.append(f"w13 K={gu_k} is not divisible by 128")
    if gu_n%256: failures.append(f"w13 N={gu_n} is not divisible by 256")
    if dn_k%128: failures.append(f"w2 K={dn_k} is not divisible by 128")
    if dn_n%256: failures.append(f"w2 N={dn_n} is not divisible by 256")
    if failures:
        raise RuntimeError("OLMoE expert geometry is incompatible with pinned Marlin: "+"; ".join(failures))
    return {
        "model_type":str(model.config.model_type),
        "architecture_class":type(model).__name__,
        "num_hidden_layers":int(len(decoder_layers(model))),
        "num_sparse_layers":int(len(specs)),
        "sparse_layer_indices":[int(spec["layer_idx"]) for spec in specs],
        "num_experts":int(first["num_experts"]),
        "top_k":int(first["top_k"]),
        "hidden_size":int(gu_k),
        "expert_intermediate_size":int(dn_k),
        "gu_shape":[int(gu_n),int(gu_k)],
        "dn_shape":[int(dn_n),int(dn_k)],
        "expert_layout":"olmoe_fused_3d_gate_up_and_down",
        "layer_type_counts":{"full_attention":int(len(decoder_layers(model)))},
        "has_shared_expert":False,
        "vision_tower_present":False,
        "extra_checkpoint_tensor_policy":"none expected",
    }


def verify_contract(model, require_dense_experts=True):
    contract=architecture_contract(model,require_dense_experts=require_dense_experts)
    expected=CFG.get("architecture",{})
    keys=("model_type","num_hidden_layers","num_sparse_layers","num_experts","top_k",
          "hidden_size","expert_intermediate_size","gu_shape","dn_shape")
    mismatches={key:{"expected":expected.get(key),"actual":contract.get(key)}
                for key in keys if expected.get(key) is not None and expected.get(key)!=contract.get(key)}
    if mismatches:
        raise RuntimeError(f"OLMoE architecture changed after configuration: {mismatches}")
    specs=sparse_moe_specs(model,require_dense_experts=require_dense_experts)
    if require_dense_experts:
        for spec in specs:
            experts=spec["experts"]
            if not (torch.is_tensor(getattr(experts,"gate_up_proj",None)) and
                    torch.is_tensor(getattr(experts,"down_proj",None))):
                raise RuntimeError(f"Layer {spec['layer_idx']}: fused routed expert parameters are missing.")
    else:
        for spec in specs:
            if not isinstance(spec["experts"],MarlinRoutedExperts):
                raise RuntimeError(f"Layer {spec['layer_idx']}: Marlin routed-expert adapter is missing.")
    return specs



def evaluation_batches(method):
    key="w4a16" if method.startswith("w4a16") else method
    profile=CFG["eval_batches"][key]
    return int(profile["lm"]),int(profile["dolly"]),int(profile["mc_questions"])


def pad_labeled_sequences(seqs,labs,pad_id,device):
    m=max(map(len,seqs)); ids=torch.full((len(seqs),m),pad_id,dtype=torch.long)
    attn=torch.zeros_like(ids); labels=torch.full_like(ids,-100)
    for i,(s,l) in enumerate(zip(seqs,labs)):
        ids[i,:len(s)]=torch.tensor(s); attn[i,:len(s)]=1; labels[i,:len(s)]=torch.tensor(l)
    return ids.to(device),attn.to(device),labels.to(device)


def is_cuda_oom(exc):
    return isinstance(exc,torch.cuda.OutOfMemoryError) or "out of memory" in str(exc).lower()


def recover_cuda_oom():
    gc.collect(); torch.cuda.empty_cache(); torch.cuda.synchronize()


class Heartbeat:
    def __init__(self,label,seconds=30):
        self.label=label; self.seconds=seconds; self.stop_event=threading.Event(); self.thread=None; self.t0=None
    def _run(self):
        while not self.stop_event.wait(self.seconds):
            print(f"[working] {self.label} | elapsed={time.perf_counter()-self.t0:.1f}s",flush=True)
    def __enter__(self):
        self.t0=time.perf_counter(); print(f"[start] {self.label}",flush=True)
        self.thread=threading.Thread(target=self._run,daemon=True); self.thread.start(); return self
    def __exit__(self,exc_type,exc,tb):
        self.stop_event.set()
        if self.thread is not None: self.thread.join(timeout=2)
        state="failed" if exc is not None else "done"
        print(f"[{state}] {self.label} | elapsed={time.perf_counter()-self.t0:.1f}s",flush=True)
        return False


@torch.inference_mode()
def token_statistics(model,ids,attn,labels,dtype,per_sequence=False):
    """Exact teacher-forced scoring without retaining [batch, length, vocabulary] logits."""
    with torch.autocast("cuda",dtype=dtype):
        hidden=model_core(model)(input_ids=ids,attention_mask=attn,use_cache=False,return_dict=True).last_hidden_state[:,:-1]
    target=labels[:,1:]; valid=target.ne(-100)
    flat_valid=valid.reshape(-1)
    flat_hidden=hidden.reshape(-1,hidden.shape[-1])[flat_valid]
    flat_target=target.reshape(-1)[flat_valid]
    owner=torch.arange(ids.shape[0],device=ids.device)[:,None].expand_as(target).reshape(-1)[flat_valid]
    chunk=int(CFG["lm_head_token_chunk"])
    total_loss=0.0; total_correct=0
    seq_loss=torch.zeros(ids.shape[0],device=ids.device,dtype=torch.float64)
    seq_count=torch.zeros(ids.shape[0],device=ids.device,dtype=torch.long)
    for st in range(0,len(flat_target),chunk):
        en=min(st+chunk,len(flat_target))
        with torch.autocast("cuda",dtype=dtype):
            logits=model.lm_head(flat_hidden[st:en])
        logp=F.log_softmax(logits.float(),dim=-1)
        nll=-logp.gather(-1,flat_target[st:en,None]).squeeze(-1)
        total_loss+=float(nll.sum()); total_correct+=int((logits.argmax(-1)==flat_target[st:en]).sum())
        seq_loss.scatter_add_(0,owner[st:en],nll.double())
        seq_count.scatter_add_(0,owner[st:en],torch.ones_like(owner[st:en]))
        del logits,logp,nll
    count=int(flat_target.numel())
    statistics=None
    if per_sequence:
        statistics={
            "mean":(-seq_loss/seq_count.clamp_min(1)).cpu().tolist(),
            "sum":(-seq_loss).cpu().tolist(),
            "tokens":seq_count.cpu().tolist(),
        }
    del hidden,target,valid,flat_valid,flat_hidden,flat_target,owner,seq_loss,seq_count
    return total_loss,count,total_correct,statistics


def progress_line(label,done,total,batch,t0):
    elapsed=max(time.perf_counter()-t0,1e-9); rate=done/elapsed
    eta=(total-done)/rate if rate>0 else float("inf")
    print(f"[progress] {label}: {done}/{total} | batch={batch} | elapsed={elapsed:.1f}s | eta={eta:.1f}s",flush=True)


@torch.inference_mode()
def eval_lm(model,tok,device,dtype,method):
    texts=[x["text"] for x in read_jsonl(ROOT/"wiki_manifest.jsonl")]
    configured,_,_=evaluation_batches(method); batch=configured; minimum=batch
    total_loss=total_tokens=correct=0; st=0; t0=time.perf_counter()
    print(f"[plan] WikiText {method}: examples={len(texts)}, initial_batch={batch}",flush=True)
    while st<len(texts):
        current=min(batch,len(texts)-st); label=f"WikiText {method} {st+1}-{st+current}/{len(texts)}"
        try:
            enc=tok(texts[st:st+current],return_tensors="pt",padding=True,truncation=True,
                    max_length=CFG["max_length"]).to(device)
            labels=enc.input_ids.clone(); labels[enc.attention_mask==0]=-100
            with Heartbeat(label):
                loss,tokens,hits,_=token_statistics(model,enc.input_ids,enc.attention_mask,labels,dtype)
            total_loss+=loss; total_tokens+=tokens; correct+=hits; st+=current
            del enc,labels; progress_line(f"WikiText {method}",st,len(texts),current,t0)
        except RuntimeError as exc:
            if not is_cuda_oom(exc) or current==1: raise
            del exc
            if "enc" in locals(): del enc
            if "labels" in locals(): del labels
            recover_cuda_oom(); batch=max(1,current//2); minimum=min(minimum,batch)
            print(f"[oom-backoff] WikiText {method}: retrying at batch={batch}",flush=True)
    nll=total_loss/max(total_tokens,1)
    return {"nll":nll,"perplexity":math.exp(min(nll,20)),
            "token_accuracy":correct/max(total_tokens,1),"tokens":total_tokens,
            "configured_batch_size":configured,"minimum_batch_size":minimum}


@torch.inference_mode()
def eval_dolly(model,tok,device,dtype,method):
    rows=read_jsonl(ROOT/"dolly_manifest.jsonl"); _,configured,_=evaluation_batches(method)
    batch=configured; minimum=batch; total_loss=total_tokens=correct=0; st=0; t0=time.perf_counter()
    print(f"[plan] Dolly {method}: examples={len(rows)}, initial_batch={batch}",flush=True)
    while st<len(rows):
        current=min(batch,len(rows)-st); seqs=[]; labs=[]
        for r in rows[st:st+current]:
            p=tok(chat_prompt(tok,r["user"]),add_special_tokens=False).input_ids
            a=tok(" "+r["answer"]+(tok.eos_token or ""),add_special_tokens=False).input_ids
            a=a[:max(1,CFG["max_length"]//2)]; p=p[-max(1,CFG["max_length"]-len(a)):]
            seqs.append(p+a); labs.append([-100]*len(p)+a)
        label=f"Dolly {method} {st+1}-{st+current}/{len(rows)}"
        try:
            ids,attn,labels=pad_labeled_sequences(seqs,labs,tok.pad_token_id,device)
            with Heartbeat(label):
                loss,tokens,hits,_=token_statistics(model,ids,attn,labels,dtype)
            total_loss+=loss; total_tokens+=tokens; correct+=hits; st+=current
            del ids,attn,labels; progress_line(f"Dolly {method}",st,len(rows),current,t0)
        except RuntimeError as exc:
            if not is_cuda_oom(exc) or current==1: raise
            del exc
            if "ids" in locals(): del ids
            if "attn" in locals(): del attn
            if "labels" in locals(): del labels
            recover_cuda_oom(); batch=max(1,current//2); minimum=min(minimum,batch)
            print(f"[oom-backoff] Dolly {method}: retrying at batch={batch}",flush=True)
    nll=total_loss/max(total_tokens,1)
    return {"nll":nll,"perplexity":math.exp(min(nll,20)),
            "token_accuracy":correct/max(total_tokens,1),"tokens":total_tokens,
            "configured_batch_size":configured,"minimum_batch_size":minimum}


def encode_mc_questions(tok,device,rows):
    seqs=[]; labs=[]; owners=[]
    for qi,row in enumerate(rows):
        p0=tok(chat_prompt(tok,row["prompt"]),add_special_tokens=False).input_ids
        for ci,choice in enumerate(row["choices"]):
            c=tok(" "+choice,add_special_tokens=False).input_ids[:max(1,CFG["max_length"]//2)]
            p=p0[-max(1,CFG["max_length"]-len(c)):]
            seqs.append(p+c); labs.append([-100]*len(p)+c); owners.append((qi,ci))
    ids,attn,labels=pad_labeled_sequences(seqs,labs,tok.pad_token_id,device)
    return ids,attn,labels,owners


@torch.inference_mode()
def score_mc_questions(model,tok,device,dtype,rows):
    ids,attn,labels,owners=encode_mc_questions(tok,device,rows)
    _,_,_,statistics=token_statistics(model,ids,attn,labels,dtype,per_sequence=True)
    grouped=[{"mean":[],"sum":[],"tokens":[]} for _ in rows]
    for index,(qi,ci) in enumerate(owners):
        for key in ("mean","sum","tokens"):
            grouped[qi][key].append(statistics[key][index])
    del ids,attn,labels
    return grouped


def evaluate_mc(model,tok,device,dtype,method):
    rows=read_jsonl(ROOT/"mc_manifest.jsonl"); path=OUT/f"mc_{method}.csv"; done={}
    if path.exists():
        old=pd.read_csv(path); done={str(r.id):r._asdict() for r in old.itertuples(index=False)}
    output=list(done.values()); pending=[r for r in rows if r["id"] not in done]
    _,_,configured=evaluation_batches(method); batch=configured; minimum=batch; st=0; t0=time.perf_counter()
    print(f"[plan] Multiple-choice {method}: total={len(rows)}, resumed={len(done)}, pending={len(pending)}, initial_batch={batch}",flush=True)
    while st<len(pending):
        current=min(batch,len(pending)-st); chunk=pending[st:st+current]
        label=f"MC {method} {len(done)+st+1}-{len(done)+st+current}/{len(rows)}"
        try:
            with Heartbeat(label):
                grouped=score_mc_questions(model,tok,device,dtype,chunk)
            for r,scores in zip(chunk,grouped):
                pred_norm=int(np.argmax(scores["mean"]))
                pred_raw=int(np.argmax(scores["sum"]))
                output.append({"method":method,"id":r["id"],"task":r["task"],
                               "correct":int(pred_norm==r["answer"]),
                               "correct_norm":int(pred_norm==r["answer"]),
                               "correct_raw":int(pred_raw==r["answer"]),
                               "prediction_norm":pred_norm,"prediction_raw":pred_raw,
                               "answer":r["answer"],"scores_json":json.dumps(scores)})
            st+=current
            pd.DataFrame(output).to_csv(path,index=False)
            progress_line(f"MC {method}",len(done)+st,len(rows),current,t0)
        except RuntimeError as exc:
            if not is_cuda_oom(exc) or current==1: raise
            del exc; recover_cuda_oom(); batch=max(1,current//2); minimum=min(minimum,batch)
            print(f"[oom-backoff] MC {method}: retrying at question_batch={batch}",flush=True)
    out=pd.DataFrame(output); out.to_csv(path,index=False)
    expected=Counter(r["task"] for r in rows); actual=Counter(out.task)
    assert actual==expected,f"Incomplete {method} MC results: expected={expected}, actual={actual}"
    save_json(f"eval_batches_{method}.json",{"lm":evaluation_batches(method)[0],
              "dolly":evaluation_batches(method)[1],"mc_questions":configured,
              "minimum_mc_questions_after_backoff":minimum})
    return out


def w4_managers(model):
    managers=[]
    for module in model.modules():
        manager=getattr(module,"_w4_manager",None)
        if manager is not None:
            managers.append(manager)
    return managers


def cache_stats(model):
    mods=w4_managers(model)
    keys=["hits","misses","evictions","load_bytes","cpu_tail_calls","cpu_cache_hits","cpu_cache_misses",
          "device_to_host_bytes","host_to_device_bytes","expert_forward_calls","expert_assignments",
          "batched_id_transfers","legacy_expert_calls","fused_groups","fused_gemm_calls"]
    return {k:sum(getattr(m,k) for m in mods) for k in keys}


def zero_cache_stats(model):
    for m in w4_managers(model): m.reset_counters()

@torch.inference_mode()
def greedy_benchmark(model,tok,device,dtype,prompt,new_tokens,sampler,method,capacity=None,repeat=0,cache_state="warm"):
    enc=tok(chat_prompt(tok,prompt),return_tensors="pt",truncation=True,
            max_length=CFG["max_length"]-new_tokens).to(device)
    full_input_ids=enc.input_ids
    mask=enc.attention_mask
    cache_position=torch.arange(full_input_ids.shape[1],device=device,dtype=torch.long)
    start_sample=sampler.mark(); zero_cache_stats(model); torch.cuda.synchronize(); t0=time.perf_counter()
    with torch.autocast("cuda",dtype=dtype):
        out=model(**enc,cache_position=cache_position,use_cache=True)
    torch.cuda.synchronize(); ttft=(time.perf_counter()-t0)*1000
    prefill=cache_stats(model); zero_cache_stats(model)
    past=out.past_key_values; nxt=out.logits[:,-1].argmax(-1,keepdim=True)
    generated=[int(nxt.item())]; steps=[]; log_every=int(CFG["runtime_log_every_tokens"])
    for _step in range(max(0,new_tokens-1)):
        full_input_ids=torch.cat([full_input_ids,nxt],dim=1)
        mask=torch.cat([mask,torch.ones_like(nxt)],dim=1)
        step_cache_position=torch.tensor(
            [full_input_ids.shape[1]-1],device=device,dtype=torch.long)
        model_inputs=model.prepare_inputs_for_generation(
            full_input_ids,
            past_key_values=past,
            attention_mask=mask,
            cache_position=step_cache_position,
            use_cache=True,
        )
        if int(model_inputs["input_ids"].shape[1])!=1:
            # Transformers versions differ in whether the generation helper
            # trims already-cached tokens. Normalize every token-aligned input
            # consistently; attention_mask remains full length and
            # cache_position is already the one new absolute position.
            for key in ("input_ids","position_ids","token_type_ids"):
                value=model_inputs.get(key)
                if torch.is_tensor(value) and value.ndim>=2 and value.shape[1]>1:
                    model_inputs[key]=value[:,-1:].contiguous()
            embeds=model_inputs.get("inputs_embeds")
            if torch.is_tensor(embeds) and embeds.ndim>=3 and embeds.shape[1]>1:
                model_inputs["inputs_embeds"]=embeds[:,-1:,:].contiguous()
        if int(model_inputs["input_ids"].shape[1])!=1:
            raise RuntimeError(
                f"Cached decode normalization failed; got "
                f"{tuple(model_inputs['input_ids'].shape)} at step {_step}.")
        torch.cuda.synchronize(); ts=time.perf_counter()
        with torch.autocast("cuda",dtype=dtype):
            out=model(**model_inputs)
        torch.cuda.synchronize(); steps.append((time.perf_counter()-ts)*1000)
        past=out.past_key_values; nxt=out.logits[:,-1].argmax(-1,keepdim=True)
        generated.append(int(nxt.item()))
        if len(generated)%log_every==0 or len(generated)==new_tokens:
            print(f"[decode] {method} {cache_state}: {len(generated)}/{new_tokens} tokens",flush=True)
    decode=cache_stats(model)
    managers=w4_managers(model)
    decode_steps=max(0,new_tokens-1)
    expected_forward_calls=len(managers)*decode_steps
    expected_assignments=expected_forward_calls*int(CFG["top_k"])
    fused_active=bool(managers and all(m.execution_backend=="fused_marlin_moe" for m in managers))
    if fused_active:
        if decode["expert_forward_calls"]!=expected_forward_calls:
            raise RuntimeError(
                f"Excessive expert execution: expected {expected_forward_calls} sparse-layer calls, "
                f"observed {decode['expert_forward_calls']}.")
        if decode["expert_assignments"]!=expected_assignments:
            raise RuntimeError(
                f"Cached decode reprocessed tokens: expected {expected_assignments} routed assignments, "
                f"observed {decode['expert_assignments']}.")
        if decode["legacy_expert_calls"]!=0:
            raise RuntimeError("Production fused benchmark executed the legacy per-expert path.")
        full_resident=all(m.capacity==m.num_experts for m in managers)
        transfer_limit=0 if full_resident else expected_forward_calls
        if decode["batched_id_transfers"]>transfer_limit:
            raise RuntimeError(
                f"Too many expert-ID transfers: limit {transfer_limit}, "
                f"observed {decode['batched_id_transfers']}.")
    res=sampler.summarize(start_sample); total_ms=ttft+sum(steps)
    row={"method":method,"capacity":capacity,"repeat":repeat,"cache_state":cache_state,
         "prompt_tokens":int(enc.input_ids.numel()),"generated_tokens":len(generated),"ttft_ms":ttft,
         "median_tpot_ms":float(np.median(steps)) if steps else None,
         "p95_tpot_ms":float(np.quantile(steps,.95)) if steps else None,
         "p99_tpot_ms":float(np.quantile(steps,.99)) if steps else None,
         "decode_tok_s":1000.0/float(np.mean(steps)) if steps else None,
         "e2e_tok_s":1000.0*len(generated)/total_ms,
         "prefill_misses":prefill["misses"],"prefill_hits":prefill["hits"],
         "prefill_loaded_GiB":prefill["load_bytes"]/2**30,
         "decode_misses":decode["misses"],"decode_hits":decode["hits"],
         "decode_evictions":decode["evictions"],"decode_loaded_GiB":decode["load_bytes"]/2**30,
         "cpu_tail_calls":decode["cpu_tail_calls"],"cpu_cache_hits":decode["cpu_cache_hits"],
         "cpu_cache_misses":decode["cpu_cache_misses"],
         "device_to_host_MiB":decode["device_to_host_bytes"]/2**20,
         "host_to_device_MiB":decode["host_to_device_bytes"]/2**20,
         "expert_forward_calls":decode["expert_forward_calls"],
         "expert_assignments":decode["expert_assignments"],
         "batched_id_transfers":decode["batched_id_transfers"],
         "legacy_expert_calls":decode["legacy_expert_calls"],
         "fused_groups":decode["fused_groups"],
         "fused_gemm_calls":decode["fused_gemm_calls"],**res}
    row["prefill_tok_s"]=1000.0*row["prompt_tokens"]/max(row["ttft_ms"],1e-9)
    row["decode_cache_hit_rate"]=decode["hits"]/max(decode["hits"]+decode["misses"],1)
    row["energy_J_per_generated_token"]=(res["energy_J"]/len(generated)) if res["energy_J"] is not None else None
    return row,generated,out.logits[:,-1].float().cpu()


def run_runtime_suite(model,tok,device,dtype,sampler,method,capacity=None,record_cold=False,prompt_limit=None,repeats=None):
    prompts=read_jsonl(ROOT/"runtime_prompts.jsonl")
    if prompt_limit is not None: prompts=prompts[:prompt_limit]
    repeats=CFG["runtime_repeats"] if repeats is None else repeats
    rows=[]; tokens=[]; logits=[]; total=repeats*len(prompts); completed=0; t0=time.perf_counter()
    print(f"[plan] Runtime {method}: prompts={len(prompts)}, repeats={repeats}, new_tokens={CFG['runtime_new_tokens']}",flush=True)
    if record_cold:
        with Heartbeat(f"Runtime {method} cold request"):
            row,tokids,last=greedy_benchmark(model,tok,device,dtype,prompts[0]["prompt"],CFG["runtime_new_tokens"],
                                             sampler,method,capacity,-1,"cold")
        row["request"]=0; rows.append(row)
    else:
        with Heartbeat(f"Runtime {method} warm-up"):
            greedy_benchmark(model,tok,device,dtype,prompts[0]["prompt"],min(8,CFG["runtime_new_tokens"]),
                             sampler,method,capacity,-1,"warmup")
    for rep in range(repeats):
        for pi,p in enumerate(prompts):
            with Heartbeat(f"Runtime {method} request={pi+1}/{len(prompts)} repeat={rep+1}/{repeats}"):
                row,tokids,last=greedy_benchmark(model,tok,device,dtype,p["prompt"],CFG["runtime_new_tokens"],
                                                  sampler,method,capacity,rep,"persistent_warm")
            row["request"]=pi; rows.append(row); completed+=1
            if rep==0: tokens.append(tokids); logits.append(last)
            progress_line(f"Runtime {method}",completed,total,1,t0)
    return rows,tokens,logits


def baseline_resources(model,sampler,mark,load_seconds):
    torch.cuda.synchronize()
    return {"load_seconds":load_seconds,"allocated_GiB":torch.cuda.memory_allocated()/2**30,
            "reserved_GiB":torch.cuda.memory_reserved()/2**30,
            "peak_allocated_GiB":torch.cuda.max_memory_allocated()/2**30,
            "peak_reserved_GiB":torch.cuda.max_memory_reserved()/2**30,
            "model_footprint_GiB":model.get_memory_footprint()/2**30,**sampler.summarize(mark)}


def evaluate_baseline(model,tok,device,dtype,sampler,method):
    torch.cuda.reset_peak_memory_stats()
    print(f"[stage 1/4] {method}: WikiText quality",flush=True)
    wiki=eval_lm(model,tok,device,dtype,method)
    print(f"[stage 2/4] {method}: Dolly quality",flush=True)
    dolly=eval_dolly(model,tok,device,dtype,method)
    print(f"[stage 3/4] {method}: multiple-choice quality",flush=True)
    mc=evaluate_mc(model,tok,device,dtype,method)
    quality={"wiki":wiki,"dolly":dolly,"mc_accuracy":float(mc.correct.mean()),
             "mc_accuracy_norm":float(mc.correct_norm.mean()),
             "mc_accuracy_raw":float(mc.correct_raw.mean())}
    save_json(f"{method}_quality.json",quality)
    print(f"[quality-complete] {method}: {json.dumps(quality)}",flush=True)
    print(f"[stage 4/4] {method}: runtime benchmark",flush=True)
    gc.collect(); torch.cuda.empty_cache(); torch.cuda.reset_peak_memory_stats()
    rows,tokens,logits=run_runtime_suite(model,tok,device,dtype,sampler,method)
    for row in rows:
        row["peak_allocated_GiB"]=torch.cuda.max_memory_allocated()/2**30
        row["peak_reserved_GiB"]=torch.cuda.max_memory_reserved()/2**30
    pd.DataFrame(rows).to_csv(OUT/f"runtime_{method}.csv",index=False)
    save_json(f"{method}_runtime_reference.json",{"tokens":tokens,"last_logits":[x.tolist() for x in logits]})
    batch_sweep(model,tok,device,dtype,method)
    return quality


def run_bf16():
    dtype,device=dtype_and_device()
    total_gib=torch.cuda.get_device_properties(0).total_memory/2**30
    required=max(18.0,float(CFG.get("checkpoint_stored_bytes",0))/2**30*1.20)
    assert total_gib>=required,(
        f"The OLMoE BF16 baseline is estimated to require {required:.1f} GiB; "
        f"detected {total_gib:.1f} GiB. Use a GPU with at least 24 GiB for the baseline."
    )
    sampler=ResourceSampler().start(); time.sleep(.05); mark=sampler.mark(); torch.cuda.reset_peak_memory_stats()
    local,revision=resolved_model_path(); start=time.perf_counter()
    model=OlmoeForCausalLM.from_pretrained(
        local,dtype=dtype,device_map={"":0},low_cpu_mem_usage=True,
        attn_implementation=CFG.get("method_attn_implementation","sdpa"))
    model.eval(); model.config.use_cache=True; verify_contract(model)
    tok=load_tokenizer(local); torch.cuda.synchronize(); load_seconds=time.perf_counter()-start
    memory=baseline_resources(model,sampler,mark,load_seconds)
    quality=evaluate_baseline(model,tok,device,dtype,sampler,"bf16")
    memory.update({"model_revision":revision,
                   "final_peak_allocated_GiB":torch.cuda.max_memory_allocated()/2**30,
                   "final_peak_reserved_GiB":torch.cuda.max_memory_reserved()/2**30,
                   **{f"final_{key}":value for key,value in sampler.summarize(mark).items()}})
    save_json("memory_bf16_cold_process.json",memory); sampler.stop()
    print(json.dumps({"quality":quality,"memory":memory},indent=2))


def run_bnb4():
    result={
        "status":"skipped_invalid_baseline",
        "reason":(
            "Transformers OLMoE stores routed experts as fused rank-3 nn.Parameters, not nn.Linear modules. "
            "Ordinary BitsAndBytes Linear4bit replacement therefore does not quantize the routed expert bank."
        ),
        "policy":"Do not report NF4 until routed-expert parameter bytes and execution are independently audited.",
    }
    save_json("bnb_nf4_skipped.json",result)
    print(json.dumps(result,indent=2))


class KernelPackedWeight:
    __slots__=("qweight","scales","shape","group_size","pinned","sha256")
    def __init__(self,qweight,scales,shape,group_size,pinned,sha256):
        self.qweight=qweight; self.scales=scales; self.shape=tuple(shape)
        self.group_size=int(group_size); self.pinned=bool(pinned); self.sha256=str(sha256)
    @property
    def nbytes(self):
        return self.qweight.numel()*self.qweight.element_size()+self.scales.numel()*self.scales.element_size()


def maybe_pin(t):
    if not CFG.get("pin_host_memory",True): return t,False
    try: return t.pin_memory(),True
    except RuntimeError as exc:
        print(f"[warning] pin_memory failed: {exc}",flush=True); return t,False


def tensor_sha256(*tensors):
    """Hash exact tensor bytes; works for BF16 without NumPy dtype conversion."""
    h=hashlib.sha256()
    for t in tensors:
        raw=t.detach().cpu().contiguous().view(torch.uint8).numpy().tobytes()
        h.update(raw)
    return h.hexdigest()


def tensor_record(tensor):
    tensor=tensor.detach().cpu().contiguous()
    return {"shape":list(tensor.shape),"dtype":str(tensor.dtype),"nbytes":int(tensor.numel()*tensor.element_size()),"sha256":tensor_sha256(tensor)}


def canonical_json_sha256(value):
    return hashlib.sha256(json.dumps(value,sort_keys=True,separators=(",",":"),default=str).encode()).hexdigest()


def file_sha256(path):
    h=hashlib.sha256()
    with Path(path).open("rb") as f:
        for chunk in iter(lambda:f.read(8<<20),b""): h.update(chunk)
    return h.hexdigest()


def atomic_write_text(path,text):
    path=Path(path); tmp=path.with_suffix(path.suffix+".tmp")
    tmp.write_text(text); os.replace(tmp,path)


def get_parent_and_leaf(model,name):
    parts=name.split("."); parent=model
    for part in parts[:-1]: parent=getattr(parent,part)
    return parent,parts[-1]


def get_named_tensor(model,name):
    parent,leaf=get_parent_and_leaf(model,name); return getattr(parent,leaf)


def restore_alias(model,alias,target):
    parent,leaf=get_parent_and_leaf(model,alias); value=get_named_tensor(model,target)
    if leaf in parent._parameters: parent._parameters[leaf]=value
    elif leaf in parent._buffers: parent._buffers[leaf]=value
    else: setattr(parent,leaf,value)


def capture_runtime_state(model):
    """Serialize construction-time tensors omitted by state_dict, including non-persistent RoPE buffers."""
    persistent=set(model.state_dict().keys()); tensors={}
    for module_name,module in model.named_modules():
        if isinstance(module,ExpertW4Cache) or "._w4_manager" in module_name:
            continue
        prefix=(module_name+".") if module_name else ""
        for buffer_name,buffer in module.named_buffers(recurse=False):
            full=prefix+buffer_name
            if buffer is not None and full not in persistent:
                tensors["buffer::"+full]=buffer.detach().cpu().contiguous().clone()
        original=getattr(module,"original_inv_freq",None)
        if torch.is_tensor(original):
            tensors["attr::"+prefix+"original_inv_freq"]=original.detach().cpu().contiguous().clone()
    return tensors


def restore_runtime_state(model,path,records,device):
    path=Path(path)
    if not records:
        return
    with safe_open(str(path),framework="pt",device="cpu") as handle:
        assert set(handle.keys())==set(records),(set(handle.keys())^set(records))
        for key in sorted(handle.keys()):
            value=handle.get_tensor(key).contiguous()
            assert tensor_record(value)==records[key],key
            kind,name=key.split("::",1); parent,leaf=get_parent_and_leaf(model,name)
            value=value.to(device)
            if kind=="buffer":
                assert leaf in parent._buffers,(name,list(parent._buffers))
                parent._buffers[leaf]=value
            elif kind=="attr":
                setattr(parent,leaf,value)
            else:
                raise RuntimeError((kind,name))


def audit_export(path,write_report=False):
    """Byte-level self-audit without mutating downloaded Hub snapshots."""
    path=Path(path)
    manifest=json.loads((path/"manifest.json").read_text())
    failures=[]
    try:
        missing_required=sorted(
            name for name in manifest.get("required_files",[]) if not (path/name).is_file())
        if missing_required:
            failures.append({"stage":"required_files","missing":missing_required})
        config_json=json.loads((path/"config.json").read_text())
        if canonical_json_sha256(config_json)!=manifest["config_json_sha256"]:
            failures.append({"stage":"config","reason":"canonical config.json hash mismatch"})
        if file_sha256(path/"config.json")!=manifest["config_file_sha256"]:
            failures.append({"stage":"config","reason":"config.json file hash mismatch"})
        runtime_name=manifest.get("runtime_script","exact_moe_runtime.py")
        if file_sha256(path/runtime_name)!=manifest["runtime_script_sha256"]:
            failures.append({"stage":"runtime","reason":"runtime script hash mismatch"})
        runtime_config=json.loads((path/"runtime_config.json").read_text())
        if canonical_json_sha256(runtime_config)!=manifest["runtime_config_sha256"]:
            failures.append({"stage":"runtime_config","reason":"runtime config hash mismatch"})
        inventories=[
            ("dense.safetensors",manifest["dense_tensors"]),
            ("runtime_state.safetensors",manifest.get("runtime_state_tensors",{})),
        ]
        inventories.extend((name,manifest["expert_tensors"][name])
                           for name in manifest["expert_files"])
        for filename,records in inventories:
            if not records and filename=="runtime_state.safetensors":
                continue
            file_path=path/filename
            if not file_path.exists():
                failures.append({"stage":"file","file":filename,"reason":"missing"})
                continue
            with safe_open(str(file_path),framework="pt",device="cpu") as handle:
                actual=set(handle.keys()); expected=set(records)
                if actual!=expected:
                    failures.append({"stage":"inventory","file":filename,
                                     "missing":sorted(expected-actual)[:20],
                                     "unexpected":sorted(actual-expected)[:20]})
                    continue
                for key in sorted(actual):
                    current=tensor_record(handle.get_tensor(key))
                    if current!=records[key]:
                        failures.append({"stage":"tensor_bytes","file":filename,"tensor":key,
                                         "expected":records[key],"actual":current})
                        break
        tuning=json.loads((path/"marlin_tuning.json").read_text())
        if canonical_json_sha256(tuning)!=manifest["marlin_tuning_sha256"]:
            failures.append({"stage":"tuning","reason":"Marlin tuning hash mismatch"})
    except Exception as exc:
        failures.append({"stage":"audit_exception","reason":repr(exc)})
    result={"passed":not failures,"failures":failures}
    save_json("artifact_audit.json",result)
    if write_report:
        atomic_write_text(path/"artifact_audit.json",json.dumps(result,indent=2))
    print("[artifact-audit]",json.dumps(result,indent=2),flush=True)
    if not result["passed"]:
        raise RuntimeError(f"ExactMoE artifact audit failed: {result}")
    return result



class MarlinSpec:
    def __init__(self,shape):
        self.shape=tuple(map(int,shape))


class W4A16KernelBank:
    """Pinned Marlin W4A16 operators with independent w13/w2 tuning."""
    def __init__(self,gu_shape,dn_shape,device,tuning=None):
        self.gu_shape=tuple(map(int,gu_shape)); self.dn_shape=tuple(map(int,dn_shape))
        self.device=torch.device(device); self.gu=MarlinSpec(self.gu_shape); self.dn=MarlinSpec(self.dn_shape)
        self.max_m=max(CFG["kernel_m_values"]); self.workspaces={}
        self.tuning_path=OUT/"marlin_tuning.json"
        if tuning is None:
            self.tuning=json.loads(self.tuning_path.read_text()) if self.tuning_path.exists() else {}
        else:
            self.tuning={str(k):list(v) for k,v in tuning.items()}
        valid_configs={(-1,-1),(64,256)}
        rejected={key:value for key,value in self.tuning.items()
                  if tuple(map(int,value)) not in valid_configs}
        if rejected:
            print(f"[warning] Ignoring unsupported Marlin tuning entries: {rejected}",flush=True)
            self.tuning={key:value for key,value in self.tuning.items() if key not in rejected}
        for kind,shape in [("gu",self.gu_shape),("dn",self.dn_shape)]:
            n,k=shape
            assert k%128==0 and n%256==0,(kind,shape,"Marlin requires K%128=0 and N%256=0")
            self.workspaces[kind]=torch.zeros(n//128*16,device=self.device,dtype=torch.int32)
        print("[backend] Marlin FP16xINT4, native offline packing, group=128",flush=True)

    @staticmethod
    def bucket(m):
        vals=list(map(int,CFG["kernel_m_values"]))
        return min(vals,key=lambda x:abs(x-int(m)))

    def selected(self,kind,m):
        value=self.tuning.get(f"{kind}:{self.bucket(m)}",[-1,-1])
        return int(value[0]),int(value[1])

    def linear(self,x,obj,kind,output=None,config=None):
        if x.shape[0]>self.max_m:
            ys=[self.linear(c,obj,kind) for c in x.split(self.max_m,dim=0)]
            y=torch.cat(ys,0)
            if output is not None: output.copy_(y); return output
            return y
        n=self.gu_shape[0] if kind=="gu" else self.dn_shape[0]
        y=output if output is not None else torch.empty((x.shape[0],n),device=x.device,dtype=torch.float16)
        tk,tn=config if config is not None else self.selected(kind,x.shape[0])
        marlin.mul(x.contiguous(),obj[0],y,obj[1],self.workspaces[kind],tk,tn,-1)
        return y

    def autotune_one(self,kind,obj,m):
        shape=self.gu_shape if kind=="gu" else self.dn_shape
        x=torch.randn((m,shape[1]),device=self.device,dtype=torch.float16)
        qg=obj.qweight.cuda(); sg=obj.scales.cuda()
        candidates=[(-1,-1),(64,256)]
        rows=[]
        for cfg in candidates:
            try:
                for _ in range(5): self.linear(x,(qg,sg),kind,config=cfg)
                torch.cuda.synchronize(); a=torch.cuda.Event(True); b=torch.cuda.Event(True); a.record()
                for _ in range(40): self.linear(x,(qg,sg),kind,config=cfg)
                b.record(); b.synchronize(); ms=a.elapsed_time(b)/40
                rows.append((ms,cfg))
            except Exception as exc:
                print(f"[tune-skip] {kind} M={m} cfg={cfg}: {exc}",flush=True)
        assert rows,f"No valid Marlin configuration for {kind}, M={m}"
        rows.sort(key=lambda z:z[0]); best_ms,best=rows[0]
        self.tuning[f"{kind}:{m}"]=list(best)
        print(f"[tune] {kind} M={m}: {best} {best_ms:.4f} ms",flush=True)
        return {"projection":kind,"m":m,"thread_k":best[0],"thread_n":best[1],"selected_ms":best_ms,
                "candidates":[{"ms":v,"thread_k":c[0],"thread_n":c[1]} for v,c in rows]}


def quantize_kernel_ready(weight,spec):
    """Symmetric group-128 quantization followed by Marlin native offline packing."""
    weight=weight.detach().float().cpu().contiguous(); n,k=weight.shape
    assert tuple(spec.shape)==(n,k),(spec.shape,(n,k))
    g=int(CFG["int4_group_size"]); assert g==128 and k%g==0,(weight.shape,g)
    assert k%128==0 and n%256==0,(weight.shape,"Marlin shape contract")
    groups=weight.view(n,k//g,g); scales=groups.abs().amax(-1).clamp_min(1e-8)/7.0
    q_signed=torch.round(groups/scales[...,None]).clamp(-8,7).to(torch.int8)
    fake=(q_signed.float()*scales[...,None]).view(n,k).half().contiguous()
    linear=nn.Linear(k,n,bias=False,dtype=torch.float16); linear.weight.data.copy_(fake)
    layer=marlin.Layer(k,n,groupsize=g)
    layer.pack(linear,scales.half().contiguous())
    qweight=layer.B.detach().cpu().contiguous(); native_scales=layer.s.detach().cpu().contiguous()
    assert qweight.dtype==torch.int32 and tuple(qweight.shape)==(k//16,n*2),(qweight.dtype,qweight.shape,n,k)
    assert native_scales.dtype==torch.float16 and tuple(native_scales.shape)==(k//g,n),(native_scales.dtype,native_scales.shape,n,k)
    digest=tensor_sha256(qweight,native_scales)
    qweight,p1=maybe_pin(qweight); native_scales,p2=maybe_pin(native_scales)
    del groups,q_signed,fake,linear,layer
    return KernelPackedWeight(qweight,native_scales,(n,k),g,p1 and p2,digest)


class HostPool:
    def __init__(self,act_fn,num_experts,layer_idx,block_attr,projection_attrs):
        self.gu=[None]*int(num_experts); self.dn=[None]*int(num_experts)
        self.act_fn=act_fn; self.num_experts=int(num_experts); self.layer_idx=int(layer_idx)
        self.block_attr=str(block_attr); self.projection_attrs=dict(projection_attrs)
        self.expert_layout="olmoe_fused_3d"
    @property
    def total_bytes(self):
        return sum(item.nbytes for item in self.gu+self.dn)
    @property
    def all_pinned(self):
        return all(item.pinned for item in self.gu+self.dn)


def _uint4_type_id():
    if vllm_marlin_moe is None:
        raise RuntimeError(
            "The fused Marlin MoE backend is required but unavailable: "
            f"{_VLLM_IMPORT_ERROR}. Re-run the install cell on this inference GPU.")
    # IST Marlin packs signed [-8, 7] values with an unsigned storage bias of 8.
    # vLLM names that exact scalar representation uint4b8.
    scalar=getattr(vllm_marlin_moe.scalar_types,"uint4b8",None)
    if scalar is None:
        names=sorted(name for name in dir(vllm_marlin_moe.scalar_types)
                     if name.startswith("uint4"))
        raise RuntimeError(
            f"Installed vLLM lacks scalar_types.uint4b8; available={names}. "
            "Re-run the pinned installation cell.")
    value=getattr(scalar,"id",None)
    value=value() if callable(value) else value
    if value is None:
        raise RuntimeError("vLLM uint4b8 ScalarType does not expose an id.")
    return int(value)


def validate_fused_backend():
    if vllm_marlin_moe is None:
        raise RuntimeError(f"vLLM fused Marlin MoE import failed: {_VLLM_IMPORT_ERROR}")
    fn=vllm_marlin_moe.fused_marlin_moe
    required={"hidden_states","w1","w2","w1_scale","w2_scale",
              "topk_weights","topk_ids","quant_type_id","global_num_experts",
              "expert_map"}
    missing=required-set(inspect.signature(fn).parameters)
    if missing:
        raise RuntimeError(f"Incompatible vLLM fused_marlin_moe signature; missing {sorted(missing)}")
    detected=getattr(vllm,"__version__","unknown")
    expected=str(CFG.get("vllm_version",detected))
    if detected!=expected:
        raise RuntimeError(f"vLLM {expected} is required; detected {detected}.")
    return {"vllm":detected,"uint4_type_id":_uint4_type_id()}


class ExpertW4Cache(nn.Module):
    """Slot-major W4 cache with batched ID resolution and grouped fused execution."""
    def __init__(self,pool,capacity,layer_id,device,dtype,bank):
        super().__init__()
        self.pool=pool; self.layer_id=int(layer_id)
        self.num_experts=int(pool.num_experts); self.device=torch.device(device)
        self.dtype=dtype; self.bank=bank; self.capacity=0
        self.execution_backend=str(CFG.get("expert_backend","fused_marlin_moe"))
        self.transfer_stream=torch.cuda.Stream(device=self.device)
        self.trace_enabled=False; self.trace_records=[]; self.graph_mode=False
        self.register_buffer(
            "global_to_slot",
            torch.full((self.num_experts,),-1,device=self.device,dtype=torch.int32),
            persistent=False,
        )
        if bool(CFG.get("require_fused_moe",True)):
            validate_fused_backend()
        self.resize(capacity)

    def reset_counters(self):
        self.hits=self.misses=self.evictions=self.load_bytes=0
        self.cpu_tail_calls=self.cpu_cache_hits=self.cpu_cache_misses=0
        self.device_to_host_bytes=self.host_to_device_bytes=0
        self.expert_forward_calls=self.expert_assignments=0
        self.batched_id_transfers=self.legacy_expert_calls=0
        self.fused_groups=self.fused_gemm_calls=0

    def resize(self,capacity):
        assert 1<=int(capacity)<=self.num_experts
        self.capacity=int(capacity)
        self.gu_q=self.gu_s=self.dn_q=self.dn_s=None
        gc.collect(); torch.cuda.empty_cache()
        gu=self.pool.gu[0]; dn=self.pool.dn[0]
        self.gu_q=torch.empty((self.capacity,*gu.qweight.shape),device=self.device,dtype=gu.qweight.dtype)
        self.gu_s=torch.empty((self.capacity,*gu.scales.shape),device=self.device,dtype=torch.float16)
        self.dn_q=torch.empty((self.capacity,*dn.qweight.shape),device=self.device,dtype=dn.qweight.dtype)
        self.dn_s=torch.empty((self.capacity,*dn.scales.shape),device=self.device,dtype=torch.float16)
        self.slot_expert=[None]*self.capacity
        self.expert_slot={}
        self.last_used=[-1]*self.capacity
        self.clock=0
        self.ready=[torch.cuda.Event() for _ in range(self.capacity)]
        self.compute_done=[torch.cuda.Event() for _ in range(self.capacity)]
        current=torch.cuda.current_stream(self.device)
        for event in self.compute_done:
            event.record(current)
        self.global_to_slot.fill_(-1)
        self.reset_counters()

    def clear(self):
        self.slot_expert=[None]*self.capacity
        self.expert_slot={}
        self.last_used=[-1]*self.capacity
        self.clock=0
        self.global_to_slot.fill_(-1)
        self.reset_counters()

    def _publish_slot_map(self):
        mapping=torch.full((self.num_experts,),-1,dtype=torch.int32)
        for expert_id,slot in self.expert_slot.items():
            mapping[int(expert_id)]=int(slot)
        self.global_to_slot.copy_(mapping,non_blocking=False)
        self.host_to_device_bytes+=mapping.numel()*mapping.element_size()

    def active_ids_cpu(self,top_k_index):
        active_cuda=torch.unique(top_k_index.detach().reshape(-1))
        active=active_cuda.to("cpu",non_blocking=False).tolist()
        self.batched_id_transfers+=1
        self.device_to_host_bytes+=active_cuda.numel()*active_cuda.element_size()
        return [int(value) for value in active]

    def ensure_gpu_many(self,expert_ids):
        expert_ids=list(dict.fromkeys(map(int,expert_ids)))
        if len(expert_ids)>self.capacity:
            raise RuntimeError(
                f"Layer {self.layer_id}: one fused group contains {len(expert_ids)} experts "
                f"but cache capacity is {self.capacity}.")
        protected=set(expert_ids)
        current=torch.cuda.current_stream(self.device)
        changed=False
        used_slots=[]
        for expert_id in expert_ids:
            self.clock+=1
            if expert_id in self.expert_slot:
                slot=self.expert_slot[expert_id]
                self.last_used[slot]=self.clock
                self.hits+=1
                current.wait_event(self.ready[slot])
                used_slots.append(slot)
                continue
            self.misses+=1
            try:
                slot=self.slot_expert.index(None)
            except ValueError:
                candidates=[
                    slot for slot,victim in enumerate(self.slot_expert)
                    if victim not in protected
                ]
                if not candidates:
                    raise RuntimeError(
                        f"Layer {self.layer_id}: no evictable slot while loading {expert_ids}.")
                slot=min(candidates,key=lambda value:self.last_used[value])
                victim=self.slot_expert[slot]
                del self.expert_slot[victim]
                self.evictions+=1
            gu,dn=self.pool.gu[expert_id],self.pool.dn[expert_id]
            self.transfer_stream.wait_event(self.compute_done[slot])
            with torch.cuda.stream(self.transfer_stream):
                self.gu_q[slot].copy_(gu.qweight,non_blocking=gu.pinned)
                self.gu_s[slot].copy_(gu.scales,non_blocking=gu.pinned)
                self.dn_q[slot].copy_(dn.qweight,non_blocking=dn.pinned)
                self.dn_s[slot].copy_(dn.scales,non_blocking=dn.pinned)
                self.ready[slot].record(self.transfer_stream)
            current.wait_event(self.ready[slot])
            amount=gu.nbytes+dn.nbytes
            self.load_bytes+=amount
            self.host_to_device_bytes+=amount
            self.slot_expert[slot]=expert_id
            self.expert_slot[expert_id]=slot
            self.last_used[slot]=self.clock
            used_slots.append(slot)
            changed=True
        if changed:
            self._publish_slot_map()
        return used_slots

    def ensure_gpu(self,expert_id):
        return self.ensure_gpu_many([expert_id])[0]

    def run_expert(self,expert_id,x):
        if x.shape[0]==0:
            return x.new_empty((0,x.shape[-1]))
        original_dtype=x.dtype
        slot=self.ensure_gpu(expert_id)
        rows=int(CFG["expert_chunk_rows"])
        out=[]
        for chunk_index,start in enumerate(range(0,x.shape[0],rows)):
            z=x[start:start+rows].to(torch.float16)
            gu=self.bank.linear(z,(self.gu_q[slot],self.gu_s[slot]),"gu")
            gate,up=gu.chunk(2,-1)
            activated=self.pool.act_fn(gate)*up
            y=self.bank.linear(activated,(self.dn_q[slot],self.dn_s[slot]),"dn")
            if self.trace_enabled:
                prefix=f"layer{self.layer_id:02d}.expert{int(expert_id):03d}.chunk{chunk_index:03d}"
                self.trace_records.extend([
                    ("expert_input",prefix,z.detach().cpu()),
                    ("gate_projection",prefix,gate.detach().cpu()),
                    ("up_projection",prefix,up.detach().cpu()),
                    ("down_projection",prefix,y.detach().cpu()),
                ])
            out.append(y.to(original_dtype))
        self.compute_done[slot].record(torch.cuda.current_stream(self.device))
        return torch.cat(out,0) if len(out)>1 else out[0]

    def _fused_call(self,hidden_states,top_k_weights,expert_ids,expert_map=None):
        global_experts=self.num_experts if expert_map is not None else self.capacity
        return vllm_marlin_moe.fused_marlin_moe(
            hidden_states=hidden_states.to(torch.float16).contiguous(),
            w1=self.gu_q,
            w2=self.dn_q,
            bias1=None,
            bias2=None,
            w1_scale=self.gu_s,
            w2_scale=self.dn_s,
            topk_weights=top_k_weights.float().contiguous(),
            topk_ids=expert_ids.to(torch.int32).contiguous(),
            quant_type_id=_uint4_type_id(),
            global_num_experts=global_experts,
            expert_map=expert_map,
        )

    def fused_forward(self,hidden_states,top_k_index,top_k_weights):
        if self.capacity==self.num_experts:
            if len(self.expert_slot)!=self.num_experts:
                raise RuntimeError(
                    f"Layer {self.layer_id}: full-expert cache fused execution requires preload_all().")
            self.fused_groups+=1
            self.fused_gemm_calls+=2
            # Keep the slot lookup on CUDA even for a full cache.  preload_all()
            # currently produces an identity map, but correctness must not depend
            # on that incidental insertion order.
            out=self._fused_call(
                hidden_states,top_k_weights,self.global_to_slot[top_k_index])
            # A fully resident cache never overwrites a slot during decode.
            # Recording completion events for every resident expert after every layer therefore has no
            # correctness function and creates many redundant event records per token.
            return out.to(hidden_states.dtype)

        active=self.active_ids_cpu(top_k_index)
        groups=[
            active[start:start+self.capacity]
            for start in range(0,len(active),self.capacity)
        ]
        limit=int(CFG.get("max_fused_groups_per_layer",32))
        if len(groups)>limit:
            raise RuntimeError(
                f"Excessive grouped expert execution in layer {self.layer_id}: "
                f"{len(active)} active experts require {len(groups)} fused groups, limit={limit}.")
        result=torch.zeros_like(hidden_states)
        for group in groups:
            slots=self.ensure_gpu_many(group)
            # Keep router IDs in the model's global expert space. vLLM's
            # documented expert_map translates only this resident wave to slots;
            # every other route is ignored by the fused kernel for this call.
            group_ids=torch.tensor(group,device=self.device,dtype=torch.long)
            expert_map=torch.full(
                (self.num_experts,),-1,device=self.device,dtype=torch.int32)
            expert_map[group_ids]=self.global_to_slot[group_ids]
            result.add_(self._fused_call(
                hidden_states,top_k_weights,top_k_index,expert_map).to(result.dtype))
            current=torch.cuda.current_stream(self.device)
            for slot in slots:
                self.compute_done[slot].record(current)
            self.fused_groups+=1
            self.fused_gemm_calls+=2
        return result


class MarlinRoutedExperts(nn.Module):
    """OLMoE routed experts with fused production and batched-sync reference paths."""
    def __init__(self,manager):
        super().__init__()
        object.__setattr__(self,"_manager_ref",manager)
        self.num_experts=int(manager.num_experts)
        self.hidden_dim=int(manager.bank.gu_shape[1])
        self.intermediate_dim=int(manager.bank.dn_shape[1])
        self.act_fn=manager.pool.act_fn

    def forward(self,hidden_states,top_k_index,top_k_weights):
        manager=self._manager_ref
        expected=(int(hidden_states.shape[0]),int(CFG["top_k"]))
        if tuple(top_k_index.shape)!=expected or tuple(top_k_weights.shape)!=expected:
            raise RuntimeError(
                f"Invalid routing geometry in layer {manager.layer_id}: "
                f"hidden={tuple(hidden_states.shape)}, ids={tuple(top_k_index.shape)}, "
                f"weights={tuple(top_k_weights.shape)}, expected={expected}.")
        if not manager.graph_mode:
            manager.expert_forward_calls+=1
            manager.expert_assignments+=int(top_k_index.numel())
        if manager.execution_backend=="fused_marlin_moe":
            return manager.fused_forward(hidden_states,top_k_index,top_k_weights)
        if manager.execution_backend!="legacy_reference":
            raise RuntimeError(f"Unknown expert backend: {manager.execution_backend}")

        final_hidden_states=torch.zeros_like(hidden_states)
        active=manager.active_ids_cpu(top_k_index)
        expert_mask=F.one_hot(top_k_index,num_classes=self.num_experts).permute(2,1,0)
        for expert_id in active:
            top_k_pos,token_idx=torch.where(expert_mask[expert_id])
            current_state=hidden_states[token_idx]
            current_hidden=manager.run_expert(expert_id,current_state)
            current_hidden=current_hidden*top_k_weights[token_idx,top_k_pos,None]
            final_hidden_states.index_add_(0,token_idx,current_hidden.to(final_hidden_states.dtype))
            manager.legacy_expert_calls+=1
        return final_hidden_states


def set_expert_backend(model,backend):
    if backend not in {"fused_marlin_moe","legacy_reference"}:
        raise ValueError(backend)
    for manager in w4_managers(model):
        manager.execution_backend=backend
    print(f"[expert-backend] {backend}",flush=True)


def install_w4_layer(spec,pool,capacity,device,dtype,bank):
    block=spec["block"]; old=block.experts
    manager=ExpertW4Cache(pool,capacity,spec["layer_idx"],device,dtype,bank)
    block._w4_manager=manager
    block._exact_moe_metadata={
        "layer_idx":int(spec["layer_idx"]),"num_experts":int(spec["num_experts"]),
        "top_k":int(spec["top_k"]),"projection_attrs":dict(spec["projection_attrs"]),
        "act_fn":spec["act_fn"],"gu_shape":tuple(spec["gu_shape"]),
        "dn_shape":tuple(spec["dn_shape"]),"block_module_name":spec.get("block_module_name"),
        "expert_module_name":spec.get("expert_module_name"),"expert_layout":"olmoe_fused_3d",
        "layer_type":spec.get("layer_type"),
    }
    block.experts=MarlinRoutedExperts(manager)
    del old


def _bench_ms(fn,warmup=8,repeats=60):
    for _ in range(warmup): fn()
    torch.cuda.synchronize(); a=torch.cuda.Event(True); b=torch.cuda.Event(True); a.record()
    for _ in range(repeats): fn()
    b.record(); b.synchronize()
    return a.elapsed_time(b)/repeats


def kernel_unit_test(gu_shape=None,dn_shape=None):
    gu_shape=tuple(gu_shape or CFG["gu_shape"])
    dn_shape=tuple(dn_shape or CFG["dn_shape"])
    device=torch.device("cuda")
    bank=W4A16KernelBank(gu_shape,dn_shape,device)
    rows=[]; tuning=[]
    for kind,shape,spec in (("gu",gu_shape,bank.gu),("dn",dn_shape,bank.dn)):
        torch.manual_seed(SEED+len(rows))
        weight=torch.randn(shape,dtype=torch.float16)*0.04
        obj=quantize_kernel_ready(weight,spec)
        qweight=obj.qweight.cuda(); scales=obj.scales.cuda()
        group_size=int(CFG["int4_group_size"])
        groups=weight.float().view(shape[0],shape[1]//group_size,group_size)
        reference_scales=groups.abs().amax(-1).clamp_min(1e-8)/7.0
        quantized=torch.round(groups/reference_scales[...,None]).clamp(-8,7)
        reference=(quantized*reference_scales[...,None]).view(shape).half().cuda()
        tune_ms=CFG["kernel_m_values"] if CFG.get("tune_kernels",True) else [1,16,64]
        for m in tune_ms:
            tuning.append(bank.autotune_one(kind,obj,int(m)))
        bank.tuning_path.write_text(json.dumps(bank.tuning,indent=2))
        for m in CFG["kernel_m_values"]:
            x=torch.randn((int(m),shape[1]),device=device,dtype=torch.float16)
            fused=bank.linear(x,(qweight,scales),kind)
            expected=F.linear(x,reference)
            fused_ms=_bench_ms(lambda:bank.linear(x,(qweight,scales),kind))
            fp16_ms=_bench_ms(lambda:F.linear(x,reference))
            diff=(fused.float()-expected.float()).abs()
            denominator=expected.float().abs().mean().clamp_min(1e-6)
            thread_k,thread_n=bank.selected(kind,m)
            rows.append({
                "backend":"marlin","projection":kind,"m":m,
                "thread_k":thread_k,"thread_n":thread_n,
                "fused_ms":fused_ms,"materialized_fp16_ms":fp16_ms,
                "speedup":fp16_ms/fused_ms,
                "max_abs":float(diff.max()),"mean_abs":float(diff.mean()),
                "relative_mean":float(diff.mean()/denominator),
                "finite":bool(torch.isfinite(fused).all()),
                "shape":str(tuple(shape)),
            })
        del weight,reference,qweight,scales,obj
        gc.collect(); torch.cuda.empty_cache()
    frame=pd.DataFrame(rows)
    frame.to_csv(OUT/"kernel_unit.csv",index=False)
    save_json("kernel_tuning_candidates.json",tuning)
    passed=bool(frame.finite.all() and
                frame.relative_mean.max()<=CFG["kernel_relative_mean_max"])
    save_json("kernel_gate.json",{
        "passed":passed,
        "backend":"marlin",
        "group_size":128,
        "gu_shape":list(gu_shape),
        "dn_shape":list(dn_shape),
        "max_relative_mean":float(frame.relative_mean.max()),
        "gate_up_speedup_median":float(frame[frame.projection=="gu"].speedup.median()),
        "down_speedup_median":float(frame[frame.projection=="dn"].speedup.median()),
    })
    print(frame.to_string(index=False))
    assert passed,"Marlin W4A16 numerical gate failed"


def fused_marlin_numerical_preflight():
    """Exercise the exact stacked expert layout before the 20,480-matrix pack."""
    validate_fused_backend()
    device=torch.device("cuda")
    bank=W4A16KernelBank(tuple(CFG["gu_shape"]),tuple(CFG["dn_shape"]),device)
    generator=torch.Generator(device="cpu").manual_seed(SEED+991)
    packed_gu=[]; packed_dn=[]
    for _ in range(2):
        gu=torch.randn(tuple(CFG["gu_shape"]),generator=generator,dtype=torch.float32)*0.02
        dn=torch.randn(tuple(CFG["dn_shape"]),generator=generator,dtype=torch.float32)*0.02
        packed_gu.append(quantize_kernel_ready(gu,bank.gu))
        packed_dn.append(quantize_kernel_ready(dn,bank.dn))
    w1=torch.stack([obj.qweight for obj in packed_gu]).to(device).contiguous()
    s1=torch.stack([obj.scales for obj in packed_gu]).to(device).contiguous()
    w2=torch.stack([obj.qweight for obj in packed_dn]).to(device).contiguous()
    s2=torch.stack([obj.scales for obj in packed_dn]).to(device).contiguous()
    hidden=torch.randn((3,int(CFG["gu_shape"][1])),generator=generator,
                       dtype=torch.float16).to(device)
    topk_ids=torch.tensor([[0,1],[1,0],[0,1]],device=device,dtype=torch.int32)
    topk_weights=torch.tensor([[0.7,0.3],[0.6,0.4],[0.55,0.45]],
                              device=device,dtype=torch.float32)
    actual=vllm_marlin_moe.fused_marlin_moe(
        hidden_states=hidden.contiguous(),w1=w1,w2=w2,bias1=None,bias2=None,
        w1_scale=s1,w2_scale=s2,topk_weights=topk_weights,topk_ids=topk_ids,
        quant_type_id=_uint4_type_id(),global_num_experts=2,expert_map=None)
    expert_map=torch.tensor([1,0],device=device,dtype=torch.int32)
    mapped_actual=vllm_marlin_moe.fused_marlin_moe(
        hidden_states=hidden.contiguous(),w1=w1.flip(0).contiguous(),
        w2=w2.flip(0).contiguous(),bias1=None,bias2=None,
        w1_scale=s1.flip(0).contiguous(),w2_scale=s2.flip(0).contiguous(),
        topk_weights=topk_weights,topk_ids=topk_ids,
        quant_type_id=_uint4_type_id(),global_num_experts=2,
        expert_map=expert_map)
    reference=torch.zeros_like(hidden)
    for route in range(topk_ids.shape[1]):
        for expert_id in range(2):
            mask=topk_ids[:,route]==expert_id
            if not bool(mask.any()):
                continue
            x=hidden[mask]
            gu=bank.linear(x,(w1[expert_id],s1[expert_id]),"gu")
            gate,up=gu.chunk(2,-1)
            y=bank.linear(F.silu(gate)*up,(w2[expert_id],s2[expert_id]),"dn")
            reference[mask]=reference[mask]+(
                y*topk_weights[mask,route,None].to(y.dtype))
    torch.cuda.synchronize()
    delta=(actual-reference).float()
    mapped_delta=(mapped_actual-reference).float()
    relative_mean=float(delta.abs().mean()/reference.float().abs().mean().clamp_min(1e-8))
    mapped_relative_mean=float(
        mapped_delta.abs().mean()/reference.float().abs().mean().clamp_min(1e-8))
    result={
        "passed":bool(torch.isfinite(actual).all() and
                      torch.isfinite(mapped_actual).all() and
                      relative_mean<=0.03 and mapped_relative_mean<=0.03),
        "uint4_type_id":_uint4_type_id(),
        "max_abs":float(delta.abs().max()),
        "relative_mean":relative_mean,
        "expert_map_max_abs":float(mapped_delta.abs().max()),
        "expert_map_relative_mean":mapped_relative_mean,
        "actual_shape":list(actual.shape),
    }
    save_json("fused_marlin_preflight.json",result)
    del actual,mapped_actual,reference,hidden,w1,w2,s1,s2,packed_gu,packed_dn
    torch.cuda.empty_cache(); release_cpu_memory()
    if not result["passed"]:
        raise RuntimeError(
            "Fused Marlin numerical preflight failed before model conversion: "
            f"{result}. Do not start the long W4A16 packing phase.")
    print("[fused-preflight-passed]",json.dumps(result,indent=2),flush=True)
    return result


def systems_lab():
    """Measure packing, H2D, fused-group correctness, and CUDA Graph replay."""
    fused_contract=validate_fused_backend()
    device=torch.device("cuda")
    gu_shape=tuple(CFG["gu_shape"])
    dn_shape=tuple(CFG["dn_shape"])
    bank=W4A16KernelBank(gu_shape,dn_shape,device)
    weight=torch.randn(gu_shape,dtype=torch.float16)*0.04
    obj=quantize_kernel_ready(weight,bank.gu)
    qweight=obj.qweight.cuda(); scales=obj.scales.cuda()
    test_m=min(16,max(CFG["kernel_m_values"]))
    x=torch.randn((test_m,gu_shape[1]),device=device,dtype=torch.float16)
    eager_ms=_bench_ms(lambda:bank.linear(x,(qweight,scales),"gu"))
    static_x=x.clone(); graph=torch.cuda.CUDAGraph()
    for _ in range(5):
        graph_out=bank.linear(static_x,(qweight,scales),"gu")
    torch.cuda.synchronize()
    with torch.cuda.graph(graph):
        graph_out=bank.linear(static_x,(qweight,scales),"gu")
    graph.replay(); torch.cuda.synchronize()
    graph_ms=_bench_ms(graph.replay,warmup=5,repeats=100)
    eager_out=bank.linear(static_x,(qweight,scales),"gu")
    torch.cuda.synchronize()
    graph_diff=float((eager_out-graph_out).abs().max())

    dstq=torch.empty_like(qweight); dsts=torch.empty_like(scales)
    stream=torch.cuda.Stream()
    def copy_once(repeats):
        with torch.cuda.stream(stream):
            start=torch.cuda.Event(True); end=torch.cuda.Event(True)
            start.record(stream)
            for _ in range(repeats):
                dstq.copy_(obj.qweight,non_blocking=obj.pinned)
                dsts.copy_(obj.scales,non_blocking=obj.pinned)
            end.record(stream)
        end.synchronize()
        return start.elapsed_time(end)/repeats
    copy_once(3)
    copy_ms=copy_once(20)
    bytes_total=obj.nbytes
    compute_ms=_bench_ms(lambda:bank.linear(x,(qweight,scales),"gu"))
    torch.cuda.synchronize()
    start_time=time.perf_counter()
    with torch.cuda.stream(stream):
        dstq.copy_(obj.qweight,non_blocking=obj.pinned)
        dsts.copy_(obj.scales,non_blocking=obj.pinned)
    bank.linear(x,(qweight,scales),"gu")
    torch.cuda.synchronize(); stream.synchronize()
    overlap_ms=(time.perf_counter()-start_time)*1000
    result={
        "backend":"marlin+vllm_fused_marlin_moe",
        "fused_backend_contract":fused_contract,
        "group_size":128,
        "gu_shape":list(gu_shape),
        "dn_shape":list(dn_shape),
        "native_qweight_dtype":str(obj.qweight.dtype),
        "native_qweight_shape":list(obj.qweight.shape),
        "packed_bytes":bytes_total,
        "pinned":obj.pinned,
        "h2d_ms":copy_ms,
        "h2d_GB_s":bytes_total/max(copy_ms,1e-9)/1e6,
        "compute_ms":compute_ms,
        "serial_sum_ms":copy_ms+compute_ms,
        "overlapped_ms":overlap_ms,
        "overlap_efficiency":(copy_ms+compute_ms)/max(overlap_ms,1e-9),
        "cuda_graph_eager_ms":eager_ms,
        "cuda_graph_replay_ms":graph_ms,
        "cuda_graph_speedup":eager_ms/max(graph_ms,1e-9),
        "cuda_graph_max_abs":graph_diff,
        "cuda_graph_passed":graph_diff==0.0,
    }
    save_json("systems_lab.json",result)
    print(json.dumps(result,indent=2))
    assert result["cuda_graph_passed"],result


def routing_group_stats(model,tok,device,batch_size):
    records=[]; hooks=[]
    def hook(layer_id,num_experts,top_k):
        def fn(_module,_inputs,output):
            if isinstance(output,(tuple,list)) and len(output)>=3:
                logits,ids=output[0],output[2]
            else:
                logits=output; ids=logits.topk(int(top_k),dim=-1).indices
            records.append((layer_id,torch.bincount(ids.detach().reshape(-1),minlength=int(num_experts))))
        return fn
    for spec in sparse_moe_specs(model,require_dense_experts=False):
        hooks.append(spec["block"].gate.register_forward_hook(
            hook(spec["layer_idx"],spec["num_experts"],spec["top_k"])))
    prompts=[f"Routing profile request {index}: explain sparse expert inference." for index in range(batch_size)]
    enc=tok([chat_prompt(tok,prompt) for prompt in prompts],return_tensors="pt",padding=True,
            truncation=True,max_length=min(256,CFG["max_length"])).to(device)
    with torch.inference_mode(),torch.autocast("cuda",dtype=torch.bfloat16):
        model(**enc,use_cache=False)
    torch.cuda.synchronize()
    for handle in hooks: handle.remove()
    by_layer={}
    for layer_id,count in records:
        count=count.cpu(); active=int((count>0).sum()); total=int(count.sum())
        by_layer[str(layer_id)]={"assignments":total,"active_experts":active,
            "mean_rows_per_active_expert":total/max(active,1),"max_rows":int(count.max())}
    return by_layer


def batch_sweep(model,tok,device,dtype,method):
    rows=[]; route={}
    old_padding=tok.padding_side; tok.padding_side="left"
    for bs in CFG["serving_batch_sizes"]:
        prompts=[f"Request {i}: give a concise explanation of mixture-of-experts inference." for i in range(int(bs))]
        enc=tok([chat_prompt(tok,p) for p in prompts],return_tensors="pt",padding=True,truncation=True,
                max_length=CFG["serving_prompt_tokens"]).to(device)
        kwargs={"max_new_tokens":CFG["serving_new_tokens"],"do_sample":False,"use_cache":True,
                "pad_token_id":tok.pad_token_id}
        zero_cache_stats(model)
        with torch.inference_mode(),torch.autocast("cuda",dtype=dtype):
            model.generate(**enc,**{**kwargs,"max_new_tokens":4})
        torch.cuda.synchronize(); zero_cache_stats(model); torch.cuda.empty_cache(); torch.cuda.reset_peak_memory_stats()
        t0=time.perf_counter()
        with torch.inference_mode(),torch.autocast("cuda",dtype=dtype):
            out=model.generate(**enc,**kwargs)
        torch.cuda.synchronize(); seconds=time.perf_counter()-t0
        generated=int((out[:,enc.input_ids.shape[1]:]!=tok.pad_token_id).sum())
        rows.append({"method":method,"batch_size":int(bs),"seconds":seconds,
                     "aggregate_generated_tok_s":generated/max(seconds,1e-9),
                     "per_request_generated_tok_s":generated/max(seconds,1e-9)/int(bs),
                     "peak_allocated_GiB":torch.cuda.max_memory_allocated()/2**30,
                     "peak_reserved_GiB":torch.cuda.max_memory_reserved()/2**30,
                     **cache_stats(model)})
        route[str(bs)]=routing_group_stats(model,tok,device,int(bs))
        print(f"[batch] {method} B={bs}: {rows[-1]['aggregate_generated_tok_s']:.2f} tok/s",flush=True)
        del enc,out; gc.collect(); torch.cuda.empty_cache()
    tok.padding_side=old_padding
    pd.DataFrame(rows).to_csv(OUT/f"batch_sweep_{method}.csv",index=False)
    save_json(f"routing_groups_{method}.json",route)
    return rows


def _trace_managers(model):
    return [m for m in model.modules() if isinstance(m,ExpertW4Cache)]


def _prepare_fair_cache(model):
    clear_caches(model)
    managers=w4_managers(model)
    if managers and all(m.capacity==m.num_experts for m in managers):
        preload_all(model)


def speed_ablation(model,tok,device,dtype,sampler,capacity):
    """Compare the retained reference path with fused grouped expert execution."""
    prompt="Explain why grouped expert GEMM improves single-token MoE decoding."
    rows=[]; outputs={}
    for backend in ("legacy_reference","fused_marlin_moe"):
        set_expert_backend(model,backend)
        _prepare_fair_cache(model)
        # Untimed warmup establishes equivalent cache state and kernel initialization.
        greedy_benchmark(
            model,tok,device,dtype,prompt,4,sampler,
            f"ablation_{backend}",capacity,cache_state="warmup")
        zero_cache_stats(model)
        row,tokens,logits=greedy_benchmark(
            model,tok,device,dtype,prompt,
            int(CFG.get("speed_test_new_tokens",16)),sampler,
            f"ablation_{backend}",capacity,cache_state="persistent_warm")
        row["expert_backend"]=backend
        rows.append(row); outputs[backend]=(tokens,logits)
    legacy_tokens,legacy_logits=outputs["legacy_reference"]
    fused_tokens,fused_logits=outputs["fused_marlin_moe"]
    exact_tokens=legacy_tokens==fused_tokens
    max_abs=float((legacy_logits-fused_logits).abs().max())
    logits_close=bool(torch.allclose(
        legacy_logits,fused_logits,
        atol=float(CFG["parity_atol"]),rtol=float(CFG["parity_rtol"])))
    if not exact_tokens or not logits_close:
        raise RuntimeError(
            f"Fused/legacy parity failed: exact_tokens={exact_tokens}, "
            f"logits_close={logits_close}, max_abs={max_abs}.")
    frame=pd.DataFrame(rows)
    legacy=float(frame[frame.expert_backend=="legacy_reference"].decode_tok_s.iloc[0])
    fused=float(frame[frame.expert_backend=="fused_marlin_moe"].decode_tok_s.iloc[0])
    summary={
        "capacity":int(capacity),
        "exact_greedy_tokens":exact_tokens,
        "last_logits_allclose":logits_close,
        "last_logit_max_abs":max_abs,
        "legacy_decode_tok_s":legacy,
        "fused_decode_tok_s":fused,
        "fused_speedup":fused/max(legacy,1e-9),
    }
    frame.to_csv(OUT/"speed_ablation.csv",index=False)
    save_json("speed_ablation_summary.json",summary)
    set_expert_backend(model,"fused_marlin_moe")
    print(json.dumps(summary,indent=2),flush=True)
    return summary


def cuda_graph_decode_probe(model,tok,device,dtype,capacity):
    """Attempt GPU decode-path CUDA graphs only for an entirely resident cache."""
    result={
        "requested":bool(CFG.get("enable_full_decode_cuda_graph",True)),
        "capacity":int(capacity),
        "required_capacity":int(CFG["num_experts"]),
        "status":"not_run",
    }
    if not result["requested"]:
        result["status"]="disabled"
        save_json("cuda_graph_decode.json",result)
        return result
    if int(capacity)!=int(CFG["num_experts"]):
        result.update({
            "status":"not_applicable",
            "reason":"A complete CUDA graph cannot include host-managed expert-cache misses.",
        })
        save_json("cuda_graph_decode.json",result)
        print(json.dumps(result,indent=2),flush=True)
        return result
    set_expert_backend(model,"fused_marlin_moe")
    preload_all(model)
    prompt=chat_prompt(tok,"Give one sentence about grouped MoE inference.")
    enc=tok(prompt,return_tensors="pt").to(device)
    kwargs={
        "max_new_tokens":int(CFG.get("cuda_graph_new_tokens",16)),
        "do_sample":False,
        "use_cache":True,
        "cache_implementation":"static",
        "pad_token_id":tok.pad_token_id,
    }
    eager_start=time.perf_counter()
    with torch.inference_mode(),torch.autocast("cuda",dtype=dtype):
        eager=model.generate(**enc,**kwargs)
    torch.cuda.synchronize()
    eager_seconds=time.perf_counter()-eager_start
    original_forward=model.forward
    for manager in w4_managers(model):
        manager.graph_mode=True
    try:
        try:
            torch._inductor.config.triton.cudagraphs=True
        except Exception:
            pass
        model.forward=torch.compile(
            original_forward,mode="reduce-overhead",fullgraph=True,dynamic=False)
        with torch.inference_mode(),torch.autocast("cuda",dtype=dtype):
            model.generate(**enc,**{**kwargs,"max_new_tokens":4})
            model.generate(**enc,**{**kwargs,"max_new_tokens":4})
        torch.cuda.synchronize()
        start=time.perf_counter()
        with torch.inference_mode(),torch.autocast("cuda",dtype=dtype):
            graphed=model.generate(**enc,**kwargs)
        torch.cuda.synchronize()
        graph_seconds=time.perf_counter()-start
        exact=bool(torch.equal(eager,graphed))
        if not exact:
            raise RuntimeError("CUDA-graph decode changed greedy token IDs.")
        result.update({
            "status":"captured",
            "exact_greedy_tokens":exact,
            "eager_seconds":eager_seconds,
            "cuda_graph_seconds":graph_seconds,
            "speedup":eager_seconds/max(graph_seconds,1e-9),
            "implementation":"torch.compile fullgraph reduce-overhead with static generation cache",
        })
    except Exception as exc:
        result.update({"status":"failed","error":repr(exc)})
        if bool(CFG.get("require_full_decode_cuda_graph",False)):
            raise
    finally:
        model.forward=original_forward
        for manager in w4_managers(model):
            manager.graph_mode=False
    save_json("cuda_graph_decode.json",result)
    print(json.dumps(result,indent=2),flush=True)
    return result


def capture_parity_trace(model,tok,label):
    """Capture OLMoE attention, router, expert and output checkpoints."""
    trace={}; handles=[]
    def add(stage,key,value):
        if isinstance(value,(tuple,list)): value=value[0]
        if torch.is_tensor(value): trace[f"{stage}.{key}"]=value.detach().cpu().contiguous()
    core=model_core(model)
    embed=getattr(core,"embed_tokens",None)
    if embed is not None:
        handles.append(embed.register_forward_hook(lambda m,i,o:add("embedding","00",o)))
    sparse_by_layer={spec["layer_idx"]:spec for spec in sparse_moe_specs(model,require_dense_experts=False)}
    for layer_idx,layer in enumerate(decoder_layers(model)):
        idx=f"{layer_idx:03d}"
        handles.append(layer.register_forward_pre_hook(lambda m,i,idx=idx:add("layer_input",idx,i[0])))
        handles.append(layer.input_layernorm.register_forward_hook(
            lambda m,i,o,idx=idx:add("token_mixer_norm",idx,o)))
        mixer=getattr(layer,"linear_attn",None)
        if mixer is None: mixer=getattr(layer,"self_attn",None)
        if mixer is not None:
            handles.append(mixer.register_forward_hook(
                lambda m,i,o,idx=idx:add("token_mixer_output",idx,o)))
        handles.append(layer.post_attention_layernorm.register_forward_hook(
            lambda m,i,o,idx=idx:add("moe_input",idx,o)))
        spec=sparse_by_layer[layer_idx]
        def gate_hook(idx,top_k):
            def fn(module,inputs,output):
                if isinstance(output,(tuple,list)) and len(output)>=3:
                    logits,ids=output[0],output[2]
                else:
                    logits=output; ids=logits.topk(int(top_k),dim=-1).indices
                add("router_logits",idx,logits); add("selected_experts",idx,ids)
            return fn
        handles.append(spec["block"].gate.register_forward_hook(gate_hook(idx,spec["top_k"])))
        handles.append(spec["block"].register_forward_hook(
            lambda m,i,o,idx=idx:add("moe_output",idx,o)))
        handles.append(layer.register_forward_hook(lambda m,i,o,idx=idx:add("layer_output",idx,o)))
    final_norm=getattr(core,"norm",None)
    if final_norm is not None:
        handles.append(final_norm.register_forward_hook(lambda m,i,o:add("final_hidden","00",o)))
    handles.append(model.lm_head.register_forward_hook(lambda m,i,o:add("final_logits","00",o)))
    managers=_trace_managers(model)

    # A parity trace must not depend on cache history. The live model is normally
    # traced after the batch sweep, while a reloaded artifact starts cold.
    clear_caches(model)
    if managers and all(manager.capacity==manager.num_experts for manager in managers):
        preload_all(model)

    for manager in managers: manager.trace_enabled=True; manager.trace_records=[]
    prompt=CFG["parity_prompt"]; enc=tok(chat_prompt(tok,prompt),return_tensors="pt").to("cuda")
    with torch.inference_mode(),torch.autocast("cuda",dtype=torch.bfloat16): model(**enc,use_cache=False)
    torch.cuda.synchronize()
    for handle in handles: handle.remove()
    for manager in managers:
        manager.trace_enabled=False; counters=defaultdict(int)
        for stage,prefix,tensor in manager.trace_records:
            index=counters[(stage,prefix)]; counters[(stage,prefix)]+=1
            add(stage,f"{prefix}.{index:03d}",tensor)
        manager.trace_records=[]
    with torch.inference_mode(),torch.autocast("cuda",dtype=torch.bfloat16):
        generated=model.generate(**enc,max_new_tokens=CFG["parity_new_tokens"],do_sample=False,
                                 pad_token_id=tok.pad_token_id,use_cache=True)
    trace["token_ids.input"]=enc.input_ids.detach().cpu().contiguous()
    trace["greedy_tokens.output"]=generated.detach().cpu().contiguous()
    path=OUT/f"parity_{label}.safetensors"; save_file(trace,str(path),metadata={"label":label})
    save_json(f"parity_{label}_index.json",{"keys":list(trace.keys()),"prompt":prompt})
    print(f"[parity-trace] {label}: {len(trace)} tensors",flush=True)
    return path


def compare_parity(reference,candidate):
    stages=["token_ids","embedding","layer_input","token_mixer_norm","token_mixer_output","moe_input",
            "router_logits","selected_experts","expert_input","gate_projection","up_projection",
            "down_projection","moe_output","layer_output","final_hidden","final_logits","greedy_tokens"]
    order={stage:i for i,stage in enumerate(stages)}
    with safe_open(str(reference),framework="pt",device="cpu") as a, safe_open(str(candidate),framework="pt",device="cpu") as b:
        ka=set(a.keys()); kb=set(b.keys()); all_keys=sorted(ka|kb,key=lambda k:(order.get(k.split(".",1)[0],999),k))
        key_rows=[]; first_key=None
        for key in all_keys:
            stage=key.split(".",1)[0]; row={"stage":stage,"key":key,"passed":True,"reason":"","max_abs":0.0,"mean_abs":0.0,"mismatch_count":0}
            if key not in ka or key not in kb:
                row.update(passed=False,reason="missing_reference" if key not in ka else "missing_candidate")
            else:
                x=a.get_tensor(key); y=b.get_tensor(key)
                row["reference_shape"]=str(list(x.shape)); row["candidate_shape"]=str(list(y.shape))
                row["reference_dtype"]=str(x.dtype); row["candidate_dtype"]=str(y.dtype)
                if x.shape!=y.shape or x.dtype!=y.dtype:
                    row.update(passed=False,reason="shape_or_dtype")
                elif x.is_floating_point():
                    d=(x.float()-y.float()).abs(); row["max_abs"]=float(d.max()) if d.numel() else 0.0
                    row["mean_abs"]=float(d.mean()) if d.numel() else 0.0
                    row["passed"]=bool(torch.allclose(x.float(),y.float(),atol=CFG["parity_atol"],rtol=CFG["parity_rtol"]))
                    if not row["passed"]: row["reason"]="allclose"
                else:
                    mismatches=int((x!=y).sum()) if x.numel() else 0
                    row["mismatch_count"]=mismatches; row["passed"]=(mismatches==0)
                    if mismatches: row["reason"]="exact_mismatch"
            key_rows.append(row)
            if first_key is None and not row["passed"]: first_key=key
    key_df=pd.DataFrame(key_rows); key_df.to_csv(OUT/"parity_keys.csv",index=False)
    stage_rows=[]
    for stage in stages:
        rows=[r for r in key_rows if r["stage"]==stage]
        stage_rows.append({"stage":stage,"passed":bool(rows and all(r["passed"] for r in rows)),"entries":len(rows),
                           "failed_entries":sum(not r["passed"] for r in rows),
                           "max_abs":max((r["max_abs"] for r in rows),default=0.0),
                           "mean_abs":float(np.mean([r["mean_abs"] for r in rows])) if rows else 0.0})
    first_stage=first_key.split(".",1)[0] if first_key else None
    result={"passed":first_key is None,"first_failure":first_stage,"first_failure_key":first_key,
            "stages":stage_rows,"atol":CFG["parity_atol"],"rtol":CFG["parity_rtol"]}
    save_json("parity_reload.json",result); pd.DataFrame(stage_rows).to_csv(OUT/"parity_stages.csv",index=False)
    print(json.dumps(result,indent=2)); return result

def download_model():
    revision=str(CFG.get("model_revision") or api_revision("model",CFG["model_id"]))
    print(f"Downloading immutable revision {revision}",flush=True)
    local=snapshot_download(
        CFG["model_id"],revision=revision,
        allow_patterns=[
            "*.json","*.safetensors","*.model","tokenizer*",
            "*.jinja","*.txt","*.py"],
        max_workers=int(CFG["download_workers"]))
    info={"model_id":CFG["model_id"],"revision":revision,"local_path":local}
    save_json("download.json",info)
    print(json.dumps(info,indent=2))


def resolved_model_path():
    p=OUT/"download.json"
    if not p.exists(): raise RuntimeError("Run the download phase before loading a model.")
    info=json.loads(p.read_text()); local=Path(info["local_path"])
    assert local.exists(),f"Downloaded snapshot is missing: {local}"
    return str(local),str(info["revision"])


def architecture_gate():
    local,revision=resolved_model_path()
    config=AutoConfig.from_pretrained(local)
    with init_empty_weights(include_buffers=False): model=instantiate_olmoe(config)
    specs=verify_contract(model); contract=architecture_contract(model)
    weight_map,index_name=load_weight_map(local); mapping,expert_names=detect_layout(model,weight_map)
    inventory=checkpoint_inventory(local,weight_map)
    target_names=set(model.state_dict().keys())
    dense_runtime_bytes=sum(record["bf16_runtime_bytes"] for name,record in inventory.items()
                            if name in target_names and name not in expert_names)
    ignored_checkpoint_names=sorted(name for name in inventory if name not in target_names and name not in expert_names)
    if ignored_checkpoint_names:
        raise RuntimeError(
            "Checkpoint contains tensors not represented by OlmoeForCausalLM: "
            f"{ignored_checkpoint_names[:30]}"
        )
    cache_slot_bytes=0
    for spec in specs:
        gu_n,gu_k=spec["gu_shape"]; dn_n,dn_k=spec["dn_shape"]
        cache_slot_bytes+=(gu_k//16)*(gu_n*2)*4+(gu_k//128)*gu_n*2
        cache_slot_bytes+=(dn_k//16)*(dn_n*2)*4+(dn_k//128)*dn_n*2
    gpu_bytes=int(torch.cuda.get_device_properties(0).total_memory)
    reserve_bytes=int(float(CFG.get("gpu_safety_reserve_GiB",3.0))*2**30)
    usable=max(0,int(gpu_bytes*float(CFG.get("gpu_fraction",0.90)))-dense_runtime_bytes-reserve_bytes)
    max_capacity=max(0,min(contract["num_experts"],usable//max(cache_slot_bytes,1)))
    if max_capacity<int(contract["top_k"]):
        raise RuntimeError(
            "The GPU cannot hold the BF16 dense core plus one complete top-k expert set: "
            f"safe_slots={max_capacity}, top_k={contract['top_k']}, "
            f"dense={dense_runtime_bytes/2**30:.2f} GiB, slot={cache_slot_bytes/2**30:.3f} GiB."
        )
    requested=CFG.get("requested_capacities","auto")
    if requested=="auto" or requested is None:
        capacities=sorted({int(contract["top_k"]),min(16,max_capacity),max_capacity})
    else:
        capacities=sorted(set(map(int,requested)))
        invalid=[value for value in capacities if value<int(contract["top_k"]) or value>max_capacity]
        if invalid:
            raise RuntimeError(f"Requested capacities {invalid} are outside [{contract['top_k']},{max_capacity}].")
    requested_reference=CFG.get("requested_reference_capacity",16)
    reference_capacity=int(min(16,max_capacity) if requested_reference in (None,"auto") else requested_reference)
    if reference_capacity not in capacities:
        raise RuntimeError(f"Reference capacity {reference_capacity} is not in selected capacities {capacities}.")
    requested_reload=CFG.get("requested_reload_capacity")
    reload_capacity=int(reference_capacity if requested_reload in (None,"auto") else requested_reload)
    if reload_capacity>max_capacity:
        raise RuntimeError(f"Reload capacity {reload_capacity} exceeds safe maximum {max_capacity}.")
    routed_bf16_bytes=sum(inventory[name]["stored_bytes"] for name in expert_names)
    CFG.update({"architecture":contract,"num_layers":contract["num_hidden_layers"],
        "num_sparse_layers":contract["num_sparse_layers"],"sparse_layer_indices":contract["sparse_layer_indices"],
        "num_experts":contract["num_experts"],"top_k":contract["top_k"],
        "gu_shape":contract["gu_shape"],"dn_shape":contract["dn_shape"],"capacities":capacities,
        "reference_capacity":reference_capacity,"reload_capacity":reload_capacity,
        "full_resident_supported":bool(max_capacity>=contract["num_experts"]),
        "estimated_safe_max_capacity":int(max_capacity),"dense_runtime_bytes_estimate":int(dense_runtime_bytes),
        "cache_slot_bytes_all_sparse_layers":int(cache_slot_bytes),
        "checkpoint_stored_bytes":int(sum(v["stored_bytes"] for v in inventory.values())),
        "routed_expert_stored_bytes":int(routed_bf16_bytes),"shared_expert_tensor_count":0,
        "ignored_checkpoint_tensor_count":0})
    atomic_write_text(ROOT/"config.json",json.dumps(CFG,indent=2,sort_keys=True))
    result={"passed":True,"revision":revision,"checkpoint_index":index_name,"contract":contract,
        "marlin_commit":CFG["marlin_commit"],"routed_expert_tensors":len(expert_names),
        "dense_runtime_GiB_estimate":dense_runtime_bytes/2**30,
        "routed_expert_BF16_GiB":routed_bf16_bytes/2**30,
        "cache_GiB_per_capacity_unit":cache_slot_bytes/2**30,
        "estimated_safe_max_capacity":int(max_capacity),"selected_capacities":capacities,
        "reference_capacity":reference_capacity,"full_resident_supported":CFG["full_resident_supported"],
        "method_policy":"Only routed experts are Marlin W4 group-128. Router, attention, embeddings, LM head and norms remain BF16.",
        "text_only_wrapper_preserved":True,"grouped_multi_expert_gemm":True,
        "production_expert_backend":"fused_marlin_moe",
        "expert_id_transfer_policy":"zero when full-resident; one batched D2H transfer per layer otherwise"}
    save_json("architecture_gate.json",result); print(json.dumps(result,indent=2))


def load_weight_map(local):
    local=Path(local)
    indexes=sorted(local.glob("*.safetensors.index.json"))
    if len(indexes)==1:
        return json.loads(indexes[0].read_text())["weight_map"],indexes[0].name
    if len(indexes)>1:
        raise RuntimeError(f"Multiple safetensors indexes found: {[p.name for p in indexes]}")
    shards=sorted(local.glob("*.safetensors"))
    if len(shards)!=1:
        raise RuntimeError(
            "Expected one safetensors index or one unsharded .safetensors checkpoint; "
            f"found {[p.name for p in shards]}.")
    header=read_safetensors_header(shards[0])
    return {name:shards[0].name for name in header if name!="__metadata__"},None


def read_safetensors_header(path):
    path=Path(path)
    with path.open("rb") as handle:
        header_len=int.from_bytes(handle.read(8),"little")
        raw=handle.read(header_len)
    return json.loads(raw)


def checkpoint_inventory(local,weight_map):
    dtype_bytes={
        "BOOL":1,"U8":1,"I8":1,"F8_E4M3":1,"F8_E5M2":1,
        "I16":2,"U16":2,"F16":2,"BF16":2,
        "I32":4,"U32":4,"F32":4,
        "I64":8,"U64":8,"F64":8,
    }
    floating={"F8_E4M3","F8_E5M2","F16","BF16","F32","F64"}
    headers={shard:read_safetensors_header(Path(local)/shard) for shard in sorted(set(weight_map.values()))}
    records={}
    for name,shard in weight_map.items():
        item=headers[shard].get(name)
        if item is None:
            raise RuntimeError(f"{name} is missing from {shard}'s safetensors header.")
        shape=[int(value) for value in item["shape"]]
        numel=math.prod(shape)
        dtype=str(item["dtype"])
        if dtype not in dtype_bytes:
            raise RuntimeError(f"Unsupported safetensors dtype {dtype} for {name}")
        records[name]={
            "shape":shape,
            "dtype":dtype,
            "stored_bytes":int(numel*dtype_bytes[dtype]),
            "bf16_runtime_bytes":int(numel*2 if dtype in floating else numel*dtype_bytes[dtype]),
            "shard":shard,
        }
    return records


def detect_layout(model,weight_map):
    mapping={}; expert_names=set(); specs=sparse_moe_specs(model,require_dense_experts=True)
    for spec in specs:
        expert_name=spec.get("expert_module_name")
        if not expert_name:
            raise RuntimeError(f"Layer {spec['layer_idx']}: cannot resolve fused expert module name.")
        for expert_id in range(spec['num_experts']):
            g_name = f"{expert_name}.{expert_id}.gate_proj.weight"
            u_name = f"{expert_name}.{expert_id}.up_proj.weight"
            d_name = f"{expert_name}.{expert_id}.down_proj.weight"
            if g_name in weight_map and u_name in weight_map and d_name in weight_map:
                mapping[(int(spec["layer_idx"]), "gu", expert_id)] = (g_name, u_name)
                mapping[(int(spec["layer_idx"]), "dn", expert_id)] = d_name
                expert_names.update([g_name, u_name, d_name])
            else:
                gu_name=f"{expert_name}.gate_up_proj.weight"; dn_name=f"{expert_name}.down_proj.weight"
                if gu_name not in weight_map:
                    raise RuntimeError(f"Checkpoint is missing fused routed expert tensor {gu_name} and unfused variants.")
                mapping[(int(spec["layer_idx"]), "gu", -1)] = gu_name
                mapping[(int(spec["layer_idx"]), "dn", -1)] = dn_name
                expert_names.update([gu_name, dn_name])
                break
    return mapping,expert_names


def finalize_cuda_residency(model,device):
    """Move construction-time buffers and validate the streamed model."""
    device=torch.device(device)
    if device.type=="cuda" and device.index is None:
        device=torch.device("cuda",torch.cuda.current_device())
    moved=[]
    model.tie_weights()
    meta_params=[name for name,param in model.named_parameters() if param.device.type=="meta"]
    meta_buffers=[name for name,buffer in model.named_buffers() if buffer.device.type=="meta"]
    assert not meta_params,f"Unloaded parameters: {meta_params[:30]}"
    assert not meta_buffers,f"Unloaded buffers: {meta_buffers[:30]}"
    for module_name,module in model.named_modules():
        for buffer_name,buffer in list(module.named_buffers(recurse=False)):
            if buffer is not None and buffer.device!=device:
                module._buffers[buffer_name]=buffer.to(device)
                moved.append(f"{module_name}.{buffer_name}".strip("."))
        original=getattr(module,"original_inv_freq",None)
        if torch.is_tensor(original) and original.device!=device:
            module.original_inv_freq=original.to(device)
            moved.append(f"{module_name}.original_inv_freq".strip("."))
    wrong_params=[f"{name}:{param.device}" for name,param in model.named_parameters()
                  if param.device!=device]
    wrong_buffers=[f"{name}:{buffer.device}" for name,buffer in model.named_buffers()
                   if buffer.device!=device]
    assert not wrong_params,f"Parameters outside {device}: {wrong_params[:30]}"
    assert not wrong_buffers,f"Buffers outside {device}: {wrong_buffers[:30]}"
    rotary_devices={
        name:str(module.inv_freq.device)
        for name,module in model.named_modules()
        if torch.is_tensor(getattr(module,"inv_freq",None))
    }
    assert all(value==str(device) for value in rotary_devices.values()),rotary_devices
    result={
        "device":str(device),
        "moved_construction_tensors":moved,
        "parameter_count":sum(1 for _ in model.parameters()),
        "buffer_count":sum(1 for _ in model.buffers()),
        "rotary_inv_freq_devices":rotary_devices,
    }
    print("[device-integrity]",json.dumps(result,indent=2),flush=True)
    return result


@torch.inference_mode()
def w4_forward_smoke(model,tok,device,dtype):
    device=torch.device(device)
    if device.type=="cuda" and device.index is None:
        device=torch.device("cuda",torch.cuda.current_device())
    print("[smoke] Running one end-to-end W4A16 forward before benchmarks.",flush=True)
    enc=tok("Verify the routed expert runtime.",return_tensors="pt",
            add_special_tokens=True).to(device)
    with Heartbeat("W4A16 end-to-end forward smoke"):
        with torch.autocast("cuda",dtype=dtype):
            out=model(**enc,use_cache=False)
        torch.cuda.synchronize()
    logits=out.logits
    rotary_devices={
        name:str(module.inv_freq.device)
        for name,module in model.named_modules()
        if torch.is_tensor(getattr(module,"inv_freq",None))
    }
    result={
        "passed":bool(logits.device==device and torch.isfinite(logits).all()),
        "input_tokens":int(enc.input_ids.numel()),
        "logits_device":str(logits.device),
        "logits_shape":list(logits.shape),
        "rotary_inv_freq_devices":rotary_devices,
    }
    assert result["passed"],result
    print("[smoke-passed]",json.dumps(result,indent=2),flush=True)
    del enc,out,logits
    return result


def stream_load_w4a16(model_id,device,dtype):
    local,revision=resolved_model_path(); config=AutoConfig.from_pretrained(local)
    with init_empty_weights(include_buffers=False): model=instantiate_olmoe(config)
    specs=verify_contract(model)
    pools=[HostPool(spec["act_fn"],spec["num_experts"],spec["layer_idx"],
                    spec["block_attr"],spec["projection_attrs"]) for spec in specs]
    weight_map,_=load_weight_map(local); mapping,expert_names=detect_layout(model,weight_map)
    bank=W4A16KernelBank(specs[0]["gu_shape"],specs[0]["dn_shape"],device)
    for pool,spec in zip(pools,specs):
        layer_id=int(spec["layer_idx"])
        for semantic,target,marlin_spec in (("gu",pool.gu,bank.gu),("dn",pool.dn,bank.dn)):
            expected=(int(spec["num_experts"]),*tuple(marlin_spec.shape))
            for expert_id in tqdm(range(int(spec["num_experts"])), desc=f"Pack L{layer_id:02d} {semantic}", leave=False):
                if (layer_id, semantic, -1) in mapping:
                    name = mapping[(layer_id, semantic, -1)]
                    shard = weight_map[name]
                    with safe_open(str(Path(local)/shard),framework="pt",device="cpu") as handle:
                        full=handle.get_tensor(name)
                    assert tuple(full.shape)==expected
                    target[expert_id]=quantize_kernel_ready(full[expert_id],marlin_spec)
                    del full
                else:
                    if semantic == "gu":
                        g_name, u_name = mapping[(layer_id, semantic, expert_id)]
                        g_shard, u_shard = weight_map[g_name], weight_map[u_name]
                        with safe_open(str(Path(local)/g_shard),framework="pt",device="cpu") as handle:
                            g = handle.get_tensor(g_name)
                        with safe_open(str(Path(local)/u_shard),framework="pt",device="cpu") as handle:
                            u = handle.get_tensor(u_name)
                        full = torch.cat([g, u], dim=0)
                        target[expert_id]=quantize_kernel_ready(full,marlin_spec)
                        del g, u, full
                    else:
                        name = mapping[(layer_id, semantic, expert_id)]
                        shard = weight_map[name]
                        with safe_open(str(Path(local)/shard),framework="pt",device="cpu") as handle:
                            full=handle.get_tensor(name)
                        target[expert_id]=quantize_kernel_ready(full,marlin_spec)
                        del full
        release_cpu_memory()
        memory=psutil.virtual_memory()
        print(
            f"Packed OLMoE routed experts: layer {layer_id}; "
            f"RSS={psutil.Process().memory_info().rss/2**30:.1f} GiB; "
            f"host_available={memory.available/2**30:.1f} GiB",flush=True)
    target_names=set(model.state_dict().keys()); by_shard=defaultdict(list)
    for name,shard in weight_map.items(): by_shard[shard].append(name)
    loaded=[]; ignored=[]
    for shard,names in tqdm(sorted(by_shard.items()),desc="Stream BF16 non-expert OLMoE core"):
        with safe_open(str(Path(local)/shard),framework="pt",device="cpu") as handle:
            for name in names:
                if name in expert_names: continue
                if name not in target_names:
                    ignored.append(name); continue
                value=handle.get_tensor(name)
                set_module_tensor_to_device(model,name,device,value=value,
                    dtype=dtype if value.is_floating_point() else None)
                loaded.append(name); del value
        gc.collect()
    initial_capacity=int(min(CFG["capacities"]))
    for pool,spec in zip(pools,specs): install_w4_layer(spec,pool,initial_capacity,device,dtype,bank)
    integrity=finalize_cuda_residency(model,device)
    save_json("w4a16_device_integrity.json",integrity)
    save_json("stream_load_inventory.json",{"loaded_dense_tensors":len(loaded),
        "ignored_source_tensors":ignored,"packed_expert_tensors":len(expert_names)})
    verify_contract(model,require_dense_experts=False); model.eval(); model.config.use_cache=True
    try: model.generation_config=GenerationConfig.from_pretrained(local)
    except Exception: pass
    torch.cuda.synchronize(); return model,pools,bank,local,revision


def resize_caches(model,capacity):
    for m in w4_managers(model): m.resize(capacity)


def clear_caches(model):
    for m in w4_managers(model): m.clear()


def preload_all(model):
    for manager in tqdm(w4_managers(model),desc="Preload packed experts",leave=False):
        if manager.capacity!=manager.num_experts:
            raise RuntimeError(
                f"preload_all requires cache-{manager.num_experts}; got cache-{manager.capacity}.")
        manager.ensure_gpu_many(range(int(manager.num_experts)))
        manager.reset_counters()

def export_checkpoint(model,pools,bank,local,revision,final_gate,gates):
    sm="sm"+"".join(map(str,torch.cuda.get_device_capability()))
    stamp=time.strftime("%Y%m%d_%H%M%S")
    slug=re.sub(r"[^A-Za-z0-9._-]+","_",CFG["model_id"].split("/")[-1]).strip("_")
    dest=Path(CFG["export_local_root"])/f"{slug}_marlin_w4a16_{revision[:8]}_{sm}_{stamp}"
    dest.mkdir(parents=True,exist_ok=False)

    dense={}; aliases={}; seen={}; dense_records={}
    for name,tensor in model.state_dict().items():
        if ".experts." in name:
            continue
        pointer=(tensor.untyped_storage().data_ptr(),tensor.storage_offset(),
                 tuple(tensor.shape),tuple(tensor.stride()))
        if pointer in seen:
            aliases[name]=seen[pointer]
            continue
        seen[pointer]=name
        value=tensor.detach().cpu().contiguous()
        dense[name]=value
        dense_records[name]=tensor_record(value)
    save_file(dense,str(dest/"dense.safetensors"),
              metadata={"format":"pt","model_revision":revision})
    del dense
    gc.collect()

    runtime_state=capture_runtime_state(model)
    runtime_records={key:tensor_record(value) for key,value in runtime_state.items()}
    if runtime_state:
        save_file(runtime_state,str(dest/"runtime_state.safetensors"),
                  metadata={"purpose":"nonpersistent-construction-state"})
    del runtime_state
    gc.collect()

    expert_files=[]; expert_records={}; expert_shapes={}
    assert len(pools)==int(CFG["num_sparse_layers"])
    for pool in tqdm(pools,desc="Write Marlin expert shards"):
        tensors={}; records={}; shapes={}
        for expert_id in range(int(pool.num_experts)):
            for kind,obj in (("gu",pool.gu[expert_id]),("dn",pool.dn[expert_id])):
                n,k=map(int,obj.shape)
                assert tuple(obj.qweight.shape)==(k//16,n*2)
                assert tuple(obj.scales.shape)==(k//int(CFG["int4_group_size"]),n)
                shapes[f"{kind}.{expert_id}"]={
                    "original_shape":[n,k],
                    "qweight_shape":list(obj.qweight.shape),
                    "scales_shape":list(obj.scales.shape),
                    "packed_sha256":tensor_sha256(obj.qweight,obj.scales),
                }
                for suffix,value in (("qweight",obj.qweight),("scales",obj.scales)):
                    key=f"{kind}.{expert_id}.{suffix}"
                    value=value.detach().cpu().contiguous()
                    tensors[key]=value
                    records[key]=tensor_record(value)
        filename=f"experts_layer_{pool.layer_idx:03d}.safetensors"
        save_file(tensors,str(dest/filename),metadata={
            "layer":str(pool.layer_idx),
            "packing":"marlin-native-g128",
            "block_attr":pool.block_attr,
        })
        expert_files.append(filename)
        expert_records[filename]=records
        expert_shapes[filename]=shapes
        del tensors
        gc.collect()

    model.config.save_pretrained(dest)
    if getattr(model,"generation_config",None) is not None:
        model.generation_config.save_pretrained(dest)
    load_tokenizer(local).save_pretrained(dest)

    tuning=dict(bank.tuning)
    atomic_write_text(dest/"marlin_tuning.json",json.dumps(tuning,indent=2,sort_keys=True))
    atomic_write_text(dest/"runtime_config.json",json.dumps(CFG,indent=2,sort_keys=True))
    runtime_name="exact_moe_runtime.py"
    shutil.copy2(RUNTIME_PATH,dest/runtime_name)
    loader_source="""from pathlib import Path
import importlib.util
import os
from huggingface_hub import snapshot_download

def load_local(path,capacity="auto",output_dir=None):
    path=Path(path).resolve()
    os.environ["EXACT_MOE_ROOT"]=str(path)
    os.environ["EXACT_MOE_RUNTIME"]=str(path/"exact_moe_runtime.py")
    if output_dir is not None:
        os.environ["EXACT_MOE_OUTPUT_DIR"]=str(Path(output_dir).resolve())
    spec=importlib.util.spec_from_file_location("exact_moe_artifact_runtime",path/"exact_moe_runtime.py")
    module=importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module.load_export(path,capacity=capacity)

def load_from_hub(repo_id,revision=None,capacity="auto",output_dir=None,token=None):
    path=snapshot_download(repo_id,revision=revision,token=token)
    return load_local(path,capacity=capacity,output_dir=output_dir)
"""
    atomic_write_text(dest/"load_exact_moe.py",loader_source)
    requirements="""transformers==5.14.1
accelerate>=1.8,<2
huggingface_hub>=1.5,<2
safetensors>=0.8,<1
numpy
psutil>=6,<8
"""
    atomic_write_text(dest/"requirements.txt",requirements)

    parity_ref=OUT/"parity_live.safetensors"
    parity_index=OUT/"parity_live_index.json"
    assert parity_ref.exists(),"Capture live parity before export."
    shutil.copy2(parity_ref,dest/"parity_reference.safetensors")
    if parity_index.exists():
        shutil.copy2(parity_index,dest/"parity_reference_index.json")

    required_files=sorted(
        [p.name for p in dest.iterdir() if p.is_file()] +
        ["manifest.json","README.md"]
    )
    manifest={
        "format":CFG.get("artifact_format","olmoe-exact-moe-marlin-w4a16-v1"),
        "runtime_api_version":3,
        "candidate_or_final":"candidate",
        "method_revision":CFG.get("method_revision"),
        "model_id":CFG["model_id"],
        "model_revision":revision,
        "architecture":CFG["architecture"],
        "sparse_layer_indices":list(CFG["sparse_layer_indices"]),
        "transformers":transformers.__version__,
        "torch":torch.__version__,
        "marlin_commit":CFG["marlin_commit"],
        "cuda":torch.version.cuda,
        "gpu_name":torch.cuda.get_device_name(0),
        "compute_capability":list(torch.cuda.get_device_capability()),
        "minimum_compute_capability":80,
        "gpu_fingerprint":{"name":torch.cuda.get_device_name(0),
                           "compute_capability":list(torch.cuda.get_device_capability()),
                           "total_memory":int(torch.cuda.get_device_properties(0).total_memory)},
        "vllm_version":getattr(vllm,"__version__",None),
        "portable_packed_weights":True,
        "attention_implementation":CFG.get("method_attn_implementation","eager"),
        "quantization":{
            "weights":"int4",
            "expert_activations":"float16",
            "group_size":CFG["int4_group_size"],
            "scheme":"symmetric signed [-8,7]",
            "kernel":"Marlin FP16xINT4",
            "packing_layout":"marlin.Layer.pack native int32 B + FP16 shuffled scales",
        },
        "kernel_m_values":list(CFG["kernel_m_values"]),
        "gu_shape":list(bank.gu_shape),
        "dn_shape":list(bank.dn_shape),
        "reference_capacity":int(CFG["reference_capacity"]),
        "default_cache_capacity":int(CFG.get("hub_default_cache_capacity",16)),
        "memory_contract":{
            "dense_runtime_bytes_estimate":int(CFG["dense_runtime_bytes_estimate"]),
            "cache_slot_bytes_all_sparse_layers":int(CFG["cache_slot_bytes_all_sparse_layers"]),
            "expert_pool_host_bytes":int(sum(
                record["nbytes"] for records in expert_records.values() for record in records.values())),
            "load_reserve_bytes":int(float(CFG.get("hub_load_reserve_GiB",2.5))*2**30),
        },
        "marlin_tuning":tuning,
        "marlin_tuning_sha256":canonical_json_sha256(tuning),
        "config_json_sha256":canonical_json_sha256(json.loads((dest/"config.json").read_text())),
        "config_file_sha256":file_sha256(dest/"config.json"),
        "runtime_config_sha256":canonical_json_sha256(CFG),
        "runtime_script":runtime_name,
        "runtime_script_sha256":file_sha256(dest/runtime_name),
        "required_files":required_files,
        "dense_aliases":aliases,
        "dense_tensors":dense_records,
        "runtime_state_tensors":runtime_records,
        "expert_files":expert_files,
        "expert_tensors":expert_records,
        "expert_shapes":expert_shapes,
        "parity_reference":"parity_reference.safetensors",
        "gates":gates,
        "gates_before_reload":gates,
        "all_final_gates_passed":False,
        "grouped_multi_expert_gemm":True,
        "expert_execution":"vllm fused Marlin MoE: grouped W13 + fused activation + grouped W2",
        "warning":"Artifact remains a candidate until fresh-process audit and parity pass.",
    }
    atomic_write_text(dest/"manifest.json",json.dumps(manifest,indent=2))
    readme=f"""---
language: en
library_name: transformers
tags:
- olmoe
- moe
- marlin
- w4a16
- exact-moe
---
# ExactMoE Marlin W4A16

Base model: `{CFG['model_id']}`

This is a custom ExactMoE artifact, not a standard `AutoModel.from_pretrained`
checkpoint. Install the pinned prebuilt CUDA 13 vLLM runtime and target-local Marlin commit
`{CFG['marlin_commit']}` environment, then use `load_exact_moe.py`.

```python
from load_exact_moe import load_from_hub
model, tokenizer, pools, bank = load_from_hub(
    "YOUR_ACCOUNT/YOUR_REPOSITORY", revision="PIN_A_COMMIT", capacity=16
)
```

`capacity="auto"` selects the largest expert cache that fits current free
VRAM after dense-model and safety reserves. The complete packed expert pool remains
in host RAM. Packed weights are portable across supported NVIDIA GPUs, while CUDA
kernels must be installed or compiled on the inference GPU. Compute capability 8.0
or newer is required; this is not an AMD or Apple backend.
"""
    atomic_write_text(dest/"README.md",readme)
    audit_export(dest,write_report=True)

    result={
        "local_path":str(dest),
        "status":"candidate",
        "manifest":str(dest/"manifest.json"),
        "artifact_audit_passed":True,
        "gates_before_reload":gates,
    }
    save_json("export.json",result)
    print(json.dumps(result,indent=2))
    return dest



def _major_minor(version):
    match=re.match(r"^(\d+)\.(\d+)",str(version))
    return tuple(map(int,match.groups())) if match else None


def validate_runtime_environment(manifest):
    if not torch.cuda.is_available():
        raise RuntimeError("ExactMoE Marlin requires an NVIDIA CUDA GPU.")
    current_cc=list(torch.cuda.get_device_capability())
    current_cc_int=int(current_cc[0])*10+int(current_cc[1])
    minimum=int(manifest.get("minimum_compute_capability",80))
    if current_cc_int<minimum:
        raise RuntimeError(
            f"This Marlin backend requires compute capability >= {minimum}; "
            f"detected {current_cc} ({torch.cuda.get_device_name(0)}).")
    if _major_minor(transformers.__version__)!=_major_minor(manifest["transformers"]):
        raise RuntimeError(
            f"Transformers {manifest['transformers']} is required; detected {transformers.__version__}.")
    if _major_minor(torch.__version__)!=_major_minor(manifest["torch"]):
        raise RuntimeError(f"PyTorch {manifest['torch']} is required; detected {torch.__version__}.")
    if not hasattr(marlin,"Layer") or not hasattr(marlin,"mul"):
        raise RuntimeError("The GPU-local IST-DASLab Marlin extension is not installed correctly.")
    fused=validate_fused_backend()
    return {"gpu":torch.cuda.get_device_name(0),"compute_capability":current_cc,
            "torch":torch.__version__,"transformers":transformers.__version__,
            "torch_cuda":torch.version.cuda,"fused_backend":fused}


def resolve_cache_capacity(manifest,capacity):
    contract=manifest["memory_contract"]
    free_bytes,total_bytes=torch.cuda.mem_get_info()
    dense=int(contract["dense_runtime_bytes_estimate"])
    slot=int(contract["cache_slot_bytes_all_sparse_layers"])
    reserve=int(contract["load_reserve_bytes"])
    max_by_free=max(0,(int(free_bytes)-dense-reserve)//max(slot,1))
    num_experts=int(manifest["architecture"]["num_experts"])
    top_k=int(manifest["architecture"]["top_k"])
    if capacity in (None,"auto"):
        resolved=min(num_experts,int(max_by_free))
    else:
        resolved=int(capacity)
    if resolved<top_k or resolved>num_experts:
        raise RuntimeError(
            f"cache capacity must be in [{top_k},{num_experts}] for top-{top_k} routing; got {resolved}.")
    required=dense+resolved*slot+reserve
    if required>free_bytes:
        raise RuntimeError(
            f"Insufficient free VRAM for ExactMoE cache {resolved}: estimated "
            f"{required/2**30:.2f} GiB including {reserve/2**30:.1f} GiB reserve, "
            f"but {free_bytes/2**30:.2f} GiB is free.")
    host_pool=int(contract["expert_pool_host_bytes"])
    host_reserve=4*2**30
    host_available=int(psutil.virtual_memory().available)
    if host_pool+host_reserve>host_available:
        raise RuntimeError(
            f"Insufficient available host RAM: packed experts require "
            f"{host_pool/2**30:.2f} GiB plus 4 GiB reserve; "
            f"{host_available/2**30:.2f} GiB is available.")
    print(json.dumps({
        "cache_policy":"largest capacity fitting current free VRAM" if capacity in (None,"auto") else "explicit",
        "cache_capacity":resolved,
        "estimated_resident_weights_GiB":(dense+resolved*slot)/2**30,
        "estimated_load_requirement_GiB":required/2**30,
        "free_VRAM_GiB":free_bytes/2**30,
        "total_VRAM_GiB":total_bytes/2**30,
        "host_expert_pool_GiB":host_pool/2**30,
        "available_host_RAM_GiB":host_available/2**30,
    },indent=2),flush=True)
    return resolved


def load_export(path,capacity="auto"):
    path=Path(path).resolve()
    manifest=json.loads((path/"manifest.json").read_text())
    expected_format=CFG.get("artifact_format","olmoe-exact-moe-marlin-w4a16-v1")
    if manifest.get("format")!=expected_format or int(manifest.get("runtime_api_version",0))!=3:
        raise RuntimeError(
            f"Incompatible ExactMoE artifact format {manifest.get('format')!r}. "
            "Re-export with the fused-speed v3 notebook; do not patch an older Hub snapshot.")
    if manifest["model_id"]!=CFG["model_id"] or manifest["marlin_commit"]!=CFG["marlin_commit"]:
        raise RuntimeError("Artifact runtime configuration and manifest do not match.")
    if int(manifest["quantization"]["group_size"])!=128:
        raise RuntimeError("This runtime supports only Marlin group size 128.")
    environment=validate_runtime_environment(manifest)
    audit_export(path,write_report=False)
    capacity=resolve_cache_capacity(manifest,capacity)
    device=torch.device("cuda"); dtype=torch.bfloat16
    config=AutoConfig.from_pretrained(path)
    current_fingerprint={"name":torch.cuda.get_device_name(0),
        "compute_capability":list(torch.cuda.get_device_capability()),
        "total_memory":int(torch.cuda.get_device_properties(0).total_memory)}
    same_export_device=current_fingerprint==manifest.get("gpu_fingerprint")
    tuning=manifest["marlin_tuning"] if same_export_device else {}
    if not same_export_device:
        print("[portability] Source-GPU tuning ignored; using safe GPU-local defaults.",flush=True)
    with init_empty_weights(include_buffers=False): model=instantiate_olmoe(config)
    specs=verify_contract(model); bank=W4A16KernelBank(
        manifest["gu_shape"],manifest["dn_shape"],device,tuning=tuning)
    loaded=set()
    with safe_open(str(path/"dense.safetensors"),framework="pt",device="cpu") as handle:
        if set(handle.keys())!=set(manifest["dense_tensors"]):
            raise RuntimeError("dense.safetensors inventory does not match the manifest.")
        for name in handle.keys():
            value=handle.get_tensor(name)
            if tensor_record(value)!=manifest["dense_tensors"][name]:
                raise RuntimeError(f"Dense tensor integrity failure: {name}")
            set_module_tensor_to_device(model,name,device,value=value,
                dtype=dtype if value.is_floating_point() else None); loaded.add(name)
    for alias,target in manifest.get("dense_aliases",{}).items():
        if target not in loaded:
            raise RuntimeError(f"Dense alias target was not loaded: {alias} -> {target}")
        restore_alias(model,alias,target)
    if manifest.get("runtime_state_tensors"):
        restore_runtime_state(model,path/"runtime_state.safetensors",
                              manifest["runtime_state_tensors"],device)
    pools=[]
    for ordinal,spec in enumerate(specs):
        pool=HostPool(spec["act_fn"],spec["num_experts"],spec["layer_idx"],
                      spec["block_attr"],spec["projection_attrs"])
        filename=manifest["expert_files"][ordinal]; records=manifest["expert_tensors"][filename]
        shapes=manifest["expert_shapes"][filename]
        with safe_open(str(path/filename),framework="pt",device="cpu") as handle:
            if set(handle.keys())!=set(records):
                raise RuntimeError(f"Expert shard inventory failure: {filename}")
            for expert_id in range(int(spec["num_experts"])):
                for kind,target,shape in (("gu",pool.gu,bank.gu_shape),("dn",pool.dn,bank.dn_shape)):
                    qkey=f"{kind}.{expert_id}.qweight"; skey=f"{kind}.{expert_id}.scales"
                    qweight=handle.get_tensor(qkey).contiguous(); scales=handle.get_tensor(skey).contiguous()
                    if tensor_record(qweight)!=records[qkey] or tensor_record(scales)!=records[skey]:
                        raise RuntimeError(f"Expert tensor integrity failure: {filename}:{kind}.{expert_id}")
                    record=shapes[f"{kind}.{expert_id}"]; n,k=map(int,record["original_shape"])
                    if (n,k)!=tuple(shape) or tuple(qweight.shape)!=(k//16,n*2) or tuple(scales.shape)!=(k//128,n):
                        raise RuntimeError(f"Expert shape contract failure: {filename}:{kind}.{expert_id}")
                    qweight,pq=maybe_pin(qweight); scales,ps=maybe_pin(scales)
                    target[expert_id]=KernelPackedWeight(qweight,scales,(n,k),128,pq and ps,
                                                         tensor_sha256(qweight,scales))
        pools.append(pool); install_w4_layer(spec,pool,capacity,device,dtype,bank)
    integrity=finalize_cuda_residency(model,device); save_json("reload_device_integrity.json",integrity)
    verify_contract(model,require_dense_experts=False); model.eval(); model.config.use_cache=True
    try: model.generation_config=GenerationConfig.from_pretrained(path)
    except Exception: pass
    model._exact_moe_load_info={"capacity":capacity,"environment":environment,
        "source_compute_capability":manifest["compute_capability"],
        "source_gpu_fingerprint":manifest.get("gpu_fingerprint"),
        "inference_gpu_fingerprint":current_fingerprint,
        "used_source_gpu_tuning":same_export_device,
        "expert_backend":"fused_marlin_moe"}
    return model,load_tokenizer(path),pools,bank


def run_w4a16():
    dtype,device=dtype_and_device()
    assert dtype==torch.bfloat16
    fused_marlin_numerical_preflight()
    available=int(psutil.virtual_memory().available)
    required=int(CFG["preflight_expert_w4_bytes"]+10*2**30)
    if available<required:
        raise RuntimeError(
            f"Insufficient free host RAM before W4A16 conversion: "
            f"available={available/2**30:.1f} GiB, required={required/2**30:.1f} GiB. "
            "Restart the Colab runtime, run cells 1.1 through 4, then invoke W4A16 "
            "without loading a BF16 baseline in the same process.")
    sampler=ResourceSampler().start()
    time.sleep(.05)
    mark=sampler.mark()
    torch.cuda.reset_peak_memory_stats()
    load_start=time.perf_counter()
    model,pools,bank,local,revision=stream_load_w4a16(
        CFG["model_id"],device,dtype)
    tok=load_tokenizer(local)
    save_json("w4a16_forward_smoke.json",
              w4_forward_smoke(model,tok,device,dtype))
    load_memory={
        "load_and_conversion_seconds":time.perf_counter()-load_start,
        "host_pool_GiB":sum(pool.total_bytes for pool in pools)/2**30,
        "all_pinned":all(pool.all_pinned for pool in pools),
        "allocated_GiB":torch.cuda.memory_allocated()/2**30,
        "reserved_GiB":torch.cuda.memory_reserved()/2**30,
        **sampler.summarize(mark),
    }
    save_json("w4a16_load_memory.json",load_memory)

    reference_capacity=int(CFG["reference_capacity"])
    resize_caches(model,reference_capacity)
    speed_ablation(model,tok,device,dtype,sampler,reference_capacity)
    cuda_graph_decode_probe(model,tok,device,dtype,reference_capacity)

    runtime=[]
    num_experts=int(CFG["num_experts"])
    for capacity in CFG["capacities"]:
        capacity=int(capacity)
        resize_caches(model,capacity)
        clear_caches(model)
        gc.collect(); torch.cuda.empty_cache(); torch.cuda.reset_peak_memory_stats()
        if capacity==num_experts:
            preload_all(model)
        rows,capacity_tokens,capacity_logits=run_runtime_suite(
            model,tok,device,dtype,sampler,f"w4a16_cache{capacity}",capacity,
            record_cold=(capacity!=num_experts))
        if capacity==reference_capacity:
            save_json("w4a16_runtime_reference.json",{
                "tokens":capacity_tokens,
                "last_logits":[value.tolist() for value in capacity_logits],
            })
        for row in rows:
            row["peak_allocated_GiB"]=torch.cuda.max_memory_allocated()/2**30
            row["peak_reserved_GiB"]=torch.cuda.max_memory_reserved()/2**30
        runtime.extend(rows)

    runtime_frame=pd.DataFrame(runtime)
    runtime_frame.to_csv(OUT/"runtime_w4a16.csv",index=False)
    resize_caches(model,reference_capacity)
    clear_caches(model)
    if reference_capacity==num_experts:
        preload_all(model)
    batch_sweep(model,tok,device,dtype,"w4a16")
    capture_parity_trace(model,tok,"live")

    quality={
        "wiki":eval_lm(model,tok,device,dtype,"w4a16"),
        "dolly":eval_dolly(model,tok,device,dtype,"w4a16"),
    }
    mc=evaluate_mc(model,tok,device,dtype,"w4a16")
    quality["mc_accuracy"]=float(mc.correct.mean())
    quality["mc_accuracy_norm"]=float(mc.correct_norm.mean())
    quality["mc_accuracy_raw"]=float(mc.correct_raw.mean())
    save_json("w4a16_quality.json",quality)

    paired_gate=False; paired_summary=None; ppl_gate=False
    if (OUT/"bf16_quality.json").exists():
        reference=json.loads((OUT/"bf16_quality.json").read_text())
        ppl_gate=max(
            quality["wiki"]["perplexity"]/reference["wiki"]["perplexity"],
            quality["dolly"]["perplexity"]/reference["dolly"]["perplexity"],
        )<=CFG["quality_ppl_ratio_max"]
        paired_summary=paired_stats(
            pd.read_csv(OUT/"mc_bf16.csv"),mc,"aggregate","bf16")
        paired_gate=paired_summary["ci95_low"]>=CFG["quality_mc_ci_floor"]
    quality_gate=bool(ppl_gate and paired_gate)

    warm_reference=runtime_frame[
        (runtime_frame.method==f"w4a16_cache{reference_capacity}") &
        (runtime_frame.cache_state=="persistent_warm")]
    median_decode=float(warm_reference.decode_tok_s.median()) if len(warm_reference) else 0.0
    bf16_decode=None; speed_retention=None
    if (OUT/"runtime_bf16.csv").exists():
        baseline_frame=pd.read_csv(OUT/"runtime_bf16.csv")
        baseline_warm=baseline_frame[baseline_frame.cache_state=="persistent_warm"]
        bf16_decode=float(baseline_warm.decode_tok_s.median()) if len(baseline_warm) else None
        speed_retention=median_decode/bf16_decode if bf16_decode else None
    speed_gate=bool(
        median_decode>=CFG["absolute_decode_tok_s_target"] and
        (speed_retention is None or speed_retention>=CFG["speed_retention_min"]))

    memory_gate=False; memory_reduction=None
    if (OUT/"runtime_bf16.csv").exists() and len(warm_reference):
        reference_memory=float(
            pd.read_csv(OUT/"runtime_bf16.csv").peak_reserved_GiB.max())
        candidate_memory=float(warm_reference.peak_reserved_GiB.max())
        memory_reduction=1-candidate_memory/reference_memory
        memory_gate=memory_reduction>=CFG["memory_reduction_min"]

    gates={
        "ppl":bool(ppl_gate),
        "paired_mc":bool(paired_gate),
        "quality":bool(quality_gate),
        "speed":bool(speed_gate),
        "memory":bool(memory_gate),
        "median_decode_tok_s":median_decode,
        "bf16_median_decode_tok_s":bf16_decode,
        "speed_retention_vs_bf16":speed_retention,
        "memory_reduction_vs_bf16":memory_reduction,
        "reference_capacity":reference_capacity,
        "full_resident":bool(reference_capacity==num_experts),
    }
    save_json("export_gate.json",gates)
    if CFG.get("export_model"):
        export_checkpoint(model,pools,bank,local,revision,False,gates)
    else:
        print("Model export skipped by configuration.",flush=True)
    sampler.stop()
    print(json.dumps({
        "quality":quality,
        "memory":load_memory,
        "paired_summary":paired_summary,
        "export_gates":gates,
    },indent=2))




def paired_stats(base,cand,task,base_name):
    a=base.set_index("id").correct.astype(int); b=cand.set_index("id").correct.reindex(a.index)
    assert not b.isna().any(); tasks=base.set_index("id").task.reindex(a.index)
    mask=np.ones(len(a),dtype=bool) if task=="aggregate" else (tasks.to_numpy()==task)
    av=a.to_numpy()[mask]; bv=b.astype(int).to_numpy()[mask]; d=bv-av; rng=np.random.default_rng(SEED)
    boots=np.array([rng.choice(d,len(d),replace=True).mean() for _ in range(CFG["bootstrap_samples"])])
    n01=int(((av==0)&(bv==1)).sum()); n10=int(((av==1)&(bv==0)).sum()); discord=n01+n10
    p=float(binomtest(min(n01,n10),discord,.5).pvalue) if discord else 1.0
    return {"baseline":base_name,"task":task,"n":len(d),"baseline_accuracy":float(av.mean()),
            "w4a16_accuracy":float(bv.mean()),"delta":float(d.mean()),
            "ci95_low":float(np.quantile(boots,.025)),"ci95_high":float(np.quantile(boots,.975)),
            "mcnemar_exact_p":p,"discordant_pairs":discord}


def report():
    quality=json.loads((OUT/"w4a16_quality.json").read_text()); frames=[pd.read_csv(OUT/"runtime_w4a16.csv")]
    for name in ["bf16","bnb_nf4"]:
        p=OUT/f"runtime_{name}.csv"
        if p.exists(): frames.append(pd.read_csv(p))
    if (OUT/"runtime_reload.csv").exists(): frames.append(pd.read_csv(OUT/"runtime_reload.csv"))
    runtime=pd.concat(frames,ignore_index=True)
    metrics=["ttft_ms","prefill_tok_s","median_tpot_ms","p95_tpot_ms","p99_tpot_ms",
             "decode_tok_s","e2e_tok_s","peak_allocated_GiB","peak_reserved_GiB",
             "nvml_peak_used_GiB","host_rss_peak_GiB","avg_power_W",
             "energy_J_per_generated_token","decode_loaded_GiB","decode_misses",
             "decode_hits","decode_evictions","decode_cache_hit_rate","host_to_device_MiB",
             "expert_forward_calls","expert_assignments","batched_id_transfers",
             "legacy_expert_calls","fused_groups","fused_gemm_calls"]
    metrics=[m for m in metrics if m in runtime.columns]
    summary=runtime.groupby(["method","capacity","cache_state"],dropna=False)[metrics].median().reset_index()
    summary.to_csv(OUT/"comparison_summary.csv",index=False)
    out={"quality":{"w4a16":quality},"runtime":summary.to_dict("records"),"comparisons":{}}
    for name in ["export.json","reload.json","kernel_gate.json","systems_lab.json","parity_reload.json","w4a16_load_memory.json",
                 "memory_bf16_cold_process.json","bnb_nf4_memory.json"]:
        p=OUT/name
        if p.exists(): out[name.removesuffix(".json")]=json.loads(p.read_text())
    cand=pd.read_csv(OUT/"mc_w4a16.csv"); paired_rows=[]
    for name in ["bf16","bnb_nf4"]:
        qp=OUT/f"{name}_quality.json"; mp=OUT/f"mc_{name}.csv"
        if not (qp.exists() and mp.exists()): continue
        ref=json.loads(qp.read_text()); out["quality"][name]=ref
        pairs=[paired_stats(pd.read_csv(mp),cand,t,name) for t in ["aggregate","arc_easy","piqa","hellaswag"]]
        paired_rows.extend(pairs); agg=pairs[0]
        ppl=max(quality["wiki"]["perplexity"]/ref["wiki"]["perplexity"],
                quality["dolly"]["perplexity"]/ref["dolly"]["perplexity"])
        out["comparisons"][f"w4a16_vs_{name}"]={"max_ppl_ratio":ppl,"mc_delta":agg["delta"],
            "mc_ci95":[agg["ci95_low"],agg["ci95_high"]],"mcnemar_exact_p":agg["mcnemar_exact_p"],
            "quality_gate":bool(ppl<=CFG["quality_ppl_ratio_max"] and agg["ci95_low"]>=CFG["quality_mc_ci_floor"])}
    if paired_rows: pd.DataFrame(paired_rows).to_csv(OUT/"paired_quality.csv",index=False)
    out["publishable"]=bool("w4a16_vs_bf16" in out["comparisons"]
                            and CFG["mode"]=="publication"
                            and out.get("kernel_gate",{}).get("passed",False)
                            and out.get("reload",{}).get("parity",{}).get("passed",False)
                            and out.get("export",{}).get("status")=="final")
    save_json("decision.json",out)
    md=[f"# {CFG['model_id']} W4A16 paper summary","",f"Mode: {CFG['mode']}","",
        "## Runtime medians","",summary.to_markdown(index=False),"","## Quality comparisons","",
        "```json",json.dumps(out["comparisons"],indent=2),"```"]
    # Add serving sweeps and the immutable legacy BitBLAS reference.
    batch_frames=[]
    for method in ["bf16","bnb_nf4","w4a16"]:
        p=OUT/f"batch_sweep_{method}.csv"
        if p.exists(): batch_frames.append(pd.read_csv(p))
    if batch_frames:
        batches=pd.concat(batch_frames,ignore_index=True)
        batches.to_csv(OUT/"serving_batch_comparison.csv",index=False)
        md.extend(["","## Batched serving sweep","",batches.to_markdown(index=False)])
    legacy_path=ROOT/"legacy_bitblas_kernel.csv"
    if legacy_path.exists():
        legacy=pd.read_csv(legacy_path); current=pd.read_csv(OUT/"kernel_unit.csv")
        kernel_compare=pd.concat([legacy,current],ignore_index=True,sort=False)
        kernel_compare.to_csv(OUT/"kernel_backend_comparison.csv",index=False)
        md.extend(["","## Kernel comparison","",kernel_compare.to_markdown(index=False)])
    legacy_runtime_path=ROOT/"legacy_bitblas_runtime.csv"
    if legacy_runtime_path.exists():
        prior=pd.read_csv(legacy_runtime_path)
        current=summary.copy(); current["source"]="current_marlin_colab"
        prior["source"]="previous_bitblas_colab"
        pd.concat([prior,current],ignore_index=True,sort=False).to_csv(
            OUT/"comparison_against_previous_colab.csv",index=False)
    legacy_quality_path=ROOT/"legacy_olmoe_results.json"
    if legacy_quality_path.exists():
        previous=json.loads(legacy_quality_path.read_text())
        save_json("previous_olmoe_reference.json",previous)
        md.extend(["","## Previous OLMoE reference","",
                   "```json",json.dumps(previous,indent=2),"```"])
    fix_rows=[
      {"fix":"Marlin-native W4A16","evidence":"kernel_unit.csv + end-to-end W4A16","status":"tested"},
      {"fix":"Separate gate/up and down tuning","evidence":"marlin_tuning.json","status":"tested"},
      {"fix":"Fused gate+up","evidence":f"single fused OLMoE gate/up projection {CFG['gu_shape']}","status":"tested"},
      {"fix":"Offline kernel-native packing","evidence":"artifact qweight layout + manifest","status":"tested"},
      {"fix":"Pinned async cache transfer","evidence":"systems_lab.json + cache events","status":"tested"},
      {"fix":"Larger expert token groups","evidence":"serving_batch_comparison.csv + routing_groups","status":"tested"},
      {"fix":"Complete resident decode CUDA graph","evidence":"cuda_graph_decode.json","status":"measured-or-explicitly-unavailable"},
      {"fix":"Batched expert-ID transfer","evidence":"speed_ablation.csv","status":"tested"},
      {"fix":"Grouped fused Marlin MoE","evidence":"speed_ablation_summary.json","status":"tested"},
      {"fix":"Export self-audit + bundled runtime state","evidence":"artifact_audit.json + manifest hashes","status":"implemented; fresh run required"},
      {"fix":"Fresh reload parity","evidence":"parity_keys.csv + parity_stages.csv","status":"must pass before final release"},
      {"fix":"Horizontal multi-expert GroupGEMM","evidence":"vLLM fused_marlin_moe + speed_ablation.csv","status":"tested"},
      {"fix":"True continuous batching server","evidence":"requires vLLM/SGLang serving integration","status":"not claimed"},
    ]
    pd.DataFrame(fix_rows).to_csv(OUT/"fix_validation_matrix.csv",index=False)
    (OUT/"paper_summary.md").write_text("\n".join(md))
    print(summary.to_string(index=False)); print(json.dumps(out,indent=2))


def repair_parity_reference(path):
    """Rebuild only the clean live parity reference for an existing export."""
    path=Path(path).resolve()
    audit_export(path)
    manifest=json.loads((path/"manifest.json").read_text())
    dtype,device=dtype_and_device()
    reference_capacity=int(CFG["reference_capacity"])

    model,pools,bank,local,revision=stream_load_w4a16(
        CFG["model_id"],device,dtype)
    if revision!=manifest["model_revision"]:
        raise RuntimeError(
            f"Model revision mismatch: live={revision}, export={manifest['model_revision']}")

    packed_mismatches=[]
    for ordinal,pool in enumerate(pools):
        filename=manifest["expert_files"][ordinal]
        shapes=manifest["expert_shapes"][filename]
        for expert_id in range(int(pool.num_experts)):
            for kind,obj in (("gu",pool.gu[expert_id]),("dn",pool.dn[expert_id])):
                expected=shapes[f"{kind}.{expert_id}"]["packed_sha256"]
                actual=tensor_sha256(obj.qweight,obj.scales)
                if actual!=expected:
                    packed_mismatches.append(
                        f"{filename}:{kind}.{expert_id}")
    if packed_mismatches:
        raise RuntimeError(
            "Existing export does not match the rebuilt packed weights: "+
            ", ".join(packed_mismatches[:20]))

    tok=load_tokenizer(local)
    resize_caches(model,reference_capacity)
    live_reference=capture_parity_trace(model,tok,"live_repaired")

    del model,pools,bank,tok
    release_cpu_memory(); torch.cuda.empty_cache()

    model,tok,pools,bank=load_export(path,capacity=reference_capacity)
    candidate=capture_parity_trace(model,tok,"reloaded_repaired")
    parity=compare_parity(live_reference,candidate)
    result={
        "checkpoint":str(path),
        "packed_expert_hashes_matched":True,
        "parity":parity,
    }
    save_json("parity_repair.json",result)
    if not parity["passed"]:
        raise RuntimeError(
            f"Clean-cache parity still failed at "
            f"{parity.get('first_failure_key') or parity.get('first_failure')}")

    shutil.copy2(live_reference,path/"parity_reference.safetensors")
    live_index=OUT/"parity_live_repaired_index.json"
    if live_index.exists():
        shutil.copy2(live_index,path/"parity_reference_index.json")

    runtime_name=manifest.get("runtime_script","exact_moe_runtime.py")
    shutil.copy2(RUNTIME_PATH,path/runtime_name)
    atomic_write_text(path/"runtime_config.json",json.dumps(CFG,indent=2,sort_keys=True))
    manifest["runtime_script_sha256"]=file_sha256(path/runtime_name)
    manifest["runtime_config_sha256"]=canonical_json_sha256(CFG)
    manifest["parity_reference_repair"]={
        "passed":True,
        "cache_state":"empty",
        "packed_expert_hashes_matched":True,
        "first_failure":None,
    }
    manifest["candidate_or_final"]="candidate"
    manifest["artifact_load_validated"]=False
    manifest["publication_validated"]=False
    manifest["all_final_gates_passed"]=False
    atomic_write_text(path/"manifest.json",json.dumps(manifest,indent=2))
    audit_export(path,write_report=True)
    print(json.dumps(result,indent=2),flush=True)


def reload_benchmark(path):
    path=Path(path)
    audit_export(path)
    dtype,device=dtype_and_device()
    sampler=ResourceSampler().start()
    mark=sampler.mark()
    torch.cuda.reset_peak_memory_stats()
    start=time.perf_counter()
    reference_capacity=int(CFG["reference_capacity"])
    model,tok,_,_=load_export(path,capacity=reference_capacity)
    if reference_capacity==int(CFG["num_experts"]):
        preload_all(model)
    torch.cuda.synchronize()
    load_seconds=time.perf_counter()-start

    candidate=capture_parity_trace(model,tok,"reloaded")
    reference=path/"parity_reference.safetensors"
    assert reference.exists(),"Artifact is incomplete: bundled parity reference is missing."
    parity=compare_parity(reference,candidate)

    smoke_row,smoke_tokens,_=greedy_benchmark(
        model,tok,device,dtype,CFG["parity_prompt"],3,sampler,
        "reload_cached_decode_smoke",reference_capacity,-1,"cold")
    cached_generation_passed=bool(len(smoke_tokens)==3 and smoke_row["generated_tokens"]==3)
    if not cached_generation_passed:
        raise RuntimeError(f"Cached decode smoke failed: {smoke_row}")

    manifest_path=path/"manifest.json"
    manifest=json.loads(manifest_path.read_text())
    performance_gates=manifest.get("gates",{})
    artifact_load_validated=bool(parity["passed"] and cached_generation_passed)
    publication_validated=bool(
        artifact_load_validated and
        all(performance_gates.get(key,False)
            for key in ("quality","speed","memory")))
    manifest["candidate_or_final"]="final" if publication_validated else (
        "load-validated" if artifact_load_validated else "candidate")
    manifest["artifact_load_validated"]=artifact_load_validated
    manifest["publication_validated"]=publication_validated
    manifest["all_final_gates_passed"]=publication_validated
    manifest["reload_parity"]=parity
    manifest["cached_generation_smoke"]={
        "passed":cached_generation_passed,
        "generated_tokens":len(smoke_tokens),
        "cache_capacity":reference_capacity,
    }
    atomic_write_text(manifest_path,json.dumps(manifest,indent=2))

    export_meta=json.loads((OUT/"export.json").read_text())
    export_meta["status"]=manifest["candidate_or_final"]
    export_meta["reload_parity_passed"]=parity["passed"]
    export_meta["artifact_load_validated"]=artifact_load_validated
    export_meta["publication_validated"]=publication_validated
    save_json("export.json",export_meta)

    resize_caches(model,int(CFG["reload_capacity"]))
    clear_caches(model)
    rows,tokens,logits=run_runtime_suite(
        model,tok,device,dtype,sampler,"w4a16_reloaded",
        CFG["reload_capacity"],record_cold=True,prompt_limit=2,repeats=1)
    result={
        "checkpoint":str(path),
        "load_seconds":load_seconds,
        "peak_allocated_GiB":torch.cuda.max_memory_allocated()/2**30,
        "peak_reserved_GiB":torch.cuda.max_memory_reserved()/2**30,
        "artifact_audit_passed":True,
        "parity":parity,
        **sampler.summarize(mark),
    }
    save_json("reload.json",result)
    pd.DataFrame(rows).to_csv(OUT/"runtime_reload.csv",index=False)
    sampler.stop()
    print(json.dumps(result,indent=2))
    assert parity["passed"],(
        f"Export/reload parity failed first at "
        f"{parity.get('first_failure_key') or parity.get('first_failure')}")

def archive():
    import zipfile
    slug=re.sub(r"[^A-Za-z0-9._-]+","_",CFG["model_id"].split("/")[-1]).strip("_")
    path=Path("/content")/f"{slug}_ExactMoE_W4A16_Results.zip"
    with zipfile.ZipFile(path,"w",zipfile.ZIP_DEFLATED) as archive_file:
        for file_path in ROOT.rglob("*"):
            if file_path.is_file() and "exports" not in file_path.parts:
                archive_file.write(file_path,file_path.relative_to(ROOT.parent))
    save_json("archive.json",{"path":str(path)})
    print(path)


if __name__=="__main__":
    parser=argparse.ArgumentParser(); parser.add_argument("--phase",required=True,
        choices=["download","architecture","prepare","micro","systems","bf16","bnb4","w4a16","repair_parity","report","reload","archive"])
    parser.add_argument("--checkpoint",default=None); args=parser.parse_args()
    if args.phase=="download": download_model()
    elif args.phase=="architecture": architecture_gate()
    elif args.phase=="prepare": prepare_manifests()
    elif args.phase=="micro": kernel_unit_test()
    elif args.phase=="systems": systems_lab()
    elif args.phase=="bf16": run_bf16()
    elif args.phase=="bnb4": run_bnb4()
    elif args.phase=="w4a16": run_w4a16()
    elif args.phase=="repair_parity":
        assert args.checkpoint,"--checkpoint is required"; repair_parity_reference(args.checkpoint)
    elif args.phase=="report": report()
    elif args.phase=="reload":
        assert args.checkpoint,"--checkpoint is required"; reload_benchmark(args.checkpoint)
    elif args.phase=="archive": archive()


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/architecture_gate.json <==
{
  "passed": true,
  "revision": "7f1c97f440f06ce36705e4f2b843edb5925f4498",
  "checkpoint_index": "model.safetensors.index.json",
  "contract": {
    "model_type": "olmoe",
    "architecture_class": "OlmoeForCausalLM",
    "num_hidden_layers": 16,
    "num_sparse_layers": 16,
    "sparse_layer_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      15
    ],
    "num_experts": 64,
    "top_k": 8,
    "hidden_size": 2048,
    "expert_intermediate_size": 1024,
    "gu_shape": [
      2048,
      2048
    ],
    "dn_shape": [
      2048,
      1024
    ],
    "expert_layout": "olmoe_fused_3d_gate_up_and_down",
    "layer_type_counts": {
      "full_attention": 16
    },
    "has_shared_expert": false,
    "vision_tower_present": false,
    "extra_checkpoint_tensor_policy": "none expected"
  },
  "marlin_commit": "1f25790bdd49fba53106164a24666dade68d7c90",
  "routed_expert_tensors": 3072,
  "dense_runtime_GiB_estimate": 0.8879432678222656,
  "routed_expert_BF16_GiB": 12.0,
  "cache_GiB_per_capacity_unit": 0.04833984375,
  "estimated_safe_max_capacity": 64,
  "selected_capacities": [
    8,
    16,
    32,
    64
  ],
  "reference_capacity": 16,
  "full_resident_supported": true,
  "method_policy": "Only routed experts are Marlin W4 group-128. Router, attention, embeddings, LM head and norms remain BF16.",
  "text_only_wrapper_preserved": true,
  "grouped_multi_expert_gemm": true,
  "production_expert_backend": "fused_marlin_moe",
  "expert_id_transfer_policy": "zero when full-resident; one batched D2H transfer per layer otherwise"
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/artifact_audit.json <==
{
  "passed": true,
  "failures": []
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/batch_sweep_bf16.csv <==
method,batch_size,seconds,aggregate_generated_tok_s,per_request_generated_tok_s,peak_allocated_GiB,peak_reserved_GiB,hits,misses,evictions,load_bytes,cpu_tail_calls,cpu_cache_hits,cpu_cache_misses,device_to_host_bytes,host_to_device_bytes,expert_forward_calls,expert_assignments,batched_id_transfers,legacy_expert_calls,fused_groups,fused_gemm_calls
bf16,1,0.9956274559999656,32.14053590743997,32.14053590743997,12.997210502624512,14.154296875,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
bf16,2,1.372247113999947,46.63883009631345,23.319415048156724,13.09853458404541,14.162109375,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
bf16,4,2.204275026999767,58.06897888518951,14.517244721297377,13.301185131072998,14.1796875,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
bf16,8,3.9234934550004255,65.24797426990285,8.155996783737857,13.710572242736816,14.68359375,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/batch_sweep_w4a16.csv <==
method,batch_size,seconds,aggregate_generated_tok_s,per_request_generated_tok_s,peak_allocated_GiB,peak_reserved_GiB,hits,misses,evictions,load_bytes,cpu_tail_calls,cpu_cache_hits,cpu_cache_misses,device_to_host_bytes,host_to_device_bytes,expert_forward_calls,expert_assignments,batched_id_transfers,legacy_expert_calls,fused_groups,fused_gemm_calls
w4a16,1,2.0323923269997977,15.744991542670386,15.744991542670386,1.6787948608398438,1.8203125,2330,2420,2420,7850557440,0,0,0,38000,7850696704,512,7680,512,0,553,1106
w4a16,2,2.2645702849999907,28.261432389147622,14.130716194573811,1.6864538192749023,1.828125,2991,3175,3175,10299801600,0,0,0,49328,10299942144,512,15360,512,0,556,1112
w4a16,4,2.7011750090000533,47.38678522254812,11.84669630563703,1.703573226928711,1.845703125,3061,4192,4192,13598982144,0,0,0,58024,13599160064,512,30720,512,0,700,1400
w4a16,8,2.843927573000201,90.01635710783339,11.252044638479173,1.738753318786621,1.861328125,3000,4594,4594,14903083008,0,0,0,60752,14903265792,512,61440,512,0,719,1438


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/bf16_quality.json <==
{
  "wiki": {
    "nll": 2.8802396765251337,
    "perplexity": 17.818543354415556,
    "token_accuracy": 0.4495933785669602,
    "tokens": 20781,
    "configured_batch_size": 50,
    "minimum_batch_size": 50
  },
  "dolly": {
    "nll": 2.4070740160974626,
    "perplexity": 11.101430968578343,
    "token_accuracy": 0.5542057156080065,
    "tokens": 8643,
    "configured_batch_size": 50,
    "minimum_batch_size": 50
  },
  "mc_accuracy": 0.7089959839357429,
  "mc_accuracy_norm": 0.7089959839357429,
  "mc_accuracy_raw": 0.5906024096385543
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/bundle_manifest.json <==
[
  {
    "path": "config.json",
    "bytes": 4172,
    "sha256": "58775a91bd21336dcf33ed8727bc53ef98a089806817ce863b6939c0cf36f314"
  },
  {
    "path": "dolly_manifest.jsonl",
    "bytes": 86995,
    "sha256": "460576a82031e61e23eb3e7742c3e19a8a3d71330e3a95112a024eb4790f58d2"
  },
  {
    "path": "logs/architecture.log",
    "bytes": 1659,
    "sha256": "5624f0c54f3ab26cf80a4751886360940b84d99e4493bf61b6abbdfd4707f8f5"
  },
  {
    "path": "logs/bf16.log",
    "bytes": 69036,
    "sha256": "c1589bd0a2efa6482439826d3829feb03bc5b64eec9f6b1318147f9dcdd166f7"
  },
  {
    "path": "logs/download.log",
    "bytes": 1210,
    "sha256": "3ff574aadc1d27fc67709710dfef8949b58b260a3640be9e1df8138d8c43cf84"
  },
  {
    "path": "logs/micro.log",
    "bytes": 2989,
    "sha256": "941a205cac371184de09980a82791dd327e4dd8574b2e4d1c7b1eaf4de6ee6f6"
  },
  {
    "path": "logs/reload.log",
    "bytes": 10206,
    "sha256": "67af1ebfbad45fe1917aaa12f81bfd6dedef2f22b2261570d3545af36b629581"
  },
  {
    "path": "logs/repair_parity.log",
    "bytes": 73859,
    "sha256": "960bc5f6e55dc382f11e2190f3acc9a5403e3a76b4465b16053b9be9b265320c"
  },
  {
    "path": "logs/report.log",
    "bytes": 28122,
    "sha256": "4c6ffbf877bfd4819ca371724b81ef4e83254e6f32a2b025810e2dd7f7578283"
  },
  {
    "path": "logs/systems.log",
    "bytes": 866,
    "sha256": "d24ad15f5299867a2e710117a5d13c58d8c5093f543b048ec8e89b343c3a7cff"
  },
  {
    "path": "logs/w4a16.log",
    "bytes": 242573,
    "sha256": "5890790db3be3eb69ac15db2fc6ff7d07afeb51fe2a2761ca49a46943a587106"
  },
  {
    "path": "mc_manifest.jsonl",
    "bytes": 10348856,
    "sha256": "be6fac4fe6b5d6546350d32cae39fbeed6fb883b6b5537798e18580f83dddae8"
  },
  {
    "path": "olmoe_exactmoe_runtime.py",
    "bytes": 158189,
    "sha256": "063a2e476213a8aaed7380d2631b136bae14688e993959cd69ca8998ec2747ae"
  },
  {
    "path": "results/architecture_gate.json",
    "bytes": 1658,
    "sha256": "557ec7d87f35809dbf1fedb675f24e2b7580b944747cff85d6e168a56ed5bb59"
  },
  {
    "path": "results/artifact_audit.json",
    "bytes": 38,
    "sha256": "71a42bad2bd509f0da403bde35d4d7afe44f2fdae98bdf3f3ece26748d907eb8"
  },
  {
    "path": "results/batch_sweep_bf16.csv",
    "bytes": 842,
    "sha256": "b6a55691348c179daf07346c78b6ec63983da9023caa22bd5d1b6ac835e77ccc"
  },
  {
    "path": "results/batch_sweep_w4a16.csv",
    "bytes": 1024,
    "sha256": "e4460ae22b73c36e280c144757f4c182ca11161237cd75bc2b615a314ce009fc"
  },
  {
    "path": "results/bf16_quality.json",
    "bytes": 544,
    "sha256": "e8977ec8cd599c40e3e3f33b2a382cefc6039ebce799ccb3896b573548c4b847"
  },
  {
    "path": "results/bf16_runtime_reference.json",
    "bytes": 8886189,
    "sha256": "6c59468fbc88bde163a753e59e0e9777982caddcabdf2bc023103016e7528b32"
  },
  {
    "path": "results/capacity_tradeoff.png",
    "bytes": 112038,
    "sha256": "a251c219408dfa51b021075392ed76efcc1bfa8c2bca2af6b11ec5c085eeb3e0"
  },
  {
    "path": "results/comparison_summary.csv",
    "bytes": 3982,
    "sha256": "0c7405fc23ccbf086b8b4b0b60653cd96262c1c878ded48d5c9a255553890f05"
  },
  {
    "path": "results/cuda_graph_decode.json",
    "bytes": 93,
    "sha256": "a02b5f41a32289fac87c3f68aef16e54f911f479802d47369f55b3c2623278e1"
  },
  {
    "path": "results/dataset_provenance.json",
    "bytes": 1025,
    "sha256": "efee9f83da176e48cc26e45cf5493801345c2deb07ac85c4857fc104a1e47cbd"
  },
  {
    "path": "results/decision.json",
    "bytes": 22841,
    "sha256": "25670d06b62d32b38057dd225f08b05575bf5814af881a7eae29b559a2652bbe"
  },
  {
    "path": "results/download.json",
    "bytes": 246,
    "sha256": "d57c499c593f24ef4f420615632a3b6ceca4330f9933cd3d8e2a45ce261a0384"
  },
  {
    "path": "results/eval_batches_bf16.json",
    "bytes": 95,
    "sha256": "0b24e013469399d10e1f64f8ddc7f06cbfe71c17ed2a5fc7b5d1dcff6941e5c9"
  },
  {
    "path": "results/eval_batches_w4a16.json",
    "bytes": 95,
    "sha256": "0b24e013469399d10e1f64f8ddc7f06cbfe71c17ed2a5fc7b5d1dcff6941e5c9"
  },
  {
    "path": "results/export.json",
    "bytes": 838,
    "sha256": "27867b5510f06d362de27dbe4520fc8253f05473c06e160cf56db6069ce69db8"
  },
  {
    "path": "results/export_gate.json",
    "bytes": 337,
    "sha256": "fcb034c1678eefb12957c7aeaad7408f7883ac95156cc718df094eb607d6daa0"
  },
  {
    "path": "results/fix_validation_matrix.csv",
    "bytes": 1009,
    "sha256": "cc62430c8e43729c801384fd7a523f7e007e287dd365bdd728b7e15de162348c"
  },
  {
    "path": "results/fused_marlin_preflight.json",
    "bytes": 258,
    "sha256": "dfaf2295c399219e5e85a1e6e81a2d27ef1a2c837611b34203b19e740a7660da"
  },
  {
    "path": "results/kernel_gate.json",
    "bytes": 281,
    "sha256": "eb85427d875a8d670b322f5abe31a58d45cb0af1c2f70477f25d708ab544c9c2"
  },
  {
    "path": "results/kernel_tuning_candidates.json",
    "bytes": 5638,
    "sha256": "cff71bd7ba5bd4ec3322345b73ded154c16cab5999769b8a1b2fe867adf178a3"
  },
  {
    "path": "results/kernel_unit.csv",
    "bytes": 2599,
    "sha256": "24b573b2d82e09e331af2422ecd63f93cb9d5699c2a1a7f3953618c93eef6716"
  },
  {
    "path": "results/marlin_tuning.json",
    "bytes": 534,
    "sha256": "fb589a7b0b29a3c644b29d78ad64f1c80afdc42958257b883e4aaf8755690976"
  },
  {
    "path": "results/mc_bf16.csv",
    "bytes": 3052413,
    "sha256": "fd59750c7b43513020d18639d7ea7b4aeb951e72d19ea553115012d7306798c4"
  },
  {
    "path": "results/mc_w4a16.csv",
    "bytes": 3065493,
    "sha256": "4ddfcbeb78a11ed8e1eca0abdc224dee0060d05dcf0664003ea1352e281b555b"
  },
  {
    "path": "results/memory_bf16_cold_process.json",
    "bytes": 722,
    "sha256": "974a66b25dd9d727e36d5635cd2f65c76b22bba11750d59e1803ed1fa9fb570c"
  },
  {
    "path": "results/paired_quality.csv",
    "bytes": 675,
    "sha256": "cabb6377f4bfe191a8e9b4a52534344e62cc9c4375f70bbef0e3429c7471328c"
  },
  {
    "path": "results/paper_capacity_summary.csv",
    "bytes": 578,
    "sha256": "08443d7e1581a14b3a6295799f9a129fcac26ab1fed21d9abda48522850cc99f"
  },
  {
    "path": "results/paper_claims.json",
    "bytes": 871,
    "sha256": "dc8a2804973a94f07dee27d4621799eee7dac2e6e74e370161e3d46454bb4150"
  },
  {
    "path": "results/paper_quality_summary.csv",
    "bytes": 236,
    "sha256": "f0f616ff5710759b4c1c392b2e4ca2b2ad576a88ed37bed62d1309eeb223e5bc"
  },
  {
    "path": "results/paper_summary.md",
    "bytes": 11563,
    "sha256": "e031946742d2367b2af5e4dfdd33427270a330da6a0c4bb73c05be533f6a67fb"
  },
  {
    "path": "results/parity_keys.csv",
    "bytes": 14282,
    "sha256": "189bdc383540480924acdbfd99aba376bfd1d658f0ab9f1e77facf1961fe8977"
  },
  {
    "path": "results/parity_live_index.json",
    "bytes": 3426,
    "sha256": "a5178ce47c981e2984868b6f0ea460b99b9381b6022b37fa383f86022c063bc4"
  },
  {
    "path": "results/parity_live_repaired_index.json",
    "bytes": 3426,
    "sha256": "a5178ce47c981e2984868b6f0ea460b99b9381b6022b37fa383f86022c063bc4"
  },
  {
    "path": "results/parity_reload.json",
    "bytes": 2815,
    "sha256": "0260081f4641a65ba18cd828d260cf1c69b3983fbe6808d83faad963663cf291"
  },
  {
    "path": "results/parity_reloaded_index.json",
    "bytes": 3426,
    "sha256": "a5178ce47c981e2984868b6f0ea460b99b9381b6022b37fa383f86022c063bc4"
  },
  {
    "path": "results/parity_reloaded_repaired_index.json",
    "bytes": 3426,
    "sha256": "a5178ce47c981e2984868b6f0ea460b99b9381b6022b37fa383f86022c063bc4"
  },
  {
    "path": "results/parity_repair.json",
    "bytes": 3300,
    "sha256": "7f9043eda44035e5727115b37b5ab6951fe9f38905d2ea29f8f9d1eed30c96d1"
  },
  {
    "path": "results/parity_stages.csv",
    "bytes": 586,
    "sha256": "6569ed7c02d2484f59a6ae41ad30f937c930573e15405c41a295d20e7828a7dc"
  },
  {
    "path": "results/quality_comparison.png",
    "bytes": 69398,
    "sha256": "c6c605e14038634676b751c091c6d7e3ac9cbc00c23a9d03c901aa4a28706abb"
  },
  {
    "path": "results/reload.json",
    "bytes": 3563,
    "sha256": "b4d211cda3fff5a0deb3d174908ab469fda1012519f4c04324a612e0833934ff"
  },
  {
    "path": "results/reload_device_integrity.json",
    "bytes": 177,
    "sha256": "fc94277828577358814b0cd44e95f358941d63185793f976b42482b3b04eaaf2"
  },
  {
    "path": "results/routing_groups_bf16.json",
    "bytes": 9571,
    "sha256": "5cbc58da4987a9b2eba53625b3ee4535e8bb85b12934438bc93617269830cbda"
  },
  {
    "path": "results/routing_groups_w4a16.json",
    "bytes": 9553,
    "sha256": "be712efcab66fc49b16b7d7e8c7924e79b7bf3ca9d5f83decb9dec90f032d72e"
  },
  {
    "path": "results/runtime_bf16.csv",
    "bytes": 10522,
    "sha256": "3b36748ccb41193db07723d457fa2b382e80ded12e1a3dc08fedc317307af523"
  },
  {
    "path": "results/runtime_reload.csv",
    "bytes": 1765,
    "sha256": "02c14ae264eed2ed0b278cd1a3d584e0b447762d20364d82d56e5b5c918b9b7b"
  },
  {
    "path": "results/runtime_w4a16.csv",
    "bytes": 51378,
    "sha256": "dccfd69b17cf213ed9480ad9c364a596ffc6227237f34629844820c8976e0ed6"
  },
  {
    "path": "results/serving_batch_comparison.csv",
    "bytes": 1516,
    "sha256": "5564eb8a2cafd8102225354b99bc3d23c777b5718c5de5a179ae0d605c457ab9"
  },
  {
    "path": "results/speed_ablation.csv",
    "bytes": 1401,
    "sha256": "742a26f150791c897a199cce1afd0d73ae5367afe00b4e9bd247d8b012d6e31e"
  },
  {
    "path": "results/speed_ablation_summary.json",
    "bytes": 242,
    "sha256": "1f3c7770486cadc054fe8ef0844b98452350a8803e584e7ede449b9da0bc4bf6"
  },
  {
    "path": "results/stream_load_inventory.json",
    "bytes": 98,
    "sha256": "fff19ab294c592f60afda892ba9e12f096b8adc69e0359eafbb18c4c331f70ff"
  },
  {
    "path": "results/systems_lab.json",
    "bytes": 803,
    "sha256": "135f28bda1a873dab4e76ada7f03fb640c72265ea80212184d18d3ac16a6d4dd"
  },
  {
    "path": "results/w4a16_device_integrity.json",
    "bytes": 254,
    "sha256": "172c1a1139355c67ecda89de6431999a01166f10b545e6352307e493400639df"
  },
  {
    "path": "results/w4a16_forward_smoke.json",
    "bytes": 188,
    "sha256": "bb3a8a12dad96f1197e26d061ed8725b3a366748a316fdccafccf403057176cf"
  },
  {
    "path": "results/w4a16_load_memory.json",
    "bytes": 326,
    "sha256": "debd7be0b950fb3238af500f5b55f2ed19508e0d1309e96c3c42ff57dc9f47d0"
  },
  {
    "path": "results/w4a16_quality.json",
    "bytes": 544,
    "sha256": "f61d8604a7d5637eee9057b5e36b21cb74ea9a6120ede2ddf6e4fd039f7a48d8"
  },
  {
    "path": "results/w4a16_runtime_reference.json",
    "bytes": 8930072,
    "sha256": "bc04ef05e2268af8b01a598f9b6ab016a31d2c59cea34a215394980b9dd96d97"
  },
  {
    "path": "runtime_prompts.jsonl",
    "bytes": 897,
    "sha256": "69cf358acf3d7bee1615298830177c8156d614794088a4debeb733bd0883e7e9"
  },
  {
    "path": "wiki_manifest.jsonl",
    "bytes": 96283,
    "sha256": "ae7bf55fe091bfe3cc6031df29025e27037fa67f55d724144c4dfd43fa314f6d"
  }
]

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/comparison_summary.csv <==
method,capacity,cache_state,ttft_ms,prefill_tok_s,median_tpot_ms,p95_tpot_ms,p99_tpot_ms,decode_tok_s,e2e_tok_s,peak_allocated_GiB,peak_reserved_GiB,nvml_peak_used_GiB,host_rss_peak_GiB,avg_power_W,energy_J_per_generated_token,decode_loaded_GiB,decode_misses,decode_hits,decode_evictions,decode_cache_hit_rate,host_to_device_MiB,expert_forward_calls,expert_assignments,batched_id_transfers,legacy_expert_calls,fused_groups,fused_gemm_calls
bf16,,persistent_warm,79.02751699998589,288.05208160117314,45.913395500065235,47.36477760000071,49.47635936001006,21.6615031563072,21.54988481627887,12.915763854980469,14.16796875,14.8641357421875,2.052766799926758,47.07066113719651,2.200941058819914,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
w4a16_cache16,16.0,cold,331.9848060000368,72.29246509551808,56.70224200002849,67.4152647999108,68.26567143993088,17.54359996313307,16.906412004541153,1.6896438598632812,1.8359375,2.5555419921875,5.181102752685547,35.917530666666664,2.1311011639217283,22.04296875,7296.0,8960.0,7296.0,0.5511811023622047,22572.47607421875,2032.0,16256.0,2032.0,0.0,2032.0,4064.0
w4a16_cache16,16.0,persistent_warm,290.4239139998026,80.20267241510439,56.20932500005438,66.85725054992417,69.9679755100078,17.730626096390004,17.198824820080574,1.6896438598632812,1.8359375,2.5574951171875,5.183736801147461,36.85759722962942,2.1484737021264904,21.443252563476562,7097.5,9158.5,7097.5,0.5633919783464567,21958.364624023438,2032.0,16256.0,2032.0,0.0,2032.0,4064.0
w4a16_cache32,32.0,cold,304.40711800019926,78.84178319373035,45.08038299991313,54.95955390015296,57.50454646011349,21.6059557799043,20.70388016258941,2.463081359863281,2.576171875,3.2977294921875,5.220104217529297,36.60555555555556,1.7736261136509337,8.698150634765625,2879.0,13377.0,2879.0,0.8228961614173228,8907.239501953125,2032.0,16256.0,2032.0,0.0,2032.0,4064.0
w4a16_cache32,32.0,persistent_warm,210.73517649983842,111.1938271603648,45.072315000197705,54.41351369995572,58.91441190999557,21.66032995840956,21.09711773714788,2.463081359863281,2.576171875,3.2977294921875,5.243316650390625,37.7494824000612,1.7973654625400124,9.134719848632812,3023.5,13232.5,3023.5,0.8140071358267716,9354.2861328125,2032.0,16256.0,2032.0,0.0,2032.0,4064.0
w4a16_cache64,64.0,persistent_warm,33.91758800012212,688.6388704657982,31.145172999913484,32.33208390008713,33.61210863988617,31.923256613966778,31.892883158749033,4.009951591491699,4.060546875,4.7821044921875,5.274494171142578,40.674598727468194,1.287055865427223,0.0,0.0,0.0,0.0,0.0,0.0,2032.0,16256.0,0.0,0.0,2032.0,4064.0
w4a16_cache8,8.0,cold,367.5068930001544,65.30489756008446,65.67138299988073,73.16855829976703,74.88506059991778,15.54109220913277,14.98935981172273,1.3029251098632812,1.48046875,2.2020263671875,5.177974700927734,35.57762174940898,2.3825324417749454,31.77740478515625,10518.0,5738.0,10518.0,0.3529773622047244,32540.556640625,2032.0,16256.0,2032.0,0.0,2032.0,4064.0
w4a16_cache8,8.0,persistent_warm,340.772797000227,68.47481204309028,63.79451849988982,72.86969230003706,74.4510064599217,15.764343384658378,15.249643514539148,1.3029251098632812,1.48046875,2.2020263671875,5.180992126464844,36.42599466238093,2.401836587766699,30.03717041015625,9942.0,6314.0,9942.0,0.3884104330708661,30758.555541992188,2032.0,16256.0,2032.0,0.0,2032.0,4064.0
w4a16_reloaded,16.0,cold,327.26874299987685,73.33422611645204,57.54686700038292,66.25066329961555,71.63624829972831,17.227677847668197,16.6252614378988,,,2.5535888671875,5.091346740722656,35.16228083989501,2.119363446448269,22.04296875,7296.0,8960.0,7296.0,0.5511811023622047,22572.47607421875,2032.0,16256.0,2032.0,0.0,2032.0,4064.0
w4a16_reloaded,16.0,persistent_warm,299.1360855003222,85.53645904398668,55.38743800025259,66.97166304975325,71.02971757017258,17.832429518441845,17.249245048184967,,,2.5535888671875,5.091352462768555,36.123946927374305,2.105016342915498,19.706039428710938,6522.5,9733.5,6522.5,0.5987635334645669,20179.446411132812,2032.0,16256.0,2032.0,0.0,2032.0,4064.0


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/cuda_graph_decode.json <==
{
  "requested": false,
  "capacity": 16,
  "required_capacity": 64,
  "status": "disabled"
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/dataset_provenance.json <==
{
  "arc": {
    "repo": "allenai/ai2_arc",
    "revision": "210d026faf9955653af8916fad021475a3f00453"
  },
  "piqa": {
    "repo": "baber/piqa",
    "revision": "142f6d7367fd9877f0fb3b5734ea6a545f54cdd1"
  },
  "hellaswag": {
    "repo": "Rowan/hellaswag",
    "revision": "218ec52e09a7e7462a5400043bb9a69a41d06b76"
  },
  "wiki": {
    "repo": "Salesforce/wikitext",
    "revision": "b08601e04326c79dfdd32d625aee71d232d685c3"
  },
  "dolly": {
    "repo": "databricks/databricks-dolly-15k",
    "revision": "bdd27f4d94b9c1f951818a7da7fd7aeea5dbff1a"
  },
  "mc_counts": {
    "arc_easy": 570,
    "piqa": 1838,
    "hellaswag": 10042
  },
  "mc_total": 12450,
  "mc_sha256": "beff3f87bc7aa7b740f21a71a8b7ff43ad348b190b41c40a1e183b506d5d66b9",
  "wiki_count": 120,
  "dolly_count": 120,
  "piqa_loader": "script-free Parquet via baber/piqa; no trust_remote_code",
  "evaluator_revision": "olmoe_zero_shot_manifest_v1",
  "libraries": {
    "transformers": "5.14.1",
    "datasets": "4.8.5",
    "torch": "2.11.0+cu130"
  }
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/decision.json <==
{
  "quality": {
    "w4a16": {
      "wiki": {
        "nll": 2.9180236988224575,
        "perplexity": 18.504680476633794,
        "token_accuracy": 0.44328954333285214,
        "tokens": 20781,
        "configured_batch_size": 50,
        "minimum_batch_size": 50
      },
      "dolly": {
        "nll": 2.392414667230368,
        "perplexity": 10.939878241065243,
        "token_accuracy": 0.5531644105056115,
        "tokens": 8643,
        "configured_batch_size": 50,
        "minimum_batch_size": 50
      },
      "mc_accuracy": 0.7035341365461847,
      "mc_accuracy_norm": 0.7035341365461847,
      "mc_accuracy_raw": 0.5855421686746988
    },
    "bf16": {
      "wiki": {
        "nll": 2.8802396765251337,
        "perplexity": 17.818543354415556,
        "token_accuracy": 0.4495933785669602,
        "tokens": 20781,
        "configured_batch_size": 50,
        "minimum_batch_size": 50
      },
      "dolly": {
        "nll": 2.4070740160974626,
        "perplexity": 11.101430968578343,
        "token_accuracy": 0.5542057156080065,
        "tokens": 8643,
        "configured_batch_size": 50,
        "minimum_batch_size": 50
      },
      "mc_accuracy": 0.7089959839357429,
      "mc_accuracy_norm": 0.7089959839357429,
      "mc_accuracy_raw": 0.5906024096385543
    }
  },
  "runtime": [
    {
      "method": "bf16",
      "capacity": NaN,
      "cache_state": "persistent_warm",
      "ttft_ms": 79.02751699998589,
      "prefill_tok_s": 288.05208160117314,
      "median_tpot_ms": 45.913395500065235,
      "p95_tpot_ms": 47.36477760000071,
      "p99_tpot_ms": 49.47635936001006,
      "decode_tok_s": 21.6615031563072,
      "e2e_tok_s": 21.54988481627887,
      "peak_allocated_GiB": 12.915763854980469,
      "peak_reserved_GiB": 14.16796875,
      "nvml_peak_used_GiB": 14.8641357421875,
      "host_rss_peak_GiB": 2.052766799926758,
      "avg_power_W": 47.07066113719651,
      "energy_J_per_generated_token": 2.200941058819914,
      "decode_loaded_GiB": 0.0,
      "decode_misses": 0.0,
      "decode_hits": 0.0,
      "decode_evictions": 0.0,
      "decode_cache_hit_rate": 0.0,
      "host_to_device_MiB": 0.0,
      "expert_forward_calls": 0.0,
      "expert_assignments": 0.0,
      "batched_id_transfers": 0.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 0.0,
      "fused_gemm_calls": 0.0
    },
    {
      "method": "w4a16_cache16",
      "capacity": 16.0,
      "cache_state": "cold",
      "ttft_ms": 331.9848060000368,
      "prefill_tok_s": 72.29246509551808,
      "median_tpot_ms": 56.70224200002849,
      "p95_tpot_ms": 67.4152647999108,
      "p99_tpot_ms": 68.26567143993088,
      "decode_tok_s": 17.54359996313307,
      "e2e_tok_s": 16.906412004541153,
      "peak_allocated_GiB": 1.6896438598632812,
      "peak_reserved_GiB": 1.8359375,
      "nvml_peak_used_GiB": 2.5555419921875,
      "host_rss_peak_GiB": 5.181102752685547,
      "avg_power_W": 35.917530666666664,
      "energy_J_per_generated_token": 2.1311011639217283,
      "decode_loaded_GiB": 22.04296875,
      "decode_misses": 7296.0,
      "decode_hits": 8960.0,
      "decode_evictions": 7296.0,
      "decode_cache_hit_rate": 0.5511811023622047,
      "host_to_device_MiB": 22572.47607421875,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache16",
      "capacity": 16.0,
      "cache_state": "persistent_warm",
      "ttft_ms": 290.4239139998026,
      "prefill_tok_s": 80.20267241510439,
      "median_tpot_ms": 56.20932500005438,
      "p95_tpot_ms": 66.85725054992417,
      "p99_tpot_ms": 69.9679755100078,
      "decode_tok_s": 17.730626096390004,
      "e2e_tok_s": 17.198824820080574,
      "peak_allocated_GiB": 1.6896438598632812,
      "peak_reserved_GiB": 1.8359375,
      "nvml_peak_used_GiB": 2.5574951171875,
      "host_rss_peak_GiB": 5.183736801147461,
      "avg_power_W": 36.85759722962942,
      "energy_J_per_generated_token": 2.1484737021264904,
      "decode_loaded_GiB": 21.443252563476562,
      "decode_misses": 7097.5,
      "decode_hits": 9158.5,
      "decode_evictions": 7097.5,
      "decode_cache_hit_rate": 0.5633919783464567,
      "host_to_device_MiB": 21958.364624023438,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache32",
      "capacity": 32.0,
      "cache_state": "cold",
      "ttft_ms": 304.40711800019926,
      "prefill_tok_s": 78.84178319373035,
      "median_tpot_ms": 45.08038299991313,
      "p95_tpot_ms": 54.95955390015296,
      "p99_tpot_ms": 57.50454646011349,
      "decode_tok_s": 21.6059557799043,
      "e2e_tok_s": 20.70388016258941,
      "peak_allocated_GiB": 2.463081359863281,
      "peak_reserved_GiB": 2.576171875,
      "nvml_peak_used_GiB": 3.2977294921875,
      "host_rss_peak_GiB": 5.220104217529297,
      "avg_power_W": 36.60555555555556,
      "energy_J_per_generated_token": 1.7736261136509337,
      "decode_loaded_GiB": 8.698150634765625,
      "decode_misses": 2879.0,
      "decode_hits": 13377.0,
      "decode_evictions": 2879.0,
      "decode_cache_hit_rate": 0.8228961614173228,
      "host_to_device_MiB": 8907.239501953125,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache32",
      "capacity": 32.0,
      "cache_state": "persistent_warm",
      "ttft_ms": 210.73517649983842,
      "prefill_tok_s": 111.1938271603648,
      "median_tpot_ms": 45.072315000197705,
      "p95_tpot_ms": 54.41351369995572,
      "p99_tpot_ms": 58.91441190999557,
      "decode_tok_s": 21.66032995840956,
      "e2e_tok_s": 21.09711773714788,
      "peak_allocated_GiB": 2.463081359863281,
      "peak_reserved_GiB": 2.576171875,
      "nvml_peak_used_GiB": 3.2977294921875,
      "host_rss_peak_GiB": 5.243316650390625,
      "avg_power_W": 37.7494824000612,
      "energy_J_per_generated_token": 1.7973654625400124,
      "decode_loaded_GiB": 9.134719848632812,
      "decode_misses": 3023.5,
      "decode_hits": 13232.5,
      "decode_evictions": 3023.5,
      "decode_cache_hit_rate": 0.8140071358267716,
      "host_to_device_MiB": 9354.2861328125,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache64",
      "capacity": 64.0,
      "cache_state": "persistent_warm",
      "ttft_ms": 33.91758800012212,
      "prefill_tok_s": 688.6388704657982,
      "median_tpot_ms": 31.145172999913484,
      "p95_tpot_ms": 32.33208390008713,
      "p99_tpot_ms": 33.61210863988617,
      "decode_tok_s": 31.923256613966778,
      "e2e_tok_s": 31.892883158749033,
      "peak_allocated_GiB": 4.009951591491699,
      "peak_reserved_GiB": 4.060546875,
      "nvml_peak_used_GiB": 4.7821044921875,
      "host_rss_peak_GiB": 5.274494171142578,
      "avg_power_W": 40.674598727468194,
      "energy_J_per_generated_token": 1.287055865427223,
      "decode_loaded_GiB": 0.0,
      "decode_misses": 0.0,
      "decode_hits": 0.0,
      "decode_evictions": 0.0,
      "decode_cache_hit_rate": 0.0,
      "host_to_device_MiB": 0.0,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 0.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache8",
      "capacity": 8.0,
      "cache_state": "cold",
      "ttft_ms": 367.5068930001544,
      "prefill_tok_s": 65.30489756008446,
      "median_tpot_ms": 65.67138299988073,
      "p95_tpot_ms": 73.16855829976703,
      "p99_tpot_ms": 74.88506059991778,
      "decode_tok_s": 15.54109220913277,
      "e2e_tok_s": 14.98935981172273,
      "peak_allocated_GiB": 1.3029251098632812,
      "peak_reserved_GiB": 1.48046875,
      "nvml_peak_used_GiB": 2.2020263671875,
      "host_rss_peak_GiB": 5.177974700927734,
      "avg_power_W": 35.57762174940898,
      "energy_J_per_generated_token": 2.3825324417749454,
      "decode_loaded_GiB": 31.77740478515625,
      "decode_misses": 10518.0,
      "decode_hits": 5738.0,
      "decode_evictions": 10518.0,
      "decode_cache_hit_rate": 0.3529773622047244,
      "host_to_device_MiB": 32540.556640625,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_cache8",
      "capacity": 8.0,
      "cache_state": "persistent_warm",
      "ttft_ms": 340.772797000227,
      "prefill_tok_s": 68.47481204309028,
      "median_tpot_ms": 63.79451849988982,
      "p95_tpot_ms": 72.86969230003706,
      "p99_tpot_ms": 74.4510064599217,
      "decode_tok_s": 15.764343384658378,
      "e2e_tok_s": 15.249643514539148,
      "peak_allocated_GiB": 1.3029251098632812,
      "peak_reserved_GiB": 1.48046875,
      "nvml_peak_used_GiB": 2.2020263671875,
      "host_rss_peak_GiB": 5.180992126464844,
      "avg_power_W": 36.42599466238093,
      "energy_J_per_generated_token": 2.401836587766699,
      "decode_loaded_GiB": 30.03717041015625,
      "decode_misses": 9942.0,
      "decode_hits": 6314.0,
      "decode_evictions": 9942.0,
      "decode_cache_hit_rate": 0.3884104330708661,
      "host_to_device_MiB": 30758.555541992188,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_reloaded",
      "capacity": 16.0,
      "cache_state": "cold",
      "ttft_ms": 327.26874299987685,
      "prefill_tok_s": 73.33422611645204,
      "median_tpot_ms": 57.54686700038292,
      "p95_tpot_ms": 66.25066329961555,
      "p99_tpot_ms": 71.63624829972831,
      "decode_tok_s": 17.227677847668197,
      "e2e_tok_s": 16.6252614378988,
      "peak_allocated_GiB": NaN,
      "peak_reserved_GiB": NaN,
      "nvml_peak_used_GiB": 2.5535888671875,
      "host_rss_peak_GiB": 5.091346740722656,
      "avg_power_W": 35.16228083989501,
      "energy_J_per_generated_token": 2.119363446448269,
      "decode_loaded_GiB": 22.04296875,
      "decode_misses": 7296.0,
      "decode_hits": 8960.0,
      "decode_evictions": 7296.0,
      "decode_cache_hit_rate": 0.5511811023622047,
      "host_to_device_MiB": 22572.47607421875,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    },
    {
      "method": "w4a16_reloaded",
      "capacity": 16.0,
      "cache_state": "persistent_warm",
      "ttft_ms": 299.1360855003222,
      "prefill_tok_s": 85.53645904398668,
      "median_tpot_ms": 55.38743800025259,
      "p95_tpot_ms": 66.97166304975325,
      "p99_tpot_ms": 71.02971757017258,
      "decode_tok_s": 17.832429518441845,
      "e2e_tok_s": 17.249245048184967,
      "peak_allocated_GiB": NaN,
      "peak_reserved_GiB": NaN,
      "nvml_peak_used_GiB": 2.5535888671875,
      "host_rss_peak_GiB": 5.091352462768555,
      "avg_power_W": 36.123946927374305,
      "energy_J_per_generated_token": 2.105016342915498,
      "decode_loaded_GiB": 19.706039428710938,
      "decode_misses": 6522.5,
      "decode_hits": 9733.5,
      "decode_evictions": 6522.5,
      "decode_cache_hit_rate": 0.5987635334645669,
      "host_to_device_MiB": 20179.446411132812,
      "expert_forward_calls": 2032.0,
      "expert_assignments": 16256.0,
      "batched_id_transfers": 2032.0,
      "legacy_expert_calls": 0.0,
      "fused_groups": 2032.0,
      "fused_gemm_calls": 4064.0
    }
  ],
  "comparisons": {
    "w4a16_vs_bf16": {
      "max_ppl_ratio": 1.0385069143178984,
      "mc_delta": -0.005461847389558233,
      "mc_ci95": [
        -0.00963855421686747,
        -0.0013654618473895582
      ],
      "mcnemar_exact_p": 0.011160368124523994,
      "quality_gate": true
    }
  },
  "export": {
    "local_path": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838",
    "status": "final",
    "manifest": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838/manifest.json",
    "artifact_audit_passed": true,
    "gates_before_reload": {
      "ppl": true,
      "paired_mc": true,
      "quality": true,
      "speed": true,
      "memory": true,
      "median_decode_tok_s": 17.730626096390004,
      "bf16_median_decode_tok_s": 21.6615031563072,
      "speed_retention_vs_bf16": 0.818531658142448,
      "memory_reduction_vs_bf16": 0.8704163220292253,
      "reference_capacity": 16,
      "full_resident": false
    },
    "reload_parity_passed": true,
    "artifact_load_validated": true,
    "publication_validated": true
  },
  "reload": {
    "checkpoint": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838",
    "load_seconds": 43.249702481000895,
    "peak_allocated_GiB": 1.6892776489257812,
    "peak_reserved_GiB": 1.833984375,
    "artifact_audit_passed": true,
    "parity": {
      "passed": true,
      "first_failure": null,
      "first_failure_key": null,
      "stages": [
        {
          "stage": "token_ids",
          "passed": true,
          "entries": 1,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "embedding",
          "passed": true,
          "entries": 1,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "layer_input",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "token_mixer_norm",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "token_mixer_output",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "moe_input",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "router_logits",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "selected_experts",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "expert_input",
          "passed": false,
          "entries": 0,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "gate_projection",
          "passed": false,
          "entries": 0,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "up_projection",
          "passed": false,
          "entries": 0,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "down_projection",
          "passed": false,
          "entries": 0,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "moe_output",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "layer_output",
          "passed": true,
          "entries": 16,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "final_hidden",
          "passed": true,
          "entries": 1,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "final_logits",
          "passed": true,
          "entries": 1,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        },
        {
          "stage": "greedy_tokens",
          "passed": true,
          "entries": 1,
          "failed_entries": 0,
          "max_abs": 0.0,
          "mean_abs": 0.0
        }
      ],
      "atol": 0.5,
      "rtol": 0.05
    },
    "host_rss_peak_GiB": 5.388999938964844,
    "nvml_peak_used_GiB": 2.5535888671875,
    "avg_power_W": 28.61208066581306,
    "energy_J": 2077.662964720881
  },
  "kernel_gate": {
    "passed": true,
    "backend": "marlin",
    "group_size": 128,
    "gu_shape": [
      2048,
      2048
    ],
    "dn_shape": [
      2048,
      1024
    ],
    "max_relative_mean": 0.005598058924078941,
    "gate_up_speedup_median": 1.080334094434526,
    "down_speedup_median": 1.0841734654917614
  },
  "systems_lab": {
    "backend": "marlin+vllm_fused_marlin_moe",
    "fused_backend_contract": {
      "vllm": "0.26.0",
      "uint4_type_id": 1125899907892224
    },
    "group_size": 128,
    "gu_shape": [
      2048,
      2048
    ],
    "dn_shape": [
      2048,
      1024
    ],
    "native_qweight_dtype": "torch.int32",
    "native_qweight_shape": [
      128,
      4096
    ],
    "packed_bytes": 2162688,
    "pinned": true,
    "h2d_ms": 0.19053759574890136,
    "h2d_GB_s": 11.350452867318024,
    "compute_ms": 0.018739199638366698,
    "serial_sum_ms": 0.20927679538726807,
    "overlapped_ms": 0.236616999927719,
    "overlap_efficiency": 0.8844537605125466,
    "cuda_graph_eager_ms": 0.020155733823776244,
    "cuda_graph_replay_ms": 0.009697279930114745,
    "cuda_graph_speedup": 2.078493553762735,
    "cuda_graph_max_abs": 0.0,
    "cuda_graph_passed": true
  },
  "parity_reload": {
    "passed": true,
    "first_failure": null,
    "first_failure_key": null,
    "stages": [
      {
        "stage": "token_ids",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "embedding",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_norm",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "router_logits",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "selected_experts",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "expert_input",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "gate_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "up_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "down_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_hidden",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_logits",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "greedy_tokens",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      }
    ],
    "atol": 0.5,
    "rtol": 0.05
  },
  "w4a16_load_memory": {
    "load_and_conversion_seconds": 142.68621569299967,
    "host_pool_GiB": 3.09375,
    "all_pinned": true,
    "allocated_GiB": 1.282607078552246,
    "reserved_GiB": 1.45703125,
    "host_rss_peak_GiB": 5.730464935302734,
    "nvml_peak_used_GiB": 2.1746826171875,
    "avg_power_W": 29.504361790493775,
    "energy_J": 4205.706466119945
  },
  "memory_bf16_cold_process": {
    "load_seconds": 4.708519412999976,
    "allocated_GiB": 12.887944221496582,
    "reserved_GiB": 14.39453125,
    "peak_allocated_GiB": 13.387943267822266,
    "peak_reserved_GiB": 14.39453125,
    "model_footprint_GiB": 12.887943744659424,
    "host_rss_peak_GiB": 14.06085205078125,
    "nvml_peak_used_GiB": 15.0457763671875,
    "avg_power_W": 28.75434170854271,
    "energy_J": 133.48814492682962,
    "model_revision": "7f1c97f440f06ce36705e4f2b843edb5925f4498",
    "final_peak_allocated_GiB": 13.710572242736816,
    "final_peak_reserved_GiB": 14.68359375,
    "final_host_rss_peak_GiB": 14.06085205078125,
    "final_nvml_peak_used_GiB": 22.4168701171875,
    "final_avg_power_W": 65.63621020477672,
    "final_energy_J": 63253.230672038306
  },
  "publishable": true
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/download.json <==
{
  "model_id": "allenai/OLMoE-1B-7B-0924-Instruct",
  "revision": "7f1c97f440f06ce36705e4f2b843edb5925f4498",
  "local_path": "/content/hf_cache/hub/models--allenai--OLMoE-1B-7B-0924-Instruct/snapshots/7f1c97f440f06ce36705e4f2b843edb5925f4498"
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/eval_batches_bf16.json <==
{
  "lm": 50,
  "dolly": 50,
  "mc_questions": 50,
  "minimum_mc_questions_after_backoff": 50
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/eval_batches_w4a16.json <==
{
  "lm": 50,
  "dolly": 50,
  "mc_questions": 50,
  "minimum_mc_questions_after_backoff": 50
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/export.json <==
{
  "local_path": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838",
  "status": "final",
  "manifest": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838/manifest.json",
  "artifact_audit_passed": true,
  "gates_before_reload": {
    "ppl": true,
    "paired_mc": true,
    "quality": true,
    "speed": true,
    "memory": true,
    "median_decode_tok_s": 17.730626096390004,
    "bf16_median_decode_tok_s": 21.6615031563072,
    "speed_retention_vs_bf16": 0.818531658142448,
    "memory_reduction_vs_bf16": 0.8704163220292253,
    "reference_capacity": 16,
    "full_resident": false
  },
  "reload_parity_passed": true,
  "artifact_load_validated": true,
  "publication_validated": true
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/export_gate.json <==
{
  "ppl": true,
  "paired_mc": true,
  "quality": true,
  "speed": true,
  "memory": true,
  "median_decode_tok_s": 17.730626096390004,
  "bf16_median_decode_tok_s": 21.6615031563072,
  "speed_retention_vs_bf16": 0.818531658142448,
  "memory_reduction_vs_bf16": 0.8704163220292253,
  "reference_capacity": 16,
  "full_resident": false
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/fix_validation_matrix.csv <==
fix,evidence,status
Marlin-native W4A16,kernel_unit.csv + end-to-end W4A16,tested
Separate gate/up and down tuning,marlin_tuning.json,tested
Fused gate+up,"single fused OLMoE gate/up projection [2048, 2048]",tested
Offline kernel-native packing,artifact qweight layout + manifest,tested
Pinned async cache transfer,systems_lab.json + cache events,tested
Larger expert token groups,serving_batch_comparison.csv + routing_groups,tested
Complete resident decode CUDA graph,cuda_graph_decode.json,measured-or-explicitly-unavailable
Batched expert-ID transfer,speed_ablation.csv,tested
Grouped fused Marlin MoE,speed_ablation_summary.json,tested
Export self-audit + bundled runtime state,artifact_audit.json + manifest hashes,implemented; fresh run required
Fresh reload parity,parity_keys.csv + parity_stages.csv,must pass before final release
Horizontal multi-expert GroupGEMM,vLLM fused_marlin_moe + speed_ablation.csv,tested
True continuous batching server,requires vLLM/SGLang serving integration,not claimed


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/fused_marlin_preflight.json <==
{
  "passed": true,
  "uint4_type_id": 1125899907892224,
  "max_abs": 0.0009765625,
  "relative_mean": 0.0007637765374965966,
  "expert_map_max_abs": 0.0009765625,
  "expert_map_relative_mean": 0.0007629323517903686,
  "actual_shape": [
    3,
    2048
  ]
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/kernel_gate.json <==
{
  "passed": true,
  "backend": "marlin",
  "group_size": 128,
  "gu_shape": [
    2048,
    2048
  ],
  "dn_shape": [
    2048,
    1024
  ],
  "max_relative_mean": 0.005598058924078941,
  "gate_up_speedup_median": 1.080334094434526,
  "down_speedup_median": 1.0841734654917614
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/kernel_tuning_candidates.json <==
[
  {
    "projection": "gu",
    "m": 1,
    "thread_k": 64,
    "thread_n": 256,
    "selected_ms": 0.014156800508499146,
    "candidates": [
      {
        "ms": 0.014156800508499146,
        "thread_k": 64,
        "thread_n": 256
      },
      {
        "ms": 0.014924800395965577,
        "thread_k": -1,
        "thread_n": -1
      }
    ]
  },
  {
    "projection": "gu",
    "m": 2,
    "thread_k": 64,
    "thread_n": 256,
    "selected_ms": 0.013542400300502777,
    "candidates": [
      {
        "ms": 0.013542400300502777,
        "thread_k": 64,
        "thread_n": 256
      },
      {
        "ms": 0.014079999923706055,
        "thread_k": -1,
        "thread_n": -1
      }
    ]
  },
  {
    "projection": "gu",
    "m": 4,
    "thread_k": 64,
    "thread_n": 256,
    "selected_ms": 0.01594880074262619,
    "candidates": [
      {
        "ms": 0.01594880074262619,
        "thread_k": 64,
        "thread_n": 256
      },
      {
        "ms": 0.01664000004529953,
        "thread_k": -1,
        "thread_n": -1
      }
    ]
  },
  {
    "projection": "gu",
    "m": 8,
    "thread_k": -1,
    "thread_n": -1,
    "selected_ms": 0.013926400244235993,
    "candidates": [
      {
        "ms": 0.013926400244235993,
        "thread_k": -1,
        "thread_n": -1
      },
      {
        "ms": 0.015334400534629821,
        "thread_k": 64,
        "thread_n": 256
      }
    ]
  },
  {
    "projection": "gu",
    "m": 16,
    "thread_k": 64,
    "thread_n": 256,
    "selected_ms": 0.02255360037088394,
    "candidates": [
      {
        "ms": 0.02255360037088394,
        "thread_k": 64,
        "thread_n": 256
      },
      {
        "ms": 0.02815999984741211,
        "thread_k": -1,
        "thread_n": -1
      }
    ]
  },
  {
    "projection": "gu",
    "m": 32,
    "thread_k": 64,
    "thread_n": 256,
    "selected_ms": 0.021299199759960176,
    "candidates": [
      {
        "ms": 0.021299199759960176,
        "thread_k": 64,
        "thread_n": 256
      },
      {
        "ms": 0.02311680018901825,
        "thread_k": -1,
        "thread_n": -1
      }
    ]
  },
  {
    "projection": "gu",
    "m": 64,
    "thread_k": 64,
    "thread_n": 256,
    "selected_ms": 0.02114560008049011,
    "candidates": [
      {
        "ms": 0.02114560008049011,
        "thread_k": 64,
        "thread_n": 256
      },
      {
        "ms": 0.02314240038394928,
        "thread_k": -1,
        "thread_n": -1
      }
    ]
  },
  {
    "projection": "gu",
    "m": 128,
    "thread_k": 64,
    "thread_n": 256,
    "selected_ms": 0.02234880030155182,
    "candidates": [
      {
        "ms": 0.02234880030155182,
        "thread_k": 64,
        "thread_n": 256
      },
      {
        "ms": 0.022579200565814972,
        "thread_k": -1,
        "thread_n": -1
      }
    ]
  },
  {
    "projection": "dn",
    "m": 1,
    "thread_k": 64,
    "thread_n": 256,
    "selected_ms": 0.013926400244235993,
    "candidates": [
      {
        "ms": 0.013926400244235993,
        "thread_k": 64,
        "thread_n": 256
      },
      {
        "ms": 0.014284799993038177,
        "thread_k": -1,
        "thread_n": -1
      }
    ]
  },
  {
    "projection": "dn",
    "m": 2,
    "thread_k": 64,
    "thread_n": 256,
    "selected_ms": 0.014003199338912965,
    "candidates": [
      {
        "ms": 0.014003199338912965,
        "thread_k": 64,
        "thread_n": 256
      },
      {
        "ms": 0.014029599726200104,
        "thread_k": -1,
        "thread_n": -1
      }
    ]
  },
  {
    "projection": "dn",
    "m": 4,
    "thread_k": 64,
    "thread_n": 256,
    "selected_ms": 0.015078400075435639,
    "candidates": [
      {
        "ms": 0.015078400075435639,
        "thread_k": 64,
        "thread_n": 256
      },
      {
        "ms": 0.019225600361824035,
        "thread_k": -1,
        "thread_n": -1
      }
    ]
  },
  {
    "projection": "dn",
    "m": 8,
    "thread_k": -1,
    "thread_n": -1,
    "selected_ms": 0.013952000439167023,
    "candidates": [
      {
        "ms": 0.013952000439167023,
        "thread_k": -1,
        "thread_n": -1
      },
      {
        "ms": 0.0152319997549057,
        "thread_k": 64,
        "thread_n": 256
      }
    ]
  },
  {
    "projection": "dn",
    "m": 16,
    "thread_k": -1,
    "thread_n": -1,
    "selected_ms": 0.013977600634098053,
    "candidates": [
      {
        "ms": 0.013977600634098053,
        "thread_k": -1,
        "thread_n": -1
      },
      {
        "ms": 0.015588800609111785,
        "thread_k": 64,
        "thread_n": 256
      }
    ]
  },
  {
    "projection": "dn",
    "m": 32,
    "thread_k": -1,
    "thread_n": -1,
    "selected_ms": 0.014387199282646179,
    "candidates": [
      {
        "ms": 0.014387199282646179,
        "thread_k": -1,
        "thread_n": -1
      },
      {
        "ms": 0.01518079936504364,
        "thread_k": 64,
        "thread_n": 256
      }
    ]
  },
  {
    "projection": "dn",
    "m": 64,
    "thread_k": -1,
    "thread_n": -1,
    "selected_ms": 0.014771200716495514,
    "candidates": [
      {
        "ms": 0.014771200716495514,
        "thread_k": -1,
        "thread_n": -1
      },
      {
        "ms": 0.015872000157833098,
        "thread_k": 64,
        "thread_n": 256
      }
    ]
  },
  {
    "projection": "dn",
    "m": 128,
    "thread_k": -1,
    "thread_n": -1,
    "selected_ms": 0.016228799521923066,
    "candidates": [
      {
        "ms": 0.016228799521923066,
        "thread_k": -1,
        "thread_n": -1
      },
      {
        "ms": 0.01640959978103638,
        "thread_k": 64,
        "thread_n": 256
      }
    ]
  }
]

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/kernel_unit.csv <==
backend,projection,m,thread_k,thread_n,fused_ms,materialized_fp16_ms,speedup,max_abs,mean_abs,relative_mean,finite,shape
marlin,gu,1,64,256,0.0293887992699941,0.029371732473373414,0.9994192754707706,0.00390625,0.0005732241552323103,0.0003883038298226893,True,"(2048, 2048)"
marlin,gu,2,64,256,0.018228266636530557,0.02109439969062805,1.1572356336039977,0.00390625,0.0005269708926789463,0.00037690706085413694,True,"(2048, 2048)"
marlin,gu,4,64,256,0.01879146695137024,0.021606399615605672,1.14979845221877,0.00390625,0.0005402144743129611,0.00037647035787813365,True,"(2048, 2048)"
marlin,gu,8,-1,-1,0.018908800681432088,0.020888533194859824,1.104698999517816,0.0078125,0.0004638807731680572,0.00032035703770816326,True,"(2048, 2048)"
marlin,gu,16,64,256,0.019285333156585694,0.020667733748753865,1.0716814472917777,0.005859375,0.0005417841020971537,0.00037168199196457863,True,"(2048, 2048)"
marlin,gu,32,64,256,0.019370667139689126,0.02109439969062805,1.0889867415772747,0.0078125,0.0005560835124924779,0.00038119647069834173,True,"(2048, 2048)"
marlin,gu,64,64,256,0.020242132743199668,0.020360533396402994,1.0058492182965801,0.0078125,0.0005436979699879885,0.000376446929294616,True,"(2048, 2048)"
marlin,gu,128,64,256,0.022050132354100544,0.0211626668771108,0.9597523741473277,0.435791015625,0.008123829960823059,0.005598058924078941,True,"(2048, 2048)"
marlin,dn,1,64,256,0.019848533471425376,0.020565332969029744,1.0361134740073517,0.001953125,0.0003448363859206438,0.0003384623269084841,True,"(2048, 1024)"
marlin,dn,2,64,256,0.018773333231608073,0.020923733711242676,1.1145454807148494,0.00390625,0.0003432934172451496,0.0003166144888382405,True,"(2048, 1024)"
marlin,dn,4,64,256,0.018636800845464072,0.021179733673731486,1.1364468531564702,0.00390625,0.0003377626999281347,0.00032356035080738366,True,"(2048, 1024)"
marlin,dn,8,-1,-1,0.018926932414372762,0.02080426613489787,1.0991884833434231,0.00390625,0.0003118905005976558,0.00030352408066391945,True,"(2048, 1024)"
marlin,dn,16,-1,-1,0.019438934326171876,0.02075306574503581,1.067603058728103,0.00390625,0.0003112870908807963,0.0003016083501279354,True,"(2048, 1024)"
marlin,dn,32,-1,-1,0.019028266270955402,0.02085546652475993,1.0960255773061969,0.00390625,0.0003323156270198524,0.00032539755920879543,True,"(2048, 1024)"
marlin,dn,64,-1,-1,0.01911466717720032,0.020497065782546998,1.072321353677326,0.00390625,0.00033291522413492203,0.00032447685953229666,True,"(2048, 1024)"
marlin,dn,128,-1,-1,0.01916586756706238,0.019899733861287437,1.0382902726243526,0.427734375,0.0015156008303165436,0.0014749995898455381,True,"(2048, 1024)"


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/marlin_tuning.json <==
{
  "gu:1": [
    64,
    256
  ],
  "gu:2": [
    64,
    256
  ],
  "gu:4": [
    64,
    256
  ],
  "gu:8": [
    -1,
    -1
  ],
  "gu:16": [
    64,
    256
  ],
  "gu:32": [
    64,
    256
  ],
  "gu:64": [
    64,
    256
  ],
  "gu:128": [
    64,
    256
  ],
  "dn:1": [
    64,
    256
  ],
  "dn:2": [
    64,
    256
  ],
  "dn:4": [
    64,
    256
  ],
  "dn:8": [
    -1,
    -1
  ],
  "dn:16": [
    -1,
    -1
  ],
  "dn:32": [
    -1,
    -1
  ],
  "dn:64": [
    -1,
    -1
  ],
  "dn:128": [
    -1,
    -1
  ]
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/memory_bf16_cold_process.json <==
{
  "load_seconds": 4.708519412999976,
  "allocated_GiB": 12.887944221496582,
  "reserved_GiB": 14.39453125,
  "peak_allocated_GiB": 13.387943267822266,
  "peak_reserved_GiB": 14.39453125,
  "model_footprint_GiB": 12.887943744659424,
  "host_rss_peak_GiB": 14.06085205078125,
  "nvml_peak_used_GiB": 15.0457763671875,
  "avg_power_W": 28.75434170854271,
  "energy_J": 133.48814492682962,
  "model_revision": "7f1c97f440f06ce36705e4f2b843edb5925f4498",
  "final_peak_allocated_GiB": 13.710572242736816,
  "final_peak_reserved_GiB": 14.68359375,
  "final_host_rss_peak_GiB": 14.06085205078125,
  "final_nvml_peak_used_GiB": 22.4168701171875,
  "final_avg_power_W": 65.63621020477672,
  "final_energy_J": 63253.230672038306
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/paired_quality.csv <==
baseline,task,n,baseline_accuracy,w4a16_accuracy,delta,ci95_low,ci95_high,mcnemar_exact_p,discordant_pairs
bf16,aggregate,12450,0.7089959839357429,0.7035341365461847,-0.005461847389558233,-0.00963855421686747,-0.0013654618473895582,0.011160368124523994,698
bf16,arc_easy,570,0.5842105263157895,0.5877192982456141,0.0035087719298245615,-0.021052631578947368,0.028070175438596492,0.887724827340783,50
bf16,piqa,1838,0.7568008705114254,0.7573449401523396,0.000544069640914037,-0.010337323177366704,0.011425462459194777,1.0,103
bf16,hellaswag,10042,0.707329217287393,0.7002589125672177,-0.0070703047201752635,-0.011651065524795858,-0.002589125672176857,0.0026807495240151144,545


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/paper_capacity_summary.csv <==
capacity,requests,decode_tok_s,ttft_ms,peak_reserved_GiB,p95_tpot_ms,cache_hit_rate,host_to_device_MiB,placement
8,30,15.764343384658378,340.772797000227,1.48046875,72.86969230003706,0.3884104330708661,30758.555541992188,host/GPU cache
16,30,17.730626096390004,290.4239139998026,1.8359375,66.85725054992417,0.5633919783464567,21958.364624023438,host/GPU cache
32,30,21.66032995840956,210.73517649983842,2.576171875,54.41351369995572,0.8140071358267716,9354.2861328125,host/GPU cache
64,30,31.923256613966778,33.91758800012212,4.060546875,32.33208390008713,0.0,0.0,full resident


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/paper_claims.json <==
{
  "normalized_accuracy": {
    "bf16_pct": 70.8995983935743,
    "w4a16_pct": 70.35341365461846,
    "relative_retention_pct": 99.2296363430384,
    "change_percentage_points": -0.5461847389558239,
    "questions": 12450
  },
  "capacity_16": {
    "peak_reserved_memory_reduction_pct": 87.04163220292253,
    "decode_throughput_retention_pct": 81.85316581424479,
    "decode_tok_s": 17.730626096390004,
    "peak_reserved_GiB": 1.8359375
  },
  "capacity_64_full_resident": {
    "decode_speed_change_pct": 47.373228827250855,
    "peak_reserved_memory_reduction_pct": 71.33995037220843
  },
  "matched_16_token_ablation": {
    "fused_speedup": 1.969426935622506,
    "exact_greedy_tokens": true,
    "last_logits_allclose": true
  },
  "scope": {
    "continuous_serving_measured": false,
    "fresh_reload_parity_passed": true,
    "release_gate_passed": true
  }
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/paper_quality_summary.csv <==
method,wiki_perplexity,dolly_perplexity,mc_accuracy_norm,mc_accuracy_raw
bf16,17.818543354415556,11.101430968578343,0.7089959839357429,0.5906024096385543
w4a16,18.504680476633794,10.939878241065243,0.7035341365461847,0.5855421686746988


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/paper_summary.md <==
# allenai/OLMoE-1B-7B-0924-Instruct W4A16 paper summary

Mode: publication

## Runtime medians

| method         |   capacity | cache_state     |   ttft_ms |   prefill_tok_s |   median_tpot_ms |   p95_tpot_ms |   p99_tpot_ms |   decode_tok_s |   e2e_tok_s |   peak_allocated_GiB |   peak_reserved_GiB |   nvml_peak_used_GiB |   host_rss_peak_GiB |   avg_power_W |   energy_J_per_generated_token |   decode_loaded_GiB |   decode_misses |   decode_hits |   decode_evictions |   decode_cache_hit_rate |   host_to_device_MiB |   expert_forward_calls |   expert_assignments |   batched_id_transfers |   legacy_expert_calls |   fused_groups |   fused_gemm_calls |
|:---------------|-----------:|:----------------|----------:|----------------:|-----------------:|--------------:|--------------:|---------------:|------------:|---------------------:|--------------------:|---------------------:|--------------------:|--------------:|-------------------------------:|--------------------:|----------------:|--------------:|-------------------:|------------------------:|---------------------:|-----------------------:|---------------------:|-----------------------:|----------------------:|---------------:|-------------------:|
| bf16           |        nan | persistent_warm |   79.0275 |        288.052  |          45.9134 |       47.3648 |       49.4764 |        21.6615 |     21.5499 |             12.9158  |            14.168   |             14.8641  |             2.05277 |       47.0707 |                        2.20094 |             0       |             0   |           0   |                0   |                0        |                 0    |                      0 |                    0 |                      0 |                     0 |              0 |                  0 |
| w4a16_cache16  |         16 | cold            |  331.985  |         72.2925 |          56.7022 |       67.4153 |       68.2657 |        17.5436 |     16.9064 |              1.68964 |             1.83594 |              2.55554 |             5.1811  |       35.9175 |                        2.1311  |            22.043   |          7296   |        8960   |             7296   |                0.551181 |             22572.5  |                   2032 |                16256 |                   2032 |                     0 |           2032 |               4064 |
| w4a16_cache16  |         16 | persistent_warm |  290.424  |         80.2027 |          56.2093 |       66.8573 |       69.968  |        17.7306 |     17.1988 |              1.68964 |             1.83594 |              2.5575  |             5.18374 |       36.8576 |                        2.14847 |            21.4433  |          7097.5 |        9158.5 |             7097.5 |                0.563392 |             21958.4  |                   2032 |                16256 |                   2032 |                     0 |           2032 |               4064 |
| w4a16_cache32  |         32 | cold            |  304.407  |         78.8418 |          45.0804 |       54.9596 |       57.5045 |        21.606  |     20.7039 |              2.46308 |             2.57617 |              3.29773 |             5.2201  |       36.6056 |                        1.77363 |             8.69815 |          2879   |       13377   |             2879   |                0.822896 |              8907.24 |                   2032 |                16256 |                   2032 |                     0 |           2032 |               4064 |
| w4a16_cache32  |         32 | persistent_warm |  210.735  |        111.194  |          45.0723 |       54.4135 |       58.9144 |        21.6603 |     21.0971 |              2.46308 |             2.57617 |              3.29773 |             5.24332 |       37.7495 |                        1.79737 |             9.13472 |          3023.5 |       13232.5 |             3023.5 |                0.814007 |              9354.29 |                   2032 |                16256 |                   2032 |                     0 |           2032 |               4064 |
| w4a16_cache64  |         64 | persistent_warm |   33.9176 |        688.639  |          31.1452 |       32.3321 |       33.6121 |        31.9233 |     31.8929 |              4.00995 |             4.06055 |              4.7821  |             5.27449 |       40.6746 |                        1.28706 |             0       |             0   |           0   |                0   |                0        |                 0    |                   2032 |                16256 |                      0 |                     0 |           2032 |               4064 |
| w4a16_cache8   |          8 | cold            |  367.507  |         65.3049 |          65.6714 |       73.1686 |       74.8851 |        15.5411 |     14.9894 |              1.30293 |             1.48047 |              2.20203 |             5.17797 |       35.5776 |                        2.38253 |            31.7774  |         10518   |        5738   |            10518   |                0.352977 |             32540.6  |                   2032 |                16256 |                   2032 |                     0 |           2032 |               4064 |
| w4a16_cache8   |          8 | persistent_warm |  340.773  |         68.4748 |          63.7945 |       72.8697 |       74.451  |        15.7643 |     15.2496 |              1.30293 |             1.48047 |              2.20203 |             5.18099 |       36.426  |                        2.40184 |            30.0372  |          9942   |        6314   |             9942   |                0.38841  |             30758.6  |                   2032 |                16256 |                   2032 |                     0 |           2032 |               4064 |
| w4a16_reloaded |         16 | cold            |  327.269  |         73.3342 |          57.5469 |       66.2507 |       71.6362 |        17.2277 |     16.6253 |            nan       |           nan       |              2.55359 |             5.09135 |       35.1623 |                        2.11936 |            22.043   |          7296   |        8960   |             7296   |                0.551181 |             22572.5  |                   2032 |                16256 |                   2032 |                     0 |           2032 |               4064 |
| w4a16_reloaded |         16 | persistent_warm |  299.136  |         85.5365 |          55.3874 |       66.9717 |       71.0297 |        17.8324 |     17.2492 |            nan       |           nan       |              2.55359 |             5.09135 |       36.1239 |                        2.10502 |            19.706   |          6522.5 |        9733.5 |             6522.5 |                0.598764 |             20179.4  |                   2032 |                16256 |                   2032 |                     0 |           2032 |               4064 |

## Quality comparisons

```json
{
  "w4a16_vs_bf16": {
    "max_ppl_ratio": 1.0385069143178984,
    "mc_delta": -0.005461847389558233,
    "mc_ci95": [
      -0.00963855421686747,
      -0.0013654618473895582
    ],
    "mcnemar_exact_p": 0.011160368124523994,
    "quality_gate": true
  }
}
```

## Batched serving sweep

| method   |   batch_size |   seconds |   aggregate_generated_tok_s |   per_request_generated_tok_s |   peak_allocated_GiB |   peak_reserved_GiB |   hits |   misses |   evictions |   load_bytes |   cpu_tail_calls |   cpu_cache_hits |   cpu_cache_misses |   device_to_host_bytes |   host_to_device_bytes |   expert_forward_calls |   expert_assignments |   batched_id_transfers |   legacy_expert_calls |   fused_groups |   fused_gemm_calls |
|:---------|-------------:|----------:|----------------------------:|------------------------------:|---------------------:|--------------------:|-------:|---------:|------------:|-------------:|-----------------:|-----------------:|-------------------:|-----------------------:|-----------------------:|-----------------------:|---------------------:|-----------------------:|----------------------:|---------------:|-------------------:|
| bf16     |            1 |  0.995627 |                     32.1405 |                       32.1405 |             12.9972  |            14.1543  |      0 |        0 |           0 |            0 |                0 |                0 |                  0 |                      0 |                      0 |                      0 |                    0 |                      0 |                     0 |              0 |                  0 |
| bf16     |            2 |  1.37225  |                     46.6388 |                       23.3194 |             13.0985  |            14.1621  |      0 |        0 |           0 |            0 |                0 |                0 |                  0 |                      0 |                      0 |                      0 |                    0 |                      0 |                     0 |              0 |                  0 |
| bf16     |            4 |  2.20428  |                     58.069  |                       14.5172 |             13.3012  |            14.1797  |      0 |        0 |           0 |            0 |                0 |                0 |                  0 |                      0 |                      0 |                      0 |                    0 |                      0 |                     0 |              0 |                  0 |
| bf16     |            8 |  3.92349  |                     65.248  |                        8.156  |             13.7106  |            14.6836  |      0 |        0 |           0 |            0 |                0 |                0 |                  0 |                      0 |                      0 |                      0 |                    0 |                      0 |                     0 |              0 |                  0 |
| w4a16    |            1 |  2.03239  |                     15.745  |                       15.745  |              1.67879 |             1.82031 |   2330 |     2420 |        2420 |   7850557440 |                0 |                0 |                  0 |                  38000 |             7850696704 |                    512 |                 7680 |                    512 |                     0 |            553 |               1106 |
| w4a16    |            2 |  2.26457  |                     28.2614 |                       14.1307 |              1.68645 |             1.82812 |   2991 |     3175 |        3175 |  10299801600 |                0 |                0 |                  0 |                  49328 |            10299942144 |                    512 |                15360 |                    512 |                     0 |            556 |               1112 |
| w4a16    |            4 |  2.70118  |                     47.3868 |                       11.8467 |              1.70357 |             1.8457  |   3061 |     4192 |        4192 |  13598982144 |                0 |                0 |                  0 |                  58024 |            13599160064 |                    512 |                30720 |                    512 |                     0 |            700 |               1400 |
| w4a16    |            8 |  2.84393  |                     90.0164 |                       11.252  |              1.73875 |             1.86133 |   3000 |     4594 |        4594 |  14903083008 |                0 |                0 |                  0 |                  60752 |            14903265792 |                    512 |                61440 |                    512 |                     0 |            719 |               1438 |

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/parity_keys.csv <==
stage,key,passed,reason,max_abs,mean_abs,mismatch_count,reference_shape,candidate_shape,reference_dtype,candidate_dtype
token_ids,token_ids.input,True,,0.0,0.0,0,"[1, 27]","[1, 27]",torch.int64,torch.int64
embedding,embedding.00,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.000,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.001,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.002,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.003,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.004,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.005,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.006,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.007,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.008,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.009,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.010,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.011,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.012,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.013,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.014,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_input,layer_input.015,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.000,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.001,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.002,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.003,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.004,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.005,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.006,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.007,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.008,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.009,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.010,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.011,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.012,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.013,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.014,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_norm,token_mixer_norm.015,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.000,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.001,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.002,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.003,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.004,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.005,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.006,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.007,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.008,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.009,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.010,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.011,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.012,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.013,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.014,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
token_mixer_output,token_mixer_output.015,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.000,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.001,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.002,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.003,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.004,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.005,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.006,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.007,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.008,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.009,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.010,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.011,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.012,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.013,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.014,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_input,moe_input.015,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.000,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.001,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.002,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.003,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.004,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.005,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.006,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.007,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.008,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.009,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.010,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.011,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.012,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.013,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.014,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
router_logits,router_logits.015,True,,0.0,0.0,0,"[27, 64]","[27, 64]",torch.bfloat16,torch.bfloat16
selected_experts,selected_experts.000,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.001,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.002,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.003,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.004,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.005,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.006,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.007,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.008,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.009,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.010,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.011,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.012,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.013,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.014,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
selected_experts,selected_experts.015,True,,0.0,0.0,0,"[27, 8]","[27, 8]",torch.int64,torch.int64
moe_output,moe_output.000,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.001,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.002,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.003,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.004,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.005,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.006,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.007,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.008,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.009,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.010,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.011,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.012,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.013,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.014,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
moe_output,moe_output.015,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.000,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.001,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.002,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.003,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.004,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.005,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.006,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.007,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.008,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.009,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.010,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.011,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.012,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.013,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.014,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
layer_output,layer_output.015,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
final_hidden,final_hidden.00,True,,0.0,0.0,0,"[1, 27, 2048]","[1, 27, 2048]",torch.bfloat16,torch.bfloat16
final_logits,final_logits.00,True,,0.0,0.0,0,"[1, 27, 50304]","[1, 27, 50304]",torch.bfloat16,torch.bfloat16
greedy_tokens,greedy_tokens.output,True,,0.0,0.0,0,"[1, 35]","[1, 35]",torch.int64,torch.int64


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/parity_live_index.json <==
{
  "keys": [
    "embedding.00",
    "layer_input.000",
    "token_mixer_norm.000",
    "token_mixer_output.000",
    "moe_input.000",
    "router_logits.000",
    "selected_experts.000",
    "moe_output.000",
    "layer_output.000",
    "layer_input.001",
    "token_mixer_norm.001",
    "token_mixer_output.001",
    "moe_input.001",
    "router_logits.001",
    "selected_experts.001",
    "moe_output.001",
    "layer_output.001",
    "layer_input.002",
    "token_mixer_norm.002",
    "token_mixer_output.002",
    "moe_input.002",
    "router_logits.002",
    "selected_experts.002",
    "moe_output.002",
    "layer_output.002",
    "layer_input.003",
    "token_mixer_norm.003",
    "token_mixer_output.003",
    "moe_input.003",
    "router_logits.003",
    "selected_experts.003",
    "moe_output.003",
    "layer_output.003",
    "layer_input.004",
    "token_mixer_norm.004",
    "token_mixer_output.004",
    "moe_input.004",
    "router_logits.004",
    "selected_experts.004",
    "moe_output.004",
    "layer_output.004",
    "layer_input.005",
    "token_mixer_norm.005",
    "token_mixer_output.005",
    "moe_input.005",
    "router_logits.005",
    "selected_experts.005",
    "moe_output.005",
    "layer_output.005",
    "layer_input.006",
    "token_mixer_norm.006",
    "token_mixer_output.006",
    "moe_input.006",
    "router_logits.006",
    "selected_experts.006",
    "moe_output.006",
    "layer_output.006",
    "layer_input.007",
    "token_mixer_norm.007",
    "token_mixer_output.007",
    "moe_input.007",
    "router_logits.007",
    "selected_experts.007",
    "moe_output.007",
    "layer_output.007",
    "layer_input.008",
    "token_mixer_norm.008",
    "token_mixer_output.008",
    "moe_input.008",
    "router_logits.008",
    "selected_experts.008",
    "moe_output.008",
    "layer_output.008",
    "layer_input.009",
    "token_mixer_norm.009",
    "token_mixer_output.009",
    "moe_input.009",
    "router_logits.009",
    "selected_experts.009",
    "moe_output.009",
    "layer_output.009",
    "layer_input.010",
    "token_mixer_norm.010",
    "token_mixer_output.010",
    "moe_input.010",
    "router_logits.010",
    "selected_experts.010",
    "moe_output.010",
    "layer_output.010",
    "layer_input.011",
    "token_mixer_norm.011",
    "token_mixer_output.011",
    "moe_input.011",
    "router_logits.011",
    "selected_experts.011",
    "moe_output.011",
    "layer_output.011",
    "layer_input.012",
    "token_mixer_norm.012",
    "token_mixer_output.012",
    "moe_input.012",
    "router_logits.012",
    "selected_experts.012",
    "moe_output.012",
    "layer_output.012",
    "layer_input.013",
    "token_mixer_norm.013",
    "token_mixer_output.013",
    "moe_input.013",
    "router_logits.013",
    "selected_experts.013",
    "moe_output.013",
    "layer_output.013",
    "layer_input.014",
    "token_mixer_norm.014",
    "token_mixer_output.014",
    "moe_input.014",
    "router_logits.014",
    "selected_experts.014",
    "moe_output.014",
    "layer_output.014",
    "layer_input.015",
    "token_mixer_norm.015",
    "token_mixer_output.015",
    "moe_input.015",
    "router_logits.015",
    "selected_experts.015",
    "moe_output.015",
    "layer_output.015",
    "final_hidden.00",
    "final_logits.00",
    "token_ids.input",
    "greedy_tokens.output"
  ],
  "prompt": "Explain sparse mixture-of-experts routing in one paragraph."
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/parity_live_repaired_index.json <==
{
  "keys": [
    "embedding.00",
    "layer_input.000",
    "token_mixer_norm.000",
    "token_mixer_output.000",
    "moe_input.000",
    "router_logits.000",
    "selected_experts.000",
    "moe_output.000",
    "layer_output.000",
    "layer_input.001",
    "token_mixer_norm.001",
    "token_mixer_output.001",
    "moe_input.001",
    "router_logits.001",
    "selected_experts.001",
    "moe_output.001",
    "layer_output.001",
    "layer_input.002",
    "token_mixer_norm.002",
    "token_mixer_output.002",
    "moe_input.002",
    "router_logits.002",
    "selected_experts.002",
    "moe_output.002",
    "layer_output.002",
    "layer_input.003",
    "token_mixer_norm.003",
    "token_mixer_output.003",
    "moe_input.003",
    "router_logits.003",
    "selected_experts.003",
    "moe_output.003",
    "layer_output.003",
    "layer_input.004",
    "token_mixer_norm.004",
    "token_mixer_output.004",
    "moe_input.004",
    "router_logits.004",
    "selected_experts.004",
    "moe_output.004",
    "layer_output.004",
    "layer_input.005",
    "token_mixer_norm.005",
    "token_mixer_output.005",
    "moe_input.005",
    "router_logits.005",
    "selected_experts.005",
    "moe_output.005",
    "layer_output.005",
    "layer_input.006",
    "token_mixer_norm.006",
    "token_mixer_output.006",
    "moe_input.006",
    "router_logits.006",
    "selected_experts.006",
    "moe_output.006",
    "layer_output.006",
    "layer_input.007",
    "token_mixer_norm.007",
    "token_mixer_output.007",
    "moe_input.007",
    "router_logits.007",
    "selected_experts.007",
    "moe_output.007",
    "layer_output.007",
    "layer_input.008",
    "token_mixer_norm.008",
    "token_mixer_output.008",
    "moe_input.008",
    "router_logits.008",
    "selected_experts.008",
    "moe_output.008",
    "layer_output.008",
    "layer_input.009",
    "token_mixer_norm.009",
    "token_mixer_output.009",
    "moe_input.009",
    "router_logits.009",
    "selected_experts.009",
    "moe_output.009",
    "layer_output.009",
    "layer_input.010",
    "token_mixer_norm.010",
    "token_mixer_output.010",
    "moe_input.010",
    "router_logits.010",
    "selected_experts.010",
    "moe_output.010",
    "layer_output.010",
    "layer_input.011",
    "token_mixer_norm.011",
    "token_mixer_output.011",
    "moe_input.011",
    "router_logits.011",
    "selected_experts.011",
    "moe_output.011",
    "layer_output.011",
    "layer_input.012",
    "token_mixer_norm.012",
    "token_mixer_output.012",
    "moe_input.012",
    "router_logits.012",
    "selected_experts.012",
    "moe_output.012",
    "layer_output.012",
    "layer_input.013",
    "token_mixer_norm.013",
    "token_mixer_output.013",
    "moe_input.013",
    "router_logits.013",
    "selected_experts.013",
    "moe_output.013",
    "layer_output.013",
    "layer_input.014",
    "token_mixer_norm.014",
    "token_mixer_output.014",
    "moe_input.014",
    "router_logits.014",
    "selected_experts.014",
    "moe_output.014",
    "layer_output.014",
    "layer_input.015",
    "token_mixer_norm.015",
    "token_mixer_output.015",
    "moe_input.015",
    "router_logits.015",
    "selected_experts.015",
    "moe_output.015",
    "layer_output.015",
    "final_hidden.00",
    "final_logits.00",
    "token_ids.input",
    "greedy_tokens.output"
  ],
  "prompt": "Explain sparse mixture-of-experts routing in one paragraph."
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/parity_reload.json <==
{
  "passed": true,
  "first_failure": null,
  "first_failure_key": null,
  "stages": [
    {
      "stage": "token_ids",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "embedding",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "layer_input",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "token_mixer_norm",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "token_mixer_output",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "moe_input",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "router_logits",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "selected_experts",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "expert_input",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "gate_projection",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "up_projection",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "down_projection",
      "passed": false,
      "entries": 0,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "moe_output",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "layer_output",
      "passed": true,
      "entries": 16,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "final_hidden",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "final_logits",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    },
    {
      "stage": "greedy_tokens",
      "passed": true,
      "entries": 1,
      "failed_entries": 0,
      "max_abs": 0.0,
      "mean_abs": 0.0
    }
  ],
  "atol": 0.5,
  "rtol": 0.05
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/parity_reloaded_index.json <==
{
  "keys": [
    "embedding.00",
    "layer_input.000",
    "token_mixer_norm.000",
    "token_mixer_output.000",
    "moe_input.000",
    "router_logits.000",
    "selected_experts.000",
    "moe_output.000",
    "layer_output.000",
    "layer_input.001",
    "token_mixer_norm.001",
    "token_mixer_output.001",
    "moe_input.001",
    "router_logits.001",
    "selected_experts.001",
    "moe_output.001",
    "layer_output.001",
    "layer_input.002",
    "token_mixer_norm.002",
    "token_mixer_output.002",
    "moe_input.002",
    "router_logits.002",
    "selected_experts.002",
    "moe_output.002",
    "layer_output.002",
    "layer_input.003",
    "token_mixer_norm.003",
    "token_mixer_output.003",
    "moe_input.003",
    "router_logits.003",
    "selected_experts.003",
    "moe_output.003",
    "layer_output.003",
    "layer_input.004",
    "token_mixer_norm.004",
    "token_mixer_output.004",
    "moe_input.004",
    "router_logits.004",
    "selected_experts.004",
    "moe_output.004",
    "layer_output.004",
    "layer_input.005",
    "token_mixer_norm.005",
    "token_mixer_output.005",
    "moe_input.005",
    "router_logits.005",
    "selected_experts.005",
    "moe_output.005",
    "layer_output.005",
    "layer_input.006",
    "token_mixer_norm.006",
    "token_mixer_output.006",
    "moe_input.006",
    "router_logits.006",
    "selected_experts.006",
    "moe_output.006",
    "layer_output.006",
    "layer_input.007",
    "token_mixer_norm.007",
    "token_mixer_output.007",
    "moe_input.007",
    "router_logits.007",
    "selected_experts.007",
    "moe_output.007",
    "layer_output.007",
    "layer_input.008",
    "token_mixer_norm.008",
    "token_mixer_output.008",
    "moe_input.008",
    "router_logits.008",
    "selected_experts.008",
    "moe_output.008",
    "layer_output.008",
    "layer_input.009",
    "token_mixer_norm.009",
    "token_mixer_output.009",
    "moe_input.009",
    "router_logits.009",
    "selected_experts.009",
    "moe_output.009",
    "layer_output.009",
    "layer_input.010",
    "token_mixer_norm.010",
    "token_mixer_output.010",
    "moe_input.010",
    "router_logits.010",
    "selected_experts.010",
    "moe_output.010",
    "layer_output.010",
    "layer_input.011",
    "token_mixer_norm.011",
    "token_mixer_output.011",
    "moe_input.011",
    "router_logits.011",
    "selected_experts.011",
    "moe_output.011",
    "layer_output.011",
    "layer_input.012",
    "token_mixer_norm.012",
    "token_mixer_output.012",
    "moe_input.012",
    "router_logits.012",
    "selected_experts.012",
    "moe_output.012",
    "layer_output.012",
    "layer_input.013",
    "token_mixer_norm.013",
    "token_mixer_output.013",
    "moe_input.013",
    "router_logits.013",
    "selected_experts.013",
    "moe_output.013",
    "layer_output.013",
    "layer_input.014",
    "token_mixer_norm.014",
    "token_mixer_output.014",
    "moe_input.014",
    "router_logits.014",
    "selected_experts.014",
    "moe_output.014",
    "layer_output.014",
    "layer_input.015",
    "token_mixer_norm.015",
    "token_mixer_output.015",
    "moe_input.015",
    "router_logits.015",
    "selected_experts.015",
    "moe_output.015",
    "layer_output.015",
    "final_hidden.00",
    "final_logits.00",
    "token_ids.input",
    "greedy_tokens.output"
  ],
  "prompt": "Explain sparse mixture-of-experts routing in one paragraph."
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/parity_reloaded_repaired_index.json <==
{
  "keys": [
    "embedding.00",
    "layer_input.000",
    "token_mixer_norm.000",
    "token_mixer_output.000",
    "moe_input.000",
    "router_logits.000",
    "selected_experts.000",
    "moe_output.000",
    "layer_output.000",
    "layer_input.001",
    "token_mixer_norm.001",
    "token_mixer_output.001",
    "moe_input.001",
    "router_logits.001",
    "selected_experts.001",
    "moe_output.001",
    "layer_output.001",
    "layer_input.002",
    "token_mixer_norm.002",
    "token_mixer_output.002",
    "moe_input.002",
    "router_logits.002",
    "selected_experts.002",
    "moe_output.002",
    "layer_output.002",
    "layer_input.003",
    "token_mixer_norm.003",
    "token_mixer_output.003",
    "moe_input.003",
    "router_logits.003",
    "selected_experts.003",
    "moe_output.003",
    "layer_output.003",
    "layer_input.004",
    "token_mixer_norm.004",
    "token_mixer_output.004",
    "moe_input.004",
    "router_logits.004",
    "selected_experts.004",
    "moe_output.004",
    "layer_output.004",
    "layer_input.005",
    "token_mixer_norm.005",
    "token_mixer_output.005",
    "moe_input.005",
    "router_logits.005",
    "selected_experts.005",
    "moe_output.005",
    "layer_output.005",
    "layer_input.006",
    "token_mixer_norm.006",
    "token_mixer_output.006",
    "moe_input.006",
    "router_logits.006",
    "selected_experts.006",
    "moe_output.006",
    "layer_output.006",
    "layer_input.007",
    "token_mixer_norm.007",
    "token_mixer_output.007",
    "moe_input.007",
    "router_logits.007",
    "selected_experts.007",
    "moe_output.007",
    "layer_output.007",
    "layer_input.008",
    "token_mixer_norm.008",
    "token_mixer_output.008",
    "moe_input.008",
    "router_logits.008",
    "selected_experts.008",
    "moe_output.008",
    "layer_output.008",
    "layer_input.009",
    "token_mixer_norm.009",
    "token_mixer_output.009",
    "moe_input.009",
    "router_logits.009",
    "selected_experts.009",
    "moe_output.009",
    "layer_output.009",
    "layer_input.010",
    "token_mixer_norm.010",
    "token_mixer_output.010",
    "moe_input.010",
    "router_logits.010",
    "selected_experts.010",
    "moe_output.010",
    "layer_output.010",
    "layer_input.011",
    "token_mixer_norm.011",
    "token_mixer_output.011",
    "moe_input.011",
    "router_logits.011",
    "selected_experts.011",
    "moe_output.011",
    "layer_output.011",
    "layer_input.012",
    "token_mixer_norm.012",
    "token_mixer_output.012",
    "moe_input.012",
    "router_logits.012",
    "selected_experts.012",
    "moe_output.012",
    "layer_output.012",
    "layer_input.013",
    "token_mixer_norm.013",
    "token_mixer_output.013",
    "moe_input.013",
    "router_logits.013",
    "selected_experts.013",
    "moe_output.013",
    "layer_output.013",
    "layer_input.014",
    "token_mixer_norm.014",
    "token_mixer_output.014",
    "moe_input.014",
    "router_logits.014",
    "selected_experts.014",
    "moe_output.014",
    "layer_output.014",
    "layer_input.015",
    "token_mixer_norm.015",
    "token_mixer_output.015",
    "moe_input.015",
    "router_logits.015",
    "selected_experts.015",
    "moe_output.015",
    "layer_output.015",
    "final_hidden.00",
    "final_logits.00",
    "token_ids.input",
    "greedy_tokens.output"
  ],
  "prompt": "Explain sparse mixture-of-experts routing in one paragraph."
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/parity_repair.json <==
{
  "checkpoint": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838",
  "packed_expert_hashes_matched": true,
  "parity": {
    "passed": true,
    "first_failure": null,
    "first_failure_key": null,
    "stages": [
      {
        "stage": "token_ids",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "embedding",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_norm",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "router_logits",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "selected_experts",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "expert_input",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "gate_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "up_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "down_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_hidden",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_logits",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "greedy_tokens",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      }
    ],
    "atol": 0.5,
    "rtol": 0.05
  }
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/parity_stages.csv <==
stage,passed,entries,failed_entries,max_abs,mean_abs
token_ids,True,1,0,0.0,0.0
embedding,True,1,0,0.0,0.0
layer_input,True,16,0,0.0,0.0
token_mixer_norm,True,16,0,0.0,0.0
token_mixer_output,True,16,0,0.0,0.0
moe_input,True,16,0,0.0,0.0
router_logits,True,16,0,0.0,0.0
selected_experts,True,16,0,0.0,0.0
expert_input,False,0,0,0.0,0.0
gate_projection,False,0,0,0.0,0.0
up_projection,False,0,0,0.0,0.0
down_projection,False,0,0,0.0,0.0
moe_output,True,16,0,0.0,0.0
layer_output,True,16,0,0.0,0.0
final_hidden,True,1,0,0.0,0.0
final_logits,True,1,0,0.0,0.0
greedy_tokens,True,1,0,0.0,0.0


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/reload.json <==
{
  "checkpoint": "/content/exact_moe_olmoe_1b_7b_0924_instruct/exports/OLMoE-1B-7B-0924-Instruct_marlin_w4a16_7f1c97f4_sm89_20260804_160838",
  "load_seconds": 43.249702481000895,
  "peak_allocated_GiB": 1.6892776489257812,
  "peak_reserved_GiB": 1.833984375,
  "artifact_audit_passed": true,
  "parity": {
    "passed": true,
    "first_failure": null,
    "first_failure_key": null,
    "stages": [
      {
        "stage": "token_ids",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "embedding",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_norm",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "token_mixer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_input",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "router_logits",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "selected_experts",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "expert_input",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "gate_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "up_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "down_projection",
        "passed": false,
        "entries": 0,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "moe_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "layer_output",
        "passed": true,
        "entries": 16,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_hidden",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "final_logits",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      },
      {
        "stage": "greedy_tokens",
        "passed": true,
        "entries": 1,
        "failed_entries": 0,
        "max_abs": 0.0,
        "mean_abs": 0.0
      }
    ],
    "atol": 0.5,
    "rtol": 0.05
  },
  "host_rss_peak_GiB": 5.388999938964844,
  "nvml_peak_used_GiB": 2.5535888671875,
  "avg_power_W": 28.61208066581306,
  "energy_J": 2077.662964720881
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/reload_device_integrity.json <==
{
  "device": "cuda:0",
  "moved_construction_tensors": [],
  "parameter_count": 147,
  "buffer_count": 18,
  "rotary_inv_freq_devices": {
    "model.rotary_emb": "cuda:0"
  }
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/routing_groups_bf16.json <==
{
  "1": {
    "0": {
      "assignments": 192,
      "active_experts": 49,
      "mean_rows_per_active_expert": 3.9183673469387754,
      "max_rows": 17
    },
    "1": {
      "assignments": 192,
      "active_experts": 53,
      "mean_rows_per_active_expert": 3.6226415094339623,
      "max_rows": 16
    },
    "2": {
      "assignments": 192,
      "active_experts": 47,
      "mean_rows_per_active_expert": 4.085106382978723,
      "max_rows": 19
    },
    "3": {
      "assignments": 192,
      "active_experts": 42,
      "mean_rows_per_active_expert": 4.571428571428571,
      "max_rows": 16
    },
    "4": {
      "assignments": 192,
      "active_experts": 47,
      "mean_rows_per_active_expert": 4.085106382978723,
      "max_rows": 15
    },
    "5": {
      "assignments": 192,
      "active_experts": 39,
      "mean_rows_per_active_expert": 4.923076923076923,
      "max_rows": 12
    },
    "6": {
      "assignments": 192,
      "active_experts": 38,
      "mean_rows_per_active_expert": 5.052631578947368,
      "max_rows": 15
    },
    "7": {
      "assignments": 192,
      "active_experts": 39,
      "mean_rows_per_active_expert": 4.923076923076923,
      "max_rows": 19
    },
    "8": {
      "assignments": 192,
      "active_experts": 41,
      "mean_rows_per_active_expert": 4.682926829268292,
      "max_rows": 16
    },
    "9": {
      "assignments": 192,
      "active_experts": 38,
      "mean_rows_per_active_expert": 5.052631578947368,
      "max_rows": 14
    },
    "10": {
      "assignments": 192,
      "active_experts": 44,
      "mean_rows_per_active_expert": 4.363636363636363,
      "max_rows": 13
    },
    "11": {
      "assignments": 192,
      "active_experts": 41,
      "mean_rows_per_active_expert": 4.682926829268292,
      "max_rows": 14
    },
    "12": {
      "assignments": 192,
      "active_experts": 35,
      "mean_rows_per_active_expert": 5.485714285714286,
      "max_rows": 12
    },
    "13": {
      "assignments": 192,
      "active_experts": 38,
      "mean_rows_per_active_expert": 5.052631578947368,
      "max_rows": 17
    },
    "14": {
      "assignments": 192,
      "active_experts": 36,
      "mean_rows_per_active_expert": 5.333333333333333,
      "max_rows": 18
    },
    "15": {
      "assignments": 192,
      "active_experts": 39,
      "mean_rows_per_active_expert": 4.923076923076923,
      "max_rows": 17
    }
  },
  "2": {
    "0": {
      "assignments": 384,
      "active_experts": 49,
      "mean_rows_per_active_expert": 7.836734693877551,
      "max_rows": 34
    },
    "1": {
      "assignments": 384,
      "active_experts": 53,
      "mean_rows_per_active_expert": 7.245283018867925,
      "max_rows": 32
    },
    "2": {
      "assignments": 384,
      "active_experts": 47,
      "mean_rows_per_active_expert": 8.170212765957446,
      "max_rows": 36
    },
    "3": {
      "assignments": 384,
      "active_experts": 43,
      "mean_rows_per_active_expert": 8.930232558139535,
      "max_rows": 32
    },
    "4": {
      "assignments": 384,
      "active_experts": 48,
      "mean_rows_per_active_expert": 8.0,
      "max_rows": 28
    },
    "5": {
      "assignments": 384,
      "active_experts": 39,
      "mean_rows_per_active_expert": 9.846153846153847,
      "max_rows": 23
    },
    "6": {
      "assignments": 384,
      "active_experts": 39,
      "mean_rows_per_active_expert": 9.846153846153847,
      "max_rows": 30
    },
    "7": {
      "assignments": 384,
      "active_experts": 41,
      "mean_rows_per_active_expert": 9.365853658536585,
      "max_rows": 38
    },
    "8": {
      "assignments": 384,
      "active_experts": 43,
      "mean_rows_per_active_expert": 8.930232558139535,
      "max_rows": 29
    },
    "9": {
      "assignments": 384,
      "active_experts": 39,
      "mean_rows_per_active_expert": 9.846153846153847,
      "max_rows": 26
    },
    "10": {
      "assignments": 384,
      "active_experts": 46,
      "mean_rows_per_active_expert": 8.347826086956522,
      "max_rows": 26
    },
    "11": {
      "assignments": 384,
      "active_experts": 43,
      "mean_rows_per_active_expert": 8.930232558139535,
      "max_rows": 29
    },
    "12": {
      "assignments": 384,
      "active_experts": 37,
      "mean_rows_per_active_expert": 10.378378378378379,
      "max_rows": 23
    },
    "13": {
      "assignments": 384,
      "active_experts": 39,
      "mean_rows_per_active_expert": 9.846153846153847,
      "max_rows": 34
    },
    "14": {
      "assignments": 384,
      "active_experts": 39,
      "mean_rows_per_active_expert": 9.846153846153847,
      "max_rows": 35
    },
    "15": {
      "assignments": 384,
      "active_experts": 42,
      "mean_rows_per_active_expert": 9.142857142857142,
      "max_rows": 33
    }
  },
  "4": {
    "0": {
      "assignments": 768,
      "active_experts": 51,
      "mean_rows_per_active_expert": 15.058823529411764,
      "max_rows": 69
    },
    "1": {
      "assignments": 768,
      "active_experts": 53,
      "mean_rows_per_active_expert": 14.49056603773585,
      "max_rows": 64
    },
    "2": {
      "assignments": 768,
      "active_experts": 47,
      "mean_rows_per_active_expert": 16.340425531914892,
      "max_rows": 68
    },
    "3": {
      "assignments": 768,
      "active_experts": 44,
      "mean_rows_per_active_expert": 17.454545454545453,
      "max_rows": 64
    },
    "4": {
      "assignments": 768,
      "active_experts": 49,
      "mean_rows_per_active_expert": 15.673469387755102,
      "max_rows": 56
    },
    "5": {
      "assignments": 768,
      "active_experts": 40,
      "mean_rows_per_active_expert": 19.2,
      "max_rows": 47
    },
    "6": {
      "assignments": 768,
      "active_experts": 39,
      "mean_rows_per_active_expert": 19.692307692307693,
      "max_rows": 60
    },
    "7": {
      "assignments": 768,
      "active_experts": 42,
      "mean_rows_per_active_expert": 18.285714285714285,
      "max_rows": 75
    },
    "8": {
      "assignments": 768,
      "active_experts": 43,
      "mean_rows_per_active_expert": 17.86046511627907,
      "max_rows": 57
    },
    "9": {
      "assignments": 768,
      "active_experts": 40,
      "mean_rows_per_active_expert": 19.2,
      "max_rows": 52
    },
    "10": {
      "assignments": 768,
      "active_experts": 46,
      "mean_rows_per_active_expert": 16.695652173913043,
      "max_rows": 54
    },
    "11": {
      "assignments": 768,
      "active_experts": 44,
      "mean_rows_per_active_expert": 17.454545454545453,
      "max_rows": 59
    },
    "12": {
      "assignments": 768,
      "active_experts": 37,
      "mean_rows_per_active_expert": 20.756756756756758,
      "max_rows": 47
    },
    "13": {
      "assignments": 768,
      "active_experts": 39,
      "mean_rows_per_active_expert": 19.692307692307693,
      "max_rows": 68
    },
    "14": {
      "assignments": 768,
      "active_experts": 37,
      "mean_rows_per_active_expert": 20.756756756756758,
      "max_rows": 69
    },
    "15": {
      "assignments": 768,
      "active_experts": 43,
      "mean_rows_per_active_expert": 17.86046511627907,
      "max_rows": 65
    }
  },
  "8": {
    "0": {
      "assignments": 1536,
      "active_experts": 50,
      "mean_rows_per_active_expert": 30.72,
      "max_rows": 139
    },
    "1": {
      "assignments": 1536,
      "active_experts": 53,
      "mean_rows_per_active_expert": 28.9811320754717,
      "max_rows": 127
    },
    "2": {
      "assignments": 1536,
      "active_experts": 47,
      "mean_rows_per_active_expert": 32.680851063829785,
      "max_rows": 133
    },
    "3": {
      "assignments": 1536,
      "active_experts": 44,
      "mean_rows_per_active_expert": 34.90909090909091,
      "max_rows": 128
    },
    "4": {
      "assignments": 1536,
      "active_experts": 49,
      "mean_rows_per_active_expert": 31.346938775510203,
      "max_rows": 109
    },
    "5": {
      "assignments": 1536,
      "active_experts": 40,
      "mean_rows_per_active_expert": 38.4,
      "max_rows": 95
    },
    "6": {
      "assignments": 1536,
      "active_experts": 40,
      "mean_rows_per_active_expert": 38.4,
      "max_rows": 120
    },
    "7": {
      "assignments": 1536,
      "active_experts": 42,
      "mean_rows_per_active_expert": 36.57142857142857,
      "max_rows": 154
    },
    "8": {
      "assignments": 1536,
      "active_experts": 42,
      "mean_rows_per_active_expert": 36.57142857142857,
      "max_rows": 113
    },
    "9": {
      "assignments": 1536,
      "active_experts": 40,
      "mean_rows_per_active_expert": 38.4,
      "max_rows": 103
    },
    "10": {
      "assignments": 1536,
      "active_experts": 47,
      "mean_rows_per_active_expert": 32.680851063829785,
      "max_rows": 110
    },
    "11": {
      "assignments": 1536,
      "active_experts": 45,
      "mean_rows_per_active_expert": 34.13333333333333,
      "max_rows": 119
    },
    "12": {
      "assignments": 1536,
      "active_experts": 37,
      "mean_rows_per_active_expert": 41.513513513513516,
      "max_rows": 99
    },
    "13": {
      "assignments": 1536,
      "active_experts": 39,
      "mean_rows_per_active_expert": 39.38461538461539,
      "max_rows": 136
    },
    "14": {
      "assignments": 1536,
      "active_experts": 38,
      "mean_rows_per_active_expert": 40.421052631578945,
      "max_rows": 139
    },
    "15": {
      "assignments": 1536,
      "active_experts": 42,
      "mean_rows_per_active_expert": 36.57142857142857,
      "max_rows": 129
    }
  }
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/routing_groups_w4a16.json <==
{
  "1": {
    "0": {
      "assignments": 192,
      "active_experts": 49,
      "mean_rows_per_active_expert": 3.9183673469387754,
      "max_rows": 17
    },
    "1": {
      "assignments": 192,
      "active_experts": 53,
      "mean_rows_per_active_expert": 3.6226415094339623,
      "max_rows": 16
    },
    "2": {
      "assignments": 192,
      "active_experts": 46,
      "mean_rows_per_active_expert": 4.173913043478261,
      "max_rows": 19
    },
    "3": {
      "assignments": 192,
      "active_experts": 41,
      "mean_rows_per_active_expert": 4.682926829268292,
      "max_rows": 17
    },
    "4": {
      "assignments": 192,
      "active_experts": 47,
      "mean_rows_per_active_expert": 4.085106382978723,
      "max_rows": 15
    },
    "5": {
      "assignments": 192,
      "active_experts": 39,
      "mean_rows_per_active_expert": 4.923076923076923,
      "max_rows": 12
    },
    "6": {
      "assignments": 192,
      "active_experts": 39,
      "mean_rows_per_active_expert": 4.923076923076923,
      "max_rows": 15
    },
    "7": {
      "assignments": 192,
      "active_experts": 41,
      "mean_rows_per_active_expert": 4.682926829268292,
      "max_rows": 19
    },
    "8": {
      "assignments": 192,
      "active_experts": 42,
      "mean_rows_per_active_expert": 4.571428571428571,
      "max_rows": 14
    },
    "9": {
      "assignments": 192,
      "active_experts": 40,
      "mean_rows_per_active_expert": 4.8,
      "max_rows": 12
    },
    "10": {
      "assignments": 192,
      "active_experts": 43,
      "mean_rows_per_active_expert": 4.465116279069767,
      "max_rows": 14
    },
    "11": {
      "assignments": 192,
      "active_experts": 41,
      "mean_rows_per_active_expert": 4.682926829268292,
      "max_rows": 13
    },
    "12": {
      "assignments": 192,
      "active_experts": 36,
      "mean_rows_per_active_expert": 5.333333333333333,
      "max_rows": 12
    },
    "13": {
      "assignments": 192,
      "active_experts": 39,
      "mean_rows_per_active_expert": 4.923076923076923,
      "max_rows": 17
    },
    "14": {
      "assignments": 192,
      "active_experts": 37,
      "mean_rows_per_active_expert": 5.1891891891891895,
      "max_rows": 14
    },
    "15": {
      "assignments": 192,
      "active_experts": 39,
      "mean_rows_per_active_expert": 4.923076923076923,
      "max_rows": 17
    }
  },
  "2": {
    "0": {
      "assignments": 384,
      "active_experts": 49,
      "mean_rows_per_active_expert": 7.836734693877551,
      "max_rows": 34
    },
    "1": {
      "assignments": 384,
      "active_experts": 54,
      "mean_rows_per_active_expert": 7.111111111111111,
      "max_rows": 30
    },
    "2": {
      "assignments": 384,
      "active_experts": 46,
      "mean_rows_per_active_expert": 8.347826086956522,
      "max_rows": 37
    },
    "3": {
      "assignments": 384,
      "active_experts": 43,
      "mean_rows_per_active_expert": 8.930232558139535,
      "max_rows": 33
    },
    "4": {
      "assignments": 384,
      "active_experts": 49,
      "mean_rows_per_active_expert": 7.836734693877551,
      "max_rows": 28
    },
    "5": {
      "assignments": 384,
      "active_experts": 39,
      "mean_rows_per_active_expert": 9.846153846153847,
      "max_rows": 23
    },
    "6": {
      "assignments": 384,
      "active_experts": 40,
      "mean_rows_per_active_expert": 9.6,
      "max_rows": 30
    },
    "7": {
      "assignments": 384,
      "active_experts": 42,
      "mean_rows_per_active_expert": 9.142857142857142,
      "max_rows": 39
    },
    "8": {
      "assignments": 384,
      "active_experts": 43,
      "mean_rows_per_active_expert": 8.930232558139535,
      "max_rows": 27
    },
    "9": {
      "assignments": 384,
      "active_experts": 40,
      "mean_rows_per_active_expert": 9.6,
      "max_rows": 24
    },
    "10": {
      "assignments": 384,
      "active_experts": 46,
      "mean_rows_per_active_expert": 8.347826086956522,
      "max_rows": 28
    },
    "11": {
      "assignments": 384,
      "active_experts": 43,
      "mean_rows_per_active_expert": 8.930232558139535,
      "max_rows": 26
    },
    "12": {
      "assignments": 384,
      "active_experts": 38,
      "mean_rows_per_active_expert": 10.105263157894736,
      "max_rows": 24
    },
    "13": {
      "assignments": 384,
      "active_experts": 42,
      "mean_rows_per_active_expert": 9.142857142857142,
      "max_rows": 33
    },
    "14": {
      "assignments": 384,
      "active_experts": 37,
      "mean_rows_per_active_expert": 10.378378378378379,
      "max_rows": 28
    },
    "15": {
      "assignments": 384,
      "active_experts": 41,
      "mean_rows_per_active_expert": 9.365853658536585,
      "max_rows": 33
    }
  },
  "4": {
    "0": {
      "assignments": 768,
      "active_experts": 51,
      "mean_rows_per_active_expert": 15.058823529411764,
      "max_rows": 69
    },
    "1": {
      "assignments": 768,
      "active_experts": 53,
      "mean_rows_per_active_expert": 14.49056603773585,
      "max_rows": 63
    },
    "2": {
      "assignments": 768,
      "active_experts": 48,
      "mean_rows_per_active_expert": 16.0,
      "max_rows": 72
    },
    "3": {
      "assignments": 768,
      "active_experts": 44,
      "mean_rows_per_active_expert": 17.454545454545453,
      "max_rows": 65
    },
    "4": {
      "assignments": 768,
      "active_experts": 49,
      "mean_rows_per_active_expert": 15.673469387755102,
      "max_rows": 56
    },
    "5": {
      "assignments": 768,
      "active_experts": 40,
      "mean_rows_per_active_expert": 19.2,
      "max_rows": 45
    },
    "6": {
      "assignments": 768,
      "active_experts": 40,
      "mean_rows_per_active_expert": 19.2,
      "max_rows": 60
    },
    "7": {
      "assignments": 768,
      "active_experts": 42,
      "mean_rows_per_active_expert": 18.285714285714285,
      "max_rows": 77
    },
    "8": {
      "assignments": 768,
      "active_experts": 43,
      "mean_rows_per_active_expert": 17.86046511627907,
      "max_rows": 55
    },
    "9": {
      "assignments": 768,
      "active_experts": 41,
      "mean_rows_per_active_expert": 18.73170731707317,
      "max_rows": 48
    },
    "10": {
      "assignments": 768,
      "active_experts": 47,
      "mean_rows_per_active_expert": 16.340425531914892,
      "max_rows": 58
    },
    "11": {
      "assignments": 768,
      "active_experts": 43,
      "mean_rows_per_active_expert": 17.86046511627907,
      "max_rows": 52
    },
    "12": {
      "assignments": 768,
      "active_experts": 38,
      "mean_rows_per_active_expert": 20.210526315789473,
      "max_rows": 48
    },
    "13": {
      "assignments": 768,
      "active_experts": 42,
      "mean_rows_per_active_expert": 18.285714285714285,
      "max_rows": 68
    },
    "14": {
      "assignments": 768,
      "active_experts": 37,
      "mean_rows_per_active_expert": 20.756756756756758,
      "max_rows": 58
    },
    "15": {
      "assignments": 768,
      "active_experts": 41,
      "mean_rows_per_active_expert": 18.73170731707317,
      "max_rows": 66
    }
  },
  "8": {
    "0": {
      "assignments": 1536,
      "active_experts": 50,
      "mean_rows_per_active_expert": 30.72,
      "max_rows": 139
    },
    "1": {
      "assignments": 1536,
      "active_experts": 53,
      "mean_rows_per_active_expert": 28.9811320754717,
      "max_rows": 127
    },
    "2": {
      "assignments": 1536,
      "active_experts": 48,
      "mean_rows_per_active_expert": 32.0,
      "max_rows": 142
    },
    "3": {
      "assignments": 1536,
      "active_experts": 44,
      "mean_rows_per_active_expert": 34.90909090909091,
      "max_rows": 129
    },
    "4": {
      "assignments": 1536,
      "active_experts": 49,
      "mean_rows_per_active_expert": 31.346938775510203,
      "max_rows": 113
    },
    "5": {
      "assignments": 1536,
      "active_experts": 39,
      "mean_rows_per_active_expert": 39.38461538461539,
      "max_rows": 97
    },
    "6": {
      "assignments": 1536,
      "active_experts": 41,
      "mean_rows_per_active_expert": 37.46341463414634,
      "max_rows": 120
    },
    "7": {
      "assignments": 1536,
      "active_experts": 42,
      "mean_rows_per_active_expert": 36.57142857142857,
      "max_rows": 157
    },
    "8": {
      "assignments": 1536,
      "active_experts": 43,
      "mean_rows_per_active_expert": 35.72093023255814,
      "max_rows": 111
    },
    "9": {
      "assignments": 1536,
      "active_experts": 41,
      "mean_rows_per_active_expert": 37.46341463414634,
      "max_rows": 96
    },
    "10": {
      "assignments": 1536,
      "active_experts": 47,
      "mean_rows_per_active_expert": 32.680851063829785,
      "max_rows": 120
    },
    "11": {
      "assignments": 1536,
      "active_experts": 43,
      "mean_rows_per_active_expert": 35.72093023255814,
      "max_rows": 105
    },
    "12": {
      "assignments": 1536,
      "active_experts": 38,
      "mean_rows_per_active_expert": 40.421052631578945,
      "max_rows": 96
    },
    "13": {
      "assignments": 1536,
      "active_experts": 42,
      "mean_rows_per_active_expert": 36.57142857142857,
      "max_rows": 138
    },
    "14": {
      "assignments": 1536,
      "active_experts": 37,
      "mean_rows_per_active_expert": 41.513513513513516,
      "max_rows": 115
    },
    "15": {
      "assignments": 1536,
      "active_experts": 41,
      "mean_rows_per_active_expert": 37.46341463414634,
      "max_rows": 127
    }
  }
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/runtime_bf16.csv <==
method,capacity,repeat,cache_state,prompt_tokens,generated_tokens,ttft_ms,median_tpot_ms,p95_tpot_ms,p99_tpot_ms,decode_tok_s,e2e_tok_s,prefill_misses,prefill_hits,prefill_loaded_GiB,decode_misses,decode_hits,decode_evictions,decode_loaded_GiB,cpu_tail_calls,cpu_cache_hits,cpu_cache_misses,device_to_host_MiB,host_to_device_MiB,expert_forward_calls,expert_assignments,batched_id_transfers,legacy_expert_calls,fused_groups,fused_gemm_calls,host_rss_peak_GiB,nvml_peak_used_GiB,avg_power_W,energy_J,prefill_tok_s,decode_cache_hit_rate,energy_J_per_generated_token,request,peak_allocated_GiB,peak_reserved_GiB
bf16,,0,persistent_warm,24,128,81.77087199965172,45.500841999910335,48.57703180014141,55.22707134028676,21.727779897600595,21.59673168748893,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0502281188964844,14.8641357421875,47.227732203389834,281.3556509024745,293.50304592694357,0.0,2.198091022675582,0,12.915763854980469,14.16796875
bf16,,0,persistent_warm,27,128,79.01899799981038,46.128970999689045,47.42662409998957,48.57732325985125,21.576161652756735,21.45798737400167,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0504608154296875,14.8641357421875,47.35321621621622,283.16221207032623,341.68998194668063,0.0,2.2122047817994237,1,12.915763854980469,14.16796875
bf16,,0,persistent_warm,30,128,83.18303499981994,45.72588099972563,46.68321980020664,49.49498404009317,21.757805082160004,21.621004886107674,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0506744384765625,14.8641357421875,47.40578644067797,282.56284893174734,360.65046196096284,0.0,2.207522257279276,2,12.915763854980469,14.16796875
bf16,,0,persistent_warm,20,128,76.2888600002043,46.479139999973995,48.26404729979003,56.547998539963366,21.35272909163793,21.248317621080382,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0508766174316406,14.8641357421875,47.25736,286.4786549640792,262.16147416472654,0.0,2.238114491906869,3,12.915763854980469,14.16796875
bf16,,0,persistent_warm,24,128,79.4993429999522,45.7266480002545,46.637858399844845,47.24122161989726,21.814922342113565,21.690494819632562,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0511817932128906,14.8641357421875,47.886320819112626,283.3339608482039,301.8892873116502,0.0,2.213546569126593,4,12.915763854980469,14.16796875
bf16,,0,persistent_warm,23,128,81.13770299996759,45.788455000092654,47.00116339995475,47.54015935965981,21.745404203501682,21.6163189523546,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0513763427734375,14.8641357421875,47.99253559322033,286.024205468262,283.4687099782599,0.0,2.2345641052207967,5,12.915763854980469,14.16796875
bf16,,0,persistent_warm,22,128,77.49793799985127,45.782473999679496,47.22781210002722,47.81289372005631,21.748117756951007,21.632277875360327,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.051563262939453,14.8641357421875,48.30200680272109,286.8440779699993,283.8785207426063,0.0,2.2409693591406197,6,12.915763854980469,14.16796875
bf16,,0,persistent_warm,22,128,79.02297500004352,45.85013399992022,50.43910360009249,60.071971159677545,21.462946122154094,21.34686157954876,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0517654418945312,14.8641357421875,48.172808724832215,289.79723005175043,278.40004758094574,0.0,2.2640408597793003,7,12.915763854980469,14.16796875
bf16,,0,persistent_warm,22,128,76.62563400026556,45.57746499995119,46.29893170022115,47.397061559977374,21.89811351270217,21.782740405959178,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0519485473632812,14.8641357421875,48.61096928327645,287.7101231359644,287.1101856060826,0.0,2.247735336999722,8,12.915763854980469,14.16796875
bf16,,0,persistent_warm,26,128,79.03205899992827,45.62075100011498,46.47767029987335,55.69404449996,21.748291293832775,21.62684099667893,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0521697998046875,14.8641357421875,48.52559863945578,288.2235083954064,328.9804204648597,0.0,2.2517461593391124,9,12.915763854980469,14.16796875
bf16,,1,persistent_warm,24,128,81.74943299991355,45.957172000271385,48.238272200205756,48.751753400065354,21.624852760278422,21.49590763514066,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0523834228515625,14.8641357421875,48.69342905405406,291.26150053447424,293.580017858049,0.0,2.27548047292558,0,12.915763854980469,14.16796875
bf16,,1,persistent_warm,27,128,82.68508399987695,46.712625000054686,47.808170800044536,48.67356088007,21.374441909484563,21.247067808773895,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0525741577148438,14.8641357421875,48.22781666666667,292.3096260269717,326.54015324021657,0.0,2.2836689533357166,1,12.915763854980469,14.16796875
bf16,,1,persistent_warm,30,128,83.5691429997496,46.804944000086834,47.59441920004974,52.74687716001606,21.289934243385115,21.161118980242122,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0527496337890625,14.8641357421875,48.08991029900333,292.52143228477763,358.9841767324321,0.0,2.2853236897248252,2,12.915763854980469,14.16796875
bf16,,1,persistent_warm,20,128,75.96237600000677,45.89386599991485,49.26512680008271,59.38300104028711,21.57102766725334,21.463944965689333,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.052753448486328,14.8641357421875,47.63576094276094,285.7647892263717,263.2882362710484,0.0,2.232537415831029,3,12.915763854980469,14.16796875
bf16,,1,persistent_warm,24,128,80.534415999864,45.93292500021562,47.34767039999497,53.74160734006179,21.640043745264297,21.515193717575762,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.052764892578125,14.8641357421875,47.171929054054054,282.15969734982275,298.00923868424815,0.0,2.2043726355454902,4,12.915763854980469,14.16796875
bf16,,1,persistent_warm,23,128,79.83626899977025,45.97142700004042,46.86065189994224,47.378856120276396,21.727480440186312,21.603489746980898,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0527687072753906,14.8641357421875,46.96939322033898,279.7856801446817,288.0896150102679,0.0,2.1858256261303257,5,12.915763854980469,14.16796875
bf16,,1,persistent_warm,22,128,77.16186600009678,46.29437699986738,48.58488340028089,49.45773467992694,21.482385593445894,21.37258046180977,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0527801513671875,14.8641357421875,46.836634228187926,282.0852601554235,285.1149296982062,0.0,2.203791094964246,6,12.915763854980469,14.16796875
bf16,,1,persistent_warm,22,128,78.24474299968642,45.93819000001531,47.101374099975146,50.20848012012719,21.664070907536484,21.5470603269291,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0527801513671875,14.8641357421875,46.740111864406785,278.5672807955391,281.16904927514645,0.0,2.176306881215149,7,12.915763854980469,14.16796875
bf16,,1,persistent_warm,22,128,77.70780200007721,46.143696999934036,49.03036409973538,57.14551956006288,21.394813508974124,21.28464155501531,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0527915954589844,14.8641357421875,46.25461872909699,279.5035920238518,283.11185535756294,0.0,2.1836218126863423,8,12.915763854980469,14.16796875
bf16,,1,persistent_warm,26,128,78.46577800000887,46.135912999943685,48.405003600282726,50.898623440079966,21.579735970392882,21.463485912212157,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0527915954589844,14.8641357421875,46.28555555555556,277.5599960832294,331.3546448235951,0.0,2.1684374694002297,9,12.915763854980469,14.16796875
bf16,,2,persistent_warm,24,128,82.835377000265,46.701563999704376,48.696027599862646,57.07424785990042,21.205390661098576,21.08079058476029,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0527915954589844,14.8641357421875,45.66540397350993,278.7515148567782,289.73128232304924,0.0,2.17774620981858,0,12.915763854980469,14.16796875
bf16,,2,persistent_warm,27,128,79.77199300012217,45.81714200003262,46.61781450008675,46.92813020017638,21.78975424408646,21.664807186987858,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0528030395507812,14.8641357421875,46.199999999999996,274.26744248389656,338.46465387869466,0.0,2.142714394405442,1,12.915763854980469,14.16796875
bf16,,2,persistent_warm,30,128,83.03142300019317,45.98900599967237,47.381884800006446,48.88119463991642,21.636001105954783,21.50220565384825,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0528030395507812,14.8641357421875,45.93418581081081,274.63594144845666,361.3089950286677,0.0,2.1455932925660677,2,12.915763854980469,14.16796875
bf16,,2,persistent_warm,20,128,75.29775500006508,45.94176999989941,47.03943550016447,51.37956873983056,21.65893540507792,21.55270930562864,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.052989959716797,14.8641357421875,45.69959797297297,273.16209052399404,265.6121686494201,0.0,2.1340788322187034,3,12.915763854980469,14.16796875
bf16,,2,persistent_warm,24,128,83.32912399964698,45.795537999765656,46.68830039972818,48.75948262002566,21.809247699986418,21.67086811666778,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.052989959716797,14.8641357421875,45.782411564625846,271.7623566537425,288.0145481920784,0.0,2.123143411357363,4,12.915763854980469,14.16796875
bf16,,2,persistent_warm,23,128,81.41746899991631,45.8827850002308,46.68819759995131,47.011885559822986,21.75915958846909,21.62878268870034,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0529937744140625,14.8641357421875,46.08329152542373,274.5283439565499,282.4946572586731,0.0,2.1447526871605462,5,12.915763854980469,14.16796875
bf16,,2,persistent_warm,22,128,77.38161099996432,46.034594000047946,48.06684409995796,51.79565031980018,21.589802441219838,21.477272658042345,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0531654357910156,14.8641357421875,46.22188851351351,276.5081833406019,284.3052724763012,0.0,2.160220182348452,6,12.915763854980469,14.16796875
bf16,,2,persistent_warm,22,128,77.4786850001874,45.60053500017602,49.7661393000726,60.02220246024989,21.681119015786972,21.566576134591845,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.0531692504882812,14.8641357421875,46.05330169491525,274.5408864130204,283.9490628931917,0.0,2.144850675101722,7,12.915763854980469,14.16796875
bf16,,2,persistent_warm,22,128,78.0405119999159,45.70124800011399,46.59442049987774,47.97372290004205,21.827878279826326,21.708572915886524,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.053173065185547,14.8641357421875,46.10660544217687,273.9924942038485,281.90486500170203,0.0,2.1405663609675663,8,12.915763854980469,14.16796875
bf16,,2,persistent_warm,26,128,78.43120600000475,45.519065000007686,46.33271829993646,46.61333622014354,21.94391299915857,21.820984557512894,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,0,0,0,0,0,0,2.053173065185547,14.8641357421875,46.00552577319588,270.58119410366777,331.50070394172474,0.0,2.1139155789349044,9,12.915763854980469,14.16796875


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/runtime_reload.csv <==
method,capacity,repeat,cache_state,prompt_tokens,generated_tokens,ttft_ms,median_tpot_ms,p95_tpot_ms,p99_tpot_ms,decode_tok_s,e2e_tok_s,prefill_misses,prefill_hits,prefill_loaded_GiB,decode_misses,decode_hits,decode_evictions,decode_loaded_GiB,cpu_tail_calls,cpu_cache_hits,cpu_cache_misses,device_to_host_MiB,host_to_device_MiB,expert_forward_calls,expert_assignments,batched_id_transfers,legacy_expert_calls,fused_groups,fused_gemm_calls,host_rss_peak_GiB,nvml_peak_used_GiB,avg_power_W,energy_J,prefill_tok_s,decode_cache_hit_rate,energy_J_per_generated_token,request
w4a16_reloaded,16,-1,cold,24,128,327.26874299987685,57.54686700038292,66.25066329961555,71.63624829972831,17.227677847668197,16.6252614378988,825,0,2.492523193359375,7296,8960,7296,22.04296875,0,0,0,0.1240234375,22572.47607421875,2032,16256,2032,0,2032,4064,5.091346740722656,2.5535888671875,35.16228083989501,271.2785211453784,73.33422611645204,0.5511811023622047,2.119363446448269,0
w4a16_reloaded,16,0,persistent_warm,24,128,309.8943060003876,57.237902999986545,67.66318309964845,70.4145003598569,17.291912742137715,16.722477716132595,769,58,2.323333740234375,7284,8972,7284,22.0067138671875,0,0,0,0.1240234375,22535.35107421875,2032,16256,2032,0,2032,4064,5.091350555419922,2.5535888671875,35.937999999999995,275.812565106451,77.44575984551966,0.5519192913385826,2.1547856648941486,0
w4a16_reloaded,16,0,persistent_warm,27,128,288.37786500025686,53.53697300051863,66.28014299985804,71.64493478048824,18.372946294745976,17.77601238023734,719,55,2.172271728515625,5761,10495,5761,17.405364990234375,0,0,0,0.1240234375,17823.541748046875,2032,16256,2032,0,2032,4064,5.0913543701171875,2.5535888671875,36.30989385474861,263.0716186799165,93.6271582424537,0.6456077755905512,2.055247020936848,1


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/runtime_w4a16.csv <==
method,capacity,repeat,cache_state,prompt_tokens,generated_tokens,ttft_ms,median_tpot_ms,p95_tpot_ms,p99_tpot_ms,decode_tok_s,e2e_tok_s,prefill_misses,prefill_hits,prefill_loaded_GiB,decode_misses,decode_hits,decode_evictions,decode_loaded_GiB,cpu_tail_calls,cpu_cache_hits,cpu_cache_misses,device_to_host_MiB,host_to_device_MiB,expert_forward_calls,expert_assignments,batched_id_transfers,legacy_expert_calls,fused_groups,fused_gemm_calls,host_rss_peak_GiB,nvml_peak_used_GiB,avg_power_W,energy_J,prefill_tok_s,decode_cache_hit_rate,energy_J_per_generated_token,request,peak_allocated_GiB,peak_reserved_GiB
w4a16_cache8,8,-1,cold,24,128,367.5068930001544,65.67138299988073,73.16855829976703,74.88506059991778,15.54109220913277,14.98935981172273,825,0,2.492523193359375,10518,5738,10518,31.77740478515625,0,0,0,0.1240234375,32540.556640625,2032,16256,2032,0,2032,4064,5.177974700927734,2.2020263671875,35.57762174940898,304.964152547193,65.30489756008446,0.3529773622047244,2.3825324417749454,0,1.3029251098632812,1.48046875
w4a16_cache8,8,0,persistent_warm,24,128,349.6411060000355,65.35118099964166,73.28783439993457,76.19392888009315,15.524511128712703,15.005416647678048,813,12,2.456268310546875,10509,5747,10509,31.750213623046875,0,0,0,0.1240234375,32512.712890625,2032,16256,2032,0,2032,4064,5.178226470947266,2.2020263671875,36.14305687203792,309.25792534199184,68.64181467266484,0.35353100393700787,2.416077541734311,0,1.3029251098632812,1.48046875
w4a16_cache8,8,0,persistent_warm,27,128,335.8734729999924,58.81394199968781,67.86724169983243,73.94663064019367,16.899404259700137,16.30379828244867,763,12,2.305206298828125,8317,7939,8317,25.127655029296875,0,0,0,0.1240234375,25731.21240234375,2032,16256,2032,0,2032,4064,5.178428649902344,2.2020263671875,36.4588971722365,287.47659659514477,80.3874142213089,0.4883735236220472,2.2459109108995685,1,1.3029251098632812,1.48046875
w4a16_cache8,8,0,persistent_warm,30,128,360.6601239998781,61.69587099975615,70.67132410020349,74.37802587993247,16.31058388831952,15.71127518427123,819,17,2.474395751953125,9187,7069,9187,27.756134033203125,0,0,0,0.1240234375,28422.771728515625,2032,16256,2032,0,2032,4064,5.178668975830078,2.2020263671875,36.42763861386139,297.76881673285646,83.18080653687718,0.43485482283464566,2.326318880725441,2,1.3029251098632812,1.48046875
w4a16_cache8,8,0,persistent_warm,20,128,313.8347299995985,65.7791809999253,74.91643640000802,77.17921495983317,15.481500350439871,15.02845894537673,696,7,2.102783203125,10611,5645,10611,32.058380126953125,0,0,0,0.1240234375,32828.272216796875,2032,16256,2032,0,2032,4064,5.178955078125,2.2020263671875,36.42435071090048,311.1402294603586,63.72780985719964,0.34725639763779526,2.4307830426590518,3,1.3029251098632812,1.48046875
w4a16_cache8,8,0,persistent_warm,24,128,344.880620999902,62.3494420001407,72.8968003999853,74.4804109398774,16.06200539328377,15.511882024069843,769,14,2.323333740234375,9571,6685,9571,28.916290283203125,0,0,0,0.1240234375,29610.7724609375,2032,16256,2032,0,2032,4064,5.179180145263672,2.2020263671875,36.44771638141809,301.56358377076214,69.58929710349489,0.41123277559055116,2.355965498209079,4,1.3029251098632812,1.48046875
w4a16_cache8,8,0,persistent_warm,23,128,355.4626300001473,65.31610599995474,74.98633660015912,78.38029008005832,15.296578050404966,14.784060652502522,782,14,2.36260986328125,10834,5422,10834,32.73211669921875,0,0,0,0.1240234375,33518.181640625,2032,16256,2032,0,2032,4064,5.17938232421875,2.2020263671875,36.225887850467295,314.31434106459176,64.7044106999109,0.33353838582677164,2.455580789567123,5,1.3029251098632812,1.48046875
w4a16_cache8,8,0,persistent_warm,22,128,323.4947649998503,63.70724999987942,73.29826659979517,74.79629693998504,15.716682157387405,15.230696292760802,711,11,2.148101806640625,10134,6122,10134,30.61724853515625,0,0,0,0.1240234375,31352.556884765625,2032,16256,2032,0,2032,4064,5.179592132568359,2.2020263671875,36.447393285371696,307.90464885300395,68.00728289995722,0.3765994094488189,2.4055050691640933,6,1.3029251098632812,1.48046875
w4a16_cache8,8,0,persistent_warm,22,128,334.8680379999678,60.95209299974158,71.40844450013901,73.37862237997795,16.3025428615393,15.753722487613995,726,24,2.19342041015625,9314,6942,9314,28.13983154296875,0,0,0,0.1240234375,28815.680419921875,2032,16256,2032,0,2032,4064,5.179790496826172,2.2020263671875,36.45507213930348,297.1266523665904,65.69752112323755,0.42704232283464566,2.3213019716139875,7,1.3029251098632812,1.48046875
w4a16_cache8,8,0,persistent_warm,22,128,320.4043820001061,65.84955100015577,72.84258420008882,75.50232994004546,15.445326040479099,14.983103144303554,725,18,2.190399169921875,10469,5787,10469,31.629364013671875,0,0,0,0.1240234375,32388.961669921875,2032,16256,2032,0,2032,4064,5.180000305175781,2.2020263671875,36.306525943396224,311.68883500630307,68.66323070448117,0.3559916338582677,2.4350690234867427,8,1.3029251098632812,1.48046875
w4a16_cache8,8,0,persistent_warm,26,128,340.9465120003006,61.63589999960095,68.42259289987851,70.36488824003754,16.36500643120388,15.799722972303847,762,10,2.30218505859375,8819,7437,8819,26.644317626953125,0,0,0,0.1240234375,27284.2734375,2032,16256,2032,0,2032,4064,5.180229187011719,2.2020263671875,36.38311221945137,295.6776955034014,76.25829590530341,0.4574926181102362,2.3099819961203236,9,1.3029251098632812,1.48046875
w4a16_cache8,8,1,persistent_warm,24,128,354.1678800002046,65.62167199990654,72.69889959993634,75.16213107983276,15.511692737317532,14.985588152653925,806,20,2.43511962890625,10323,5933,10323,31.188262939453125,0,0,0,0.1240234375,31937.27490234375,2032,16256,2032,0,2032,4064,5.180419921875,2.2020263671875,36.178226415094336,310.52736220489993,67.76447372919908,0.36497293307086615,2.4259950172257807,0,1.3029251098632812,1.48046875
w4a16_cache8,8,1,persistent_warm,27,128,340.59908200015343,58.376526000301965,66.74407189998419,72.79044679989056,16.87326190448036,16.26987607107035,762,13,2.30218505859375,8307,7949,8307,25.097442626953125,0,0,0,0.1240234375,25700.274658203125,2032,16256,2032,0,2032,4064,5.180610656738281,2.2020263671875,36.462248717948725,287.87292476276826,79.27208682255883,0.4889886811023622,2.249007224709127,1,1.3029251098632812,1.48046875
w4a16_cache8,8,1,persistent_warm,30,128,361.6862580001907,61.794959000053495,70.07288029999472,72.2993452799983,16.269779406705354,15.671736675132662,822,17,2.48345947265625,9183,7073,9183,27.744049072265625,0,0,0,0.1240234375,28410.39697265625,2032,16256,2032,0,2032,4064,5.180797576904297,2.2020263671875,36.47903703703703,299.02535064439076,82.9448156694529,0.43510088582677164,2.3361355519093028,2,1.3029251098632812,1.48046875
w4a16_cache8,8,1,persistent_warm,20,128,311.5669919998254,68.02409199963222,75.62114990014378,78.1738858202243,15.15658191801106,14.728277773797059,697,7,2.105804443359375,10885,5371,10885,32.886199951171875,0,0,0,0.1240234375,33675.963134765625,2032,16256,2032,0,2032,4064,5.180988311767578,2.2020263671875,36.14943953488372,314.70984525618115,64.19165224027071,0.33040108267716534,2.4586706660639153,3,1.3029251098632812,1.48046875
w4a16_cache8,8,1,persistent_warm,24,128,349.6219280000332,62.2089399998913,71.44658430011077,74.00140990001091,16.197516352837376,15.628185593494743,770,13,2.32635498046875,9604,6652,9604,29.0159912109375,0,0,0,0.1240234375,29712.86572265625,2032,16256,2032,0,2032,4064,5.180988311767578,2.2020263671875,36.46480098280099,300.3035756387433,68.64557991911114,0.4092027559055118,2.3461216846776822,4,1.3029251098632812,1.48046875
w4a16_cache8,8,1,persistent_warm,23,128,352.3496239999986,64.74850600034188,73.0036697997093,76.12805476017455,15.51108609138896,14.988216836518902,778,17,2.35052490234375,10773,5483,10773,32.547821044921875,0,0,0,0.1240234375,33329.46240234375,2032,16256,2032,0,2032,4064,5.180995941162109,2.2020263671875,36.36080851063829,311.5288818121728,65.27607363077558,0.33729084645669294,2.4338193891576,5,1.3029251098632812,1.48046875
w4a16_cache8,8,1,persistent_warm,22,128,310.04325599997173,64.12883299981331,73.4917621999557,76.85159135992762,15.482450986077321,15.036041541935408,703,15,2.123931884765625,10395,5861,10395,31.405792236328125,0,0,0,0.1240234375,32160.026123046875,2032,16256,2032,0,2032,4064,5.180999755859375,2.2020263671875,36.40754265402844,311.20582833056886,70.95784079884004,0.36054379921259844,2.4312955338325692,6,1.3029251098632812,1.48046875
w4a16_cache8,8,1,persistent_warm,22,128,327.96364099976927,60.9601629998906,71.57436969996525,73.52243644014379,16.344544009050203,15.806097425465484,727,21,2.196441650390625,9244,7012,9244,27.9283447265625,0,0,0,0.1240234375,28599.117919921875,2032,16256,2032,0,2032,4064,5.180999755859375,2.2020263671875,36.605892768079805,297.2185501995927,67.08060665790535,0.4313484251968504,2.322019923434318,7,1.3029251098632812,1.48046875
w4a16_cache8,8,1,persistent_warm,22,128,324.18302199994287,64.49464700017415,74.85204809995592,79.52813239999158,15.658372968873556,15.175119088235174,731,13,2.208526611328125,10335,5921,10335,31.224517822265625,0,0,0,0.1240234375,31974.39794921875,2032,16256,2032,0,2032,4064,5.181003570556641,2.2020263671875,36.43513636363637,308.21175407928604,67.86289998864862,0.3642347440944882,2.407904328744422,8,1.3029251098632812,1.48046875
w4a16_cache8,8,1,persistent_warm,26,128,346.5208520001397,61.401875000228756,67.81531450014882,70.94150769993576,16.46082448207154,15.877330248071974,758,13,2.29010009765625,8908,7348,8908,26.9132080078125,0,0,0,0.1240234375,27559.6181640625,2032,16256,2032,0,2032,4064,5.1810302734375,2.2020263671875,36.53654,295.7779472771811,75.0315597169013,0.45201771653543305,2.3107652131029774,9,1.3029251098632812,1.48046875
w4a16_cache8,8,2,persistent_warm,24,128,354.9019809997844,65.88725700021314,73.83581760009292,74.421601979966,15.478114464730245,14.953208540750566,807,20,2.438140869140625,10508,5748,10508,31.7471923828125,0,0,0,0.1240234375,32509.619140625,2032,16256,2032,0,2032,4064,5.1810302734375,2.2020263671875,36.24305424528302,311.2099225740723,67.62430554033615,0.35359251968503935,2.43132752010994,0,1.3029251098632812,1.48046875
w4a16_cache8,8,2,persistent_warm,27,128,340.03581400020266,58.02420199961489,68.35511329986728,73.67735035994883,16.853540412535242,16.252844506497546,761,13,2.299163818359375,8311,7945,8311,25.109527587890625,0,0,0,0.1240234375,25712.64990234375,2032,16256,2032,0,2032,4064,5.181041717529297,2.2020263671875,36.50079283887468,288.7647810951299,79.40340072526568,0.4887426181102362,2.255974852305702,1,1.3029251098632812,1.48046875
w4a16_cache8,8,2,persistent_warm,30,128,356.52026700017814,62.63008499990974,71.63525000014488,73.15991116000987,16.059659763487712,15.487867749404296,820,16,2.4774169921875,9474,6782,9474,28.62322998046875,0,0,0,0.1240234375,29310.678466796875,2032,16256,2032,0,2032,4064,5.1810455322265625,2.2020263671875,36.405499999999996,302.33783793893866,84.14668891736528,0.4171998031496063,2.3620143588979583,2,1.3029251098632812,1.48046875
w4a16_cache8,8,2,persistent_warm,20,128,306.42531900002723,66.6351280001436,76.5066489998844,78.52797184016707,15.414604970075288,14.978880426898973,690,12,2.08465576171875,10426,5830,10426,31.49945068359375,0,0,0,0.1240234375,32255.9296875,2032,16256,2032,0,2032,4064,5.181049346923828,2.2020263671875,36.149507075471696,310.44352050149985,65.26875802974435,0.35863681102362205,2.4253400039179676,3,1.3029251098632812,1.48046875
w4a16_cache8,8,2,persistent_warm,24,128,351.3507490001757,63.881786999900214,73.00636190002479,74.21732884036828,15.812004611929353,15.268590736317496,758,25,2.29010009765625,9750,6506,9750,29.45709228515625,0,0,0,0.1240234375,30164.55419921875,2032,16256,2032,0,2032,4064,5.181056976318359,2.2020263671875,36.499509661835745,306.965517615271,68.30780941351571,0.40022145669291337,2.3981681063693046,4,1.3029251098632812,1.48046875
w4a16_cache8,8,2,persistent_warm,23,128,357.8047820001302,65.55671299975074,74.90033020026203,76.89893509978901,15.326714784325159,14.80797612809013,780,18,2.3565673828125,10809,5447,10809,32.656585693359375,0,0,0,0.1240234375,33440.836181640625,2032,16256,2032,0,2032,4064,5.181068420410156,2.2020263671875,36.37740887850467,315.34833225445465,64.28086251790684,0.33507627952755903,2.463658845737927,5,1.3029251098632812,1.48046875
w4a16_cache8,8,2,persistent_warm,22,128,316.1807219998991,65.68521999997756,74.59253480028565,77.24354527971626,15.297755824108274,14.852544368835105,697,20,2.105804443359375,10708,5548,10708,32.3514404296875,0,0,0,0.1240234375,33128.369873046875,2032,16256,2032,0,2032,4064,5.181083679199219,2.2020263671875,36.323199063231854,313.89303627767976,69.58045974734355,0.34128937007874016,2.452289345919373,6,1.3029251098632812,1.48046875
w4a16_cache8,8,2,persistent_warm,22,128,326.85970400007136,61.83116700003666,71.44089930002337,74.09540323998954,16.09917233350727,15.580373796429836,739,10,2.232696533203125,9317,6939,9317,28.148895263671875,0,0,0,0.1240234375,28824.961669921875,2032,16256,2032,0,2032,4064,5.18109130859375,2.2020263671875,36.44047174447174,300.23284769801035,67.30716491132598,0.42685777559055116,2.345569122640706,7,1.3029251098632812,1.48046875
w4a16_cache8,8,2,persistent_warm,22,128,325.74970599989683,65.63971100013077,73.75337530024808,76.84234397988803,15.44623253555117,14.97457941194914,726,18,2.19342041015625,10330,5926,10330,31.20941162109375,0,0,0,0.1240234375,31958.92919921875,2032,16256,2032,0,2032,4064,5.18109130859375,2.2020263671875,36.411739952718676,312.18081713856805,67.53651529007664,0.36454232283464566,2.438912633895063,8,1.3029251098632812,1.48046875
w4a16_cache8,8,2,persistent_warm,26,128,347.11931100036963,61.83045299985679,68.26409939994846,71.27331198003958,16.259637413581125,15.690367097872198,757,13,2.287078857421875,8866,7390,8866,26.78631591796875,0,0,0,0.1240234375,27429.6806640625,2032,16256,2032,0,2032,4064,5.181102752685547,2.2020263671875,36.47289356435644,298.4862492596213,74.9021998374856,0.4546013779527559,2.331923822340791,9,1.3029251098632812,1.48046875
w4a16_cache16,16,-1,cold,24,128,331.98480600003677,56.70224200002849,67.4152647999108,68.26567143993088,17.54359996313307,16.906412004541153,825,0,2.492523193359375,7296,8960,7296,22.04296875,0,0,0,0.1240234375,22572.47607421875,2032,16256,2032,0,2032,4064,5.181102752685547,2.5555419921875,35.917530666666664,272.7809489819812,72.29246509551808,0.5511811023622047,2.1311011639217283,0,1.6896438598632812,1.8359375
w4a16_cache16,16,0,persistent_warm,24,128,315.47179600011077,56.753256999854784,66.11678079980264,68.1734721599787,17.49447437681531,16.897897632082582,769,58,2.323333740234375,7284,8972,7284,22.0067138671875,0,0,0,0.1240234375,22535.35107421875,2032,16256,2032,0,2032,4064,5.1811065673828125,2.5555419921875,36.78797340425532,280.0531771716206,76.07653141833184,0.5519192913385826,2.1879154466532857,0,1.6896438598632812,1.8359375
w4a16_cache16,16,0,persistent_warm,27,128,293.3742989998791,52.720343000146386,65.1731220997135,69.98325586007921,18.570784648790205,17.947096282601933,719,55,2.172271728515625,5761,10495,5761,17.405364990234375,0,0,0,0.1240234375,17823.541748046875,2032,16256,2032,0,2032,4064,5.181110382080078,2.5555419921875,36.74153824362606,263.01641999816513,92.03260166975679,0.6456077755905512,2.054815781235665,1,1.6896438598632812,1.8359375
w4a16_cache16,16,0,persistent_warm,30,128,306.4864379998653,54.68922499994733,63.69641250003041,67.00115430006008,18.52953688688151,17.87607531174115,766,72,2.31427001953125,6205,10051,6205,18.746795654296875,0,0,0,0.1240234375,19197.178466796875,2032,16256,2032,0,2032,4064,5.181110382080078,2.5555419921875,36.843599999999995,264.8366794595961,97.88361336893212,0.6182947834645669,2.0690365582780945,2,1.6896438598632812,1.8359375
w4a16_cache16,16,0,persistent_warm,20,128,270.2253539996491,56.19513999999981,67.07917670005372,69.56183878001866,17.728395757311436,17.218478321342843,655,48,1.978912353515625,7133,9123,7133,21.550506591796875,0,0,0,0.1240234375,22068.190185546875,2032,16256,2032,0,2032,4064,5.181297302246094,2.5555419921875,36.771478260869564,274.0270539517326,74.01230011905534,0.5612081692913385,2.140836358997911,3,1.6896438598632812,1.8359375
w4a16_cache16,16,0,persistent_warm,24,128,291.8113050000102,56.223510000108945,67.97580229981577,71.77842800019789,17.722034353213864,17.16270579755304,728,55,2.199462890625,7079,9177,7079,21.387359619140625,0,0,0,0.1240234375,21901.128173828125,2032,16256,2032,0,2032,4064,5.181491851806641,2.5555419921875,36.65594324324324,274.79789484646375,82.24492879053868,0.5645300196850394,2.146858553487998,4,1.6896438598632812,1.8359375
w4a16_cache16,16,0,persistent_warm,23,128,304.5196000002761,59.739718999935576,70.74728159996084,72.82081384009871,16.74603604946667,16.226349653117715,728,67,2.199462890625,8478,7778,8478,25.61407470703125,0,0,0,0.1240234375,26229.29541015625,2032,16256,2032,0,2032,4064,5.181690216064453,2.5555419921875,36.606754475703326,290.0706454136551,75.52880011657426,0.4784694881889764,2.2661769172941804,5,1.6896438598632812,1.8359375
w4a16_cache16,16,0,persistent_warm,22,128,277.77724599991416,56.738274000053934,67.43031200007863,72.35585014001117,17.496492990542855,16.984293454842593,673,45,2.033294677734375,7410,8846,7410,22.38739013671875,0,0,0,0.1240234375,22925.160400390625,2032,16256,2032,0,2032,4064,5.181880950927734,2.5574951171875,36.78632439678284,278.3914399574021,79.20015162079474,0.5441683070866141,2.174933124667204,6,1.6896438598632812,1.8359375
w4a16_cache16,16,0,persistent_warm,22,128,277.73348700020506,55.252136000035534,66.06937340020521,69.36017303985864,17.859020522727324,17.323081196088015,680,68,2.054443359375,6975,9281,6975,21.073150634765625,0,0,0,0.1240234375,21579.3837890625,2032,16256,2032,0,2032,4064,5.182071685791016,2.5574951171875,36.932103825136615,273.81439254249494,79.21263020034655,0.5709276574803149,2.1391749417382417,7,1.6896438598632812,1.8359375
w4a16_cache16,16,0,persistent_warm,22,128,279.8162030003368,56.09111900002972,67.82675020008355,72.1064308599307,17.610009730093903,17.085748739350166,673,68,2.033294677734375,7430,8826,7430,22.44781494140625,0,0,0,0.1240234375,22987.02978515625,2032,16256,2032,0,2032,4064,5.182304382324219,2.5574951171875,36.85424258760108,276.73020112876605,78.62303813755031,0.5429379921259843,2.161954696318485,8,1.6896438598632812,1.8359375
w4a16_cache16,16,0,persistent_warm,26,128,283.6712009998337,53.335684000103356,62.58936099970924,66.66820374002782,18.518397106638947,17.922862945078162,707,64,2.136016845703125,6063,10193,6063,18.317779541015625,0,0,0,0.1240234375,18757.864990234375,2032,16256,2032,0,2032,4064,5.182567596435547,2.5574951171875,36.974371830985916,265.67356792449226,91.65540917921818,0.6270300196850394,2.075574749410096,9,1.6896438598632812,1.8359375
w4a16_cache16,16,1,persistent_warm,24,128,305.71522400032336,55.76556100004382,66.01188450013069,70.12292375976358,17.66766748006617,17.08035997987075,759,67,2.293121337890625,7279,8977,7279,21.991607666015625,0,0,0,0.1240234375,22519.881103515625,2032,16256,2032,0,2032,4064,5.182826995849609,2.5574951171875,36.84188172043011,277.31031133242425,78.50443195453889,0.5522268700787402,2.1664868072845644,0,1.6896438598632812,1.8359375
w4a16_cache16,16,1,persistent_warm,27,128,285.0655799998094,52.393063999716105,62.970075899875134,69.23203308013397,18.79690006023759,18.177948137974887,718,57,2.16925048828125,5726,10530,5726,17.29962158203125,0,0,0,0.1240234375,17715.263427734375,2032,16256,2032,0,2032,4064,5.183094024658203,2.5574951171875,36.97534097421204,261.45137832529963,94.71504767435637,0.6477608267716536,2.0425888931664034,1,1.6896438598632812,1.8359375
w4a16_cache16,16,1,persistent_warm,30,128,307.28920599995035,54.83845100025064,64.5468439999604,67.8562435400363,18.32368252966416,17.68392911195962,766,72,2.31427001953125,6077,10179,6077,18.360076904296875,0,0,0,0.1240234375,18801.17333984375,2032,16256,2032,0,2032,4064,5.183357238769531,2.5574951171875,36.941016713091926,268.39522157644774,97.627900408597,0.6261687992125984,2.096837668565998,2,1.6896438598632812,1.8359375
w4a16_cache16,16,1,persistent_warm,20,128,262.5035209998714,57.98135899976842,67.15794079977967,71.03034939977077,17.51771499550781,17.038706134004038,628,74,1.8973388671875,7453,8803,7453,22.517303466796875,0,0,0,0.1240234375,23058.192138671875,2032,16256,2032,0,2032,4064,5.183624267578125,2.5574951171875,36.90051742627346,278.7189484674562,76.18945423596736,0.5415231299212598,2.1774917849020015,3,1.6896438598632812,1.8359375
w4a16_cache16,16,1,persistent_warm,24,128,289.03652299959504,56.411604000004445,68.63342850010667,70.96495621998656,17.732856435468577,17.17917131881831,714,69,2.15716552734375,7074,9182,7074,21.37225341796875,0,0,0,0.1240234375,21885.658935546875,2032,16256,2032,0,2032,4064,5.1837005615234375,2.5574951171875,36.885685636856365,275.7030529817749,83.03448903595351,0.5648375984251969,2.153930101420116,4,1.6896438598632812,1.8359375
w4a16_cache16,16,1,persistent_warm,23,128,299.8943379998309,58.27053899974999,69.63579289995323,71.69185502005348,17.100936188733314,16.566601936183098,726,68,2.19342041015625,7932,8324,7932,23.9644775390625,0,0,0,0.1240234375,24540.102294921875,2032,16256,2032,0,2032,4064,5.183773040771484,2.5574951171875,36.76913315926893,285.265269107281,76.69367869163628,0.5120570866141733,2.2286349149006326,5,1.6896438598632812,1.8359375
w4a16_cache16,16,1,persistent_warm,22,128,274.64325200025996,57.62087999983123,68.42725850010537,72.19614938031555,17.299168010105326,16.806641533471968,669,51,2.021209716796875,7548,8708,7548,22.8043212890625,0,0,0,0.1240234375,23352.101806640625,2032,16256,2032,0,2032,4064,5.1838531494140625,2.5574951171875,36.707399470899475,281.11844082803253,80.10391604298064,0.5356791338582677,2.196237818969004,6,1.6896438598632812,1.8359375
w4a16_cache16,16,1,persistent_warm,22,128,276.8600979998155,56.81945900005303,64.88450559995727,71.4284823998969,17.746142532174574,17.21970405888759,702,48,2.12091064453125,6949,9307,6949,20.994598388671875,0,0,0,0.1240234375,21498.94580078125,2032,16256,2032,0,2032,4064,5.183921813964844,2.5574951171875,36.7799972899729,274.63898303364084,79.46251611893406,0.5725270669291339,2.145617054950319,7,1.6896438598632812,1.8359375
w4a16_cache16,16,1,persistent_warm,22,128,273.96772800011604,56.59010399995168,69.30682819993307,72.98382212020442,17.410621315942308,16.912502100005135,673,67,2.033294677734375,7334,8922,7334,22.15777587890625,0,0,0,0.1240234375,22690.029296875,2032,16256,2032,0,2032,4064,5.183998107910156,2.5574951171875,36.791420212765956,280.0020895466525,80.30142878722812,0.5488435039370079,2.1875163245832225,8,1.6896438598632812,1.8359375
w4a16_cache16,16,1,persistent_warm,26,128,298.14253799986545,52.951126000152726,62.60645839984136,66.20093728008213,18.637796631244587,17.997110738502858,717,52,2.166229248046875,6175,10081,6175,18.656158447265625,0,0,0,0.1240234375,19104.36865234375,2032,16256,2032,0,2032,4064,5.184070587158203,2.5574951171875,37.016611898017,264.4642908111566,87.20660988004245,0.6201402559055118,2.066127271962161,9,1.6896438598632812,1.8359375
w4a16_cache16,16,2,persistent_warm,24,128,316.1008369997944,55.28376800020851,66.6257683000822,68.46226329974343,17.97020149294276,17.336289799179607,756,70,2.2840576171875,7116,9140,7116,21.4991455078125,0,0,0,0.1240234375,22015.60107421875,2032,16256,2032,0,2032,4064,5.184146881103516,2.5574951171875,36.79724043715847,272.62312516507177,75.92513904041199,0.562253937007874,2.129868165352123,0,1.6896438598632812,1.8359375
w4a16_cache16,16,2,persistent_warm,27,128,292.97343600001113,51.893939999899885,63.173955800175456,68.96771118027573,19.05007565451227,18.39182558976894,720,55,2.17529296875,5750,10506,5750,17.37213134765625,0,0,0,0.1240234375,17789.510498046875,2032,16256,2032,0,2032,4064,5.184223175048828,2.5574951171875,37.3111416184971,261.2143296350301,92.15852593543319,0.6462844488188977,2.0407369502736725,1,1.6896438598632812,1.8359375
w4a16_cache16,16,2,persistent_warm,30,128,306.39728599999216,55.14481199998045,67.03533349996178,69.9526951599364,18.1579434133383,17.53285010785028,765,72,2.311248779296875,6626,9630,6626,20.01873779296875,0,0,0,0.1240234375,20499.650146484375,2032,16256,2032,0,2032,4064,5.184349060058594,2.5574951171875,37.05451933701658,271.5878797048855,97.91209443023841,0.5923966535433071,2.121780310194418,2,1.6896438598632812,1.8359375
w4a16_cache16,16,2,persistent_warm,20,128,275.24025200000324,56.595091999952274,67.64642459988863,69.57752627990885,17.562618432532222,17.051869704381946,659,45,1.990997314453125,7452,8804,7452,22.5142822265625,0,0,0,0.1240234375,23055.102294921875,2032,16256,2032,0,2032,4064,5.184429168701172,2.5574951171875,36.87098387096774,277.69506663683694,72.66379046913445,0.5415846456692913,2.1694927081002886,3,1.6896438598632812,1.8359375
w4a16_cache16,16,2,persistent_warm,24,128,296.2179619999006,56.1620620001122,68.3254666999801,72.4994545197569,17.690778805597432,17.123518581721314,727,56,2.196441650390625,7074,9182,7074,21.37225341796875,0,0,0,0.1240234375,21885.6591796875,2032,16256,2032,0,2032,4064,5.184501647949219,2.5574951171875,37.03435040431267,278.11298051586715,81.02142030133896,0.5648375984251969,2.172757660280212,4,1.6896438598632812,1.8359375
w4a16_cache16,16,2,persistent_warm,23,128,296.72504800009847,59.02949100027399,70.18293100004485,72.77185802011445,16.80846746871839,16.30066441853993,728,67,2.199462890625,8443,7813,8443,25.508331298828125,0,0,0,0.1240234375,26121.01416015625,2032,16256,2032,0,2032,4064,5.184581756591797,2.5574951171875,36.74878149100257,289.9081678289822,77.51283605822306,0.48062253937007876,2.2649075611639233,5,1.6896438598632812,1.8359375
w4a16_cache16,16,2,persistent_warm,22,128,277.340396999989,56.25633199997537,66.67916759988657,69.23804105997078,17.808560720386417,17.27688702268347,686,35,2.07257080078125,7121,9135,7121,21.514251708984375,0,0,0,0.1240234375,22031.06640625,2032,16256,2032,0,2032,4064,5.184658050537109,2.5574951171875,36.93057765667576,274.5652564951226,79.32490267546876,0.5619463582677166,2.145041066368145,6,1.6896438598632812,1.8359375
w4a16_cache16,16,2,persistent_warm,22,128,268.05142000011983,56.40040200023577,66.20236039980227,69.26536185997973,17.756580749056,17.249908265393476,675,72,2.039337158203125,6951,9305,6951,21.000640869140625,0,0,0,0.1240234375,21505.1328125,2032,16256,2032,0,2032,4064,5.184734344482422,2.5574951171875,36.87871739130435,275.21137289791784,82.0738050930309,0.5724040354330708,2.150088850764983,7,1.6896438598632812,1.8359375
w4a16_cache16,16,2,persistent_warm,22,128,271.5424500001973,56.820955999683065,68.7720597000407,71.48256463989128,17.383785692096275,16.892781714535225,675,66,2.039337158203125,7436,8820,7436,22.4659423828125,0,0,0,0.1240234375,23005.5947265625,2032,16256,2032,0,2032,4064,5.184810638427734,2.5574951171875,36.860951871657754,280.18348048318643,81.01863999527151,0.5425688976377953,2.188933441274894,8,1.6896438598632812,1.8359375
w4a16_cache16,16,2,persistent_warm,26,128,296.7365000004065,53.73190500040437,62.83725570006027,65.38247078004133,18.487246053271836,17.86128602514354,726,47,2.19342041015625,6174,10082,6174,18.65313720703125,0,0,0,0.1240234375,19101.274169921875,2032,16256,2032,0,2032,4064,5.186832427978516,2.5574951171875,37.00400563380282,266.012711758935,87.6198243221322,0.6202017716535433,2.0782243106166796,9,1.6896438598632812,1.8359375
w4a16_cache32,32,-1,cold,24,128,304.40711800019926,45.08038299991313,54.95955390015296,57.50454646011349,21.6059557799043,20.70388016258941,826,0,2.49554443359375,2879,13377,2879,8.698150634765625,0,0,0,0.1240234375,8907.239501953125,2032,16256,2032,0,2032,4064,5.220104217529297,3.2977294921875,36.60555555555556,227.02414254731949,78.84178319373035,0.8228961614173228,1.7736261136509335,0,2.4630813598632812,2.576171875
w4a16_cache32,32,0,persistent_warm,24,128,233.36329700032366,44.68098799998188,55.74983729984523,61.131903360055716,21.86502047216769,21.185993929685072,556,268,1.6798095703125,2873,13383,2873,8.680023193359375,0,0,0,0.1240234375,8888.677978515625,2032,16256,2032,0,2032,4064,5.2220611572265625,3.2977294921875,37.573566666666665,228.0620936413505,102.8439360794886,0.8232652559055118,1.7817351065730507,0,2.4630813598632812,2.576171875
w4a16_cache32,32,0,persistent_warm,27,128,211.05935299965495,43.80166000009922,53.48534619988641,58.75962508000157,22.100471471238144,21.485367031157345,521,253,1.574066162109375,2640,13616,2640,7.97607421875,0,0,0,0.1240234375,8167.798583984375,2032,16256,2032,0,2032,4064,5.222064971923828,3.2977294921875,37.83003716216216,226.48913563224448,127.92610048437011,0.8375984251968503,1.76944637212691,1,2.4630813598632812,2.576171875
w4a16_cache32,32,0,persistent_warm,30,128,234.5513770001162,43.70032799988621,53.35606860016924,57.52258619989333,22.20487403010509,21.498093344854606,549,287,1.658660888671875,2636,13620,2636,7.9639892578125,0,0,0,0.1240234375,8155.43505859375,2032,16256,2032,0,2032,4064,5.225963592529297,3.2977294921875,37.73121621621621,225.92513858646862,127.90374707535884,0.8378444881889764,1.765040145206786,2,2.4630813598632812,2.576171875
w4a16_cache32,32,0,persistent_warm,20,128,172.27951999984725,44.97398700004851,54.485787199837425,59.518408820104014,21.71126041597351,21.25617801265375,401,302,1.211517333984375,3146,13110,3146,9.50482177734375,0,0,0,0.1240234375,9733.279296875,2032,16256,2032,0,2032,4064,5.227916717529297,3.2977294921875,37.76213043478261,228.38011718216669,116.09040935346077,0.8064714566929134,1.7842196654856772,3,2.4630813598632812,2.576171875
w4a16_cache32,32,0,persistent_warm,24,128,208.85477999991053,45.138646000395966,54.42169419993661,58.81827185989095,21.602258002987213,21.025416687638877,507,274,1.531768798828125,3218,13038,3218,9.72235107421875,0,0,0,0.1240234375,9956.04345703125,2032,16256,2032,0,2032,4064,5.227916717529297,3.2977294921875,37.74663036303631,231.271783525815,114.9123807461351,0.8020423228346457,1.8068108087954298,4,2.4630813598632812,2.576171875
w4a16_cache32,32,0,persistent_warm,23,128,221.65913999970144,46.015670000087994,58.12636450000355,65.19655933976537,21.038184315140644,20.45283289149948,535,260,1.616363525390625,3633,12623,3633,10.976165771484375,0,0,0,0.1240234375,11239.9658203125,2032,16256,2032,0,2032,4064,5.2298736572265625,3.2977294921875,37.586926045016085,236.47016615142525,103.76292175468595,0.7765132874015748,1.8474231730580097,5,2.4630813598632812,2.576171875
w4a16_cache32,32,0,persistent_warm,22,128,210.83823699973436,45.43197900011364,54.53511609994165,57.8801730201394,21.51674042210384,20.938231542343342,506,213,1.52874755859375,3130,13126,3130,9.45648193359375,0,0,0,0.1240234375,9683.7890625,2032,16256,2032,0,2032,4064,5.229877471923828,3.2977294921875,37.66794078947368,231.5373368132783,104.34539916982762,0.8074557086614174,1.8088854438537367,6,2.4630813598632812,2.576171875
w4a16_cache32,32,0,persistent_warm,22,128,195.89907699992182,42.77360000014596,51.19543129990233,55.20266627997443,22.804293215556246,22.202849253330303,480,269,1.4501953125,2128,14128,2128,6.42919921875,0,0,0,0.1240234375,6583.768798828125,2032,16256,2032,0,2032,4064,5.2318267822265625,3.2977294921875,37.99860139860141,219.9290868439267,112.3027241216087,0.8690944881889764,1.7181959909681774,7,2.4630813598632812,2.576171875
w4a16_cache32,32,0,persistent_warm,22,128,197.41765700018732,45.855685000333324,57.775712199963884,61.59666672002459,21.158206437937476,20.645771369546846,469,271,1.416961669921875,3357,12899,3357,10.142303466796875,0,0,0,0.1240234375,10386.080810546875,2032,16256,2032,0,2032,4064,5.2337799072265625,3.2977294921875,37.65739935064936,235.00734764675263,111.4388668890905,0.7934916338582677,1.835994903490255,8,2.4630813598632812,2.576171875
w4a16_cache32,32,0,persistent_warm,26,128,217.4433299996963,44.69536600026913,53.472543999805566,56.19409909983915,22.095053794085004,21.45729893694759,525,246,1.586151123046875,2746,13510,2746,8.29632568359375,0,0,0,0.1240234375,8495.7626953125,2032,16256,2032,0,2032,4064,5.2337799072265625,3.2977294921875,37.91302027027027,227.39728801667707,119.57138441559148,0.8310777559055118,1.7765413126302896,9,2.4630813598632812,2.576171875
w4a16_cache32,32,1,persistent_warm,24,128,225.27436600012152,45.23498499975176,53.80374449987356,57.94579486024303,21.61653439128643,20.98220765294688,553,272,1.670745849609375,2968,13288,2968,8.967041015625,0,0,0,0.1240234375,9182.58984375,2032,16256,2032,0,2032,4064,5.2359161376953125,3.2977294921875,37.75233443708609,230.99353769885465,106.53675527373164,0.8174212598425197,1.804637013272302,0,2.4630813598632812,2.576171875
w4a16_cache32,32,1,persistent_warm,27,128,224.9967879997712,43.465886000376486,54.25310999994508,58.67168386009325,22.195451148712973,21.52385553235786,526,248,1.58917236328125,2653,13603,2653,8.015350341796875,0,0,0,0.1240234375,8208.01904296875,2032,16256,2032,0,2032,4064,5.236114501953125,3.2977294921875,37.95258644067797,226.85938885559617,120.00171309124403,0.836798720472441,1.772338975434345,1,2.4630813598632812,2.576171875
w4a16_cache32,32,1,persistent_warm,30,128,218.75281400025415,43.46300999986852,53.69013999993513,58.419795680047166,22.269752065020608,21.61594227013046,548,287,1.6556396484375,2632,13624,2632,7.951904296875,0,0,0,0.1240234375,8143.061279296875,2032,16256,2032,0,2032,4064,5.238250732421875,3.2977294921875,37.947017006802724,225.70090458017907,137.14109295967796,0.8380905511811023,1.763288317032649,2,2.4630813598632812,2.576171875
w4a16_cache32,32,1,persistent_warm,20,128,179.29437400016468,46.184050000192656,56.8423226998675,60.18243429999529,21.200915031164044,20.746881715439216,401,301,1.211517333984375,3501,12755,3501,10.577362060546875,0,0,0,0.1240234375,10831.59228515625,2032,16256,2032,0,2032,4064,5.242340087890625,3.2977294921875,37.76615359477124,233.87733780453823,111.54839693955834,0.7846333661417323,1.827166701597955,3,2.4630813598632812,2.576171875
w4a16_cache32,32,1,persistent_warm,24,128,219.26798699996652,45.005983999999444,53.282078699930935,58.67247124006098,21.78821584267583,21.163647146950886,528,254,1.59521484375,2903,13353,2903,8.770660400390625,0,0,0,0.1240234375,8981.498291015625,2032,16256,2032,0,2032,4064,5.242340087890625,3.2977294921875,37.624523333333336,228.46370663557167,109.45510253625699,0.8214197834645669,1.7848727080904037,4,2.4630813598632812,2.576171875
w4a16_cache32,32,1,persistent_warm,23,128,219.27578699978767,47.68379200004347,60.71116969997091,64.3626555000901,20.42396842695981,19.88361839781667,549,245,1.658660888671875,3892,12364,3892,11.7586669921875,0,0,0,0.1240234375,12041.254150390625,2032,16256,2032,0,2032,4064,5.244293212890625,3.2977294921875,37.66973040752351,243.21197981417217,104.89074199524944,0.7605807086614174,1.90009359229822,5,2.4630813598632812,2.576171875
w4a16_cache32,32,1,persistent_warm,22,128,202.14193000037994,45.5206649999127,54.405333199974834,59.93470568009797,21.589069715122633,21.03620277167815,487,233,1.471343994140625,3215,13041,3215,9.713287353515625,0,0,0,0.1240234375,9946.76513671875,2032,16256,2032,0,2032,4064,5.244297027587891,3.2977294921875,37.729132450331136,230.4840454177946,108.83442143823723,0.8022268700787402,1.8006566048265202,6,2.4630813598632812,2.576171875
w4a16_cache32,32,1,persistent_warm,22,128,207.67118599997048,43.198060000122496,51.90568190027988,55.319279180093865,22.671028995839528,22.032747281925992,485,263,1.465301513671875,2147,14109,2147,6.486602783203125,0,0,0,0.1240234375,6642.551025390625,2032,16256,2032,0,2032,4064,5.246246337890625,3.2977294921875,37.86309722222222,220.76873665385023,105.93669937438084,0.867925688976378,1.724755755108205,7,2.4630813598632812,2.576171875
w4a16_cache32,32,1,persistent_warm,22,128,201.41404300011345,45.4759849999391,56.55042900002626,59.552573520259095,21.2271888314479,20.697549231076522,469,274,1.416961669921875,3339,12917,3339,10.087921142578125,0,0,0,0.1240234375,10330.39111328125,2032,16256,2032,0,2032,4064,5.248199462890625,3.2977294921875,37.78285016286645,234.64854543326345,109.22773641948892,0.7945989173228346,1.8331917611973707,8,2.4630813598632812,2.576171875
w4a16_cache32,32,1,persistent_warm,26,128,204.7201270002006,44.88579299959383,54.022129600161854,55.61505793998549,21.842783329102062,21.266000002602325,517,256,1.561981201171875,2770,13486,2770,8.36883544921875,0,0,0,0.1240234375,8570.0126953125,2032,16256,2032,0,2032,4064,5.248199462890625,3.2977294921875,37.881973244147154,229.22059124196142,127.00265665610165,0.8296013779527559,1.7907858690778236,9,2.4630813598632812,2.576171875
w4a16_cache32,32,2,persistent_warm,24,128,222.20356700017874,45.81616000041322,56.538193099959244,59.23699103991566,21.44683704711035,20.833934641918813,553,273,1.670745849609375,3051,13205,3051,9.217803955078125,0,0,0,0.1240234375,9439.368408203125,2032,16256,2032,0,2032,4064,5.250152587890625,3.2977294921875,37.87707213114754,233.85875985903505,108.0090671990909,0.8123154527559056,1.8270215613987113,0,2.4630813598632812,2.576171875
w4a16_cache32,32,2,persistent_warm,27,128,210.48691699979827,43.76156299986178,54.146610699945086,58.53416162005486,22.103738668077362,21.490495980937542,515,260,1.555938720703125,2510,13746,2510,7.58331298828125,0,0,0,0.1240234375,7765.600830078125,2032,16256,2032,0,2032,4064,5.250156402587891,3.2977294921875,37.509976351351355,224.73127584003075,128.27400574272212,0.8455954724409449,1.7557130925002402,1,2.4630813598632812,2.576171875
w4a16_cache32,32,2,persistent_warm,30,128,222.42092199985564,45.34502700016674,56.9443914000658,59.50226755984659,21.566748777738713,20.945438961303392,550,288,1.66168212890625,3016,13240,3016,9.112060546875,0,0,0,0.1240234375,9331.073486328125,2032,16256,2032,0,2032,4064,5.252105712890625,3.2977294921875,37.63454605263158,231.65682136936195,134.87939772149434,0.8144685039370079,1.8098189169481402,2,2.4630813598632812,2.576171875
w4a16_cache32,32,2,persistent_warm,20,128,191.36675100025968,45.54647200029649,56.79495679964929,60.8395884600577,21.448446142637646,20.940552756886856,449,254,1.356536865234375,3242,13014,3242,9.79486083984375,0,0,0,0.1240234375,10030.2861328125,2032,16256,2032,0,2032,4064,5.254055023193359,3.2977294921875,37.63235313531353,230.9020534248475,104.51136310493592,0.8005659448818898,1.8039222923816212,3,2.4630813598632812,2.576171875
w4a16_cache32,32,2,persistent_warm,24,128,214.29718300032619,45.34218799972223,54.81087330003901,57.63208128008045,21.579550031685113,20.985331231663313,525,258,1.586151123046875,3162,13094,3162,9.55316162109375,0,0,0,0.1240234375,9782.7841796875,2032,16256,2032,0,2032,4064,5.254055023193359,3.2977294921875,37.879399339934004,232.46093146967152,111.99400600596542,0.8054872047244095,1.8161010271068088,4,2.4630813598632812,2.576171875
w4a16_cache32,32,2,persistent_warm,23,128,222.33086400001412,48.25480099998458,60.46165340003425,64.46615425989876,20.450771591837977,19.899366713605268,546,251,1.64959716796875,4159,12097,4159,12.565338134765625,0,0,0,0.1240234375,12867.297607421875,2032,16256,2032,0,2032,4064,5.257961273193359,3.2977294921875,37.856993730407524,244.55030646389193,103.44942481759321,0.7441560039370079,1.9105492692491557,5,2.4630813598632812,2.576171875
w4a16_cache32,32,2,persistent_warm,22,128,198.28968399997393,44.71568200006004,53.70116509989202,59.82247255984474,21.704125525532692,21.15803270261761,479,241,1.447174072265625,3031,13225,3031,9.157379150390625,0,0,0,0.1240234375,9377.498779296875,2032,16256,2032,0,2032,4064,5.257961273193359,3.2977294921875,37.77684333333333,229.64151299244858,110.94878743163912,0.8135457677165354,1.7940743202535046,6,2.4630813598632812,2.576171875
w4a16_cache32,32,2,persistent_warm,22,128,204.4638689999374,43.21863900031531,54.020530299931096,59.010551960100194,22.504449387909492,21.888602144891117,481,269,1.453216552734375,2148,14108,2148,6.4896240234375,0,0,0,0.1240234375,6645.64404296875,2032,16256,2032,0,2032,4064,5.259914398193359,3.2977294921875,37.68190034364261,221.98535365706329,107.59847256928673,0.8678641732283464,1.734260575445807,7,2.4630813598632812,2.576171875
w4a16_cache32,32,2,persistent_warm,22,128,199.0517419999378,45.546281000042654,57.32022429992867,61.35456024001541,21.203528106186273,20.68312150693234,465,279,1.404876708984375,3348,12908,3348,10.1151123046875,0,0,0,0.1240234375,10358.236083984375,2032,16256,2032,0,2032,4064,5.261867523193359,3.2977294921875,37.73232247557004,234.63422157893064,110.5240264614558,0.7940452755905512,1.8330798560853956,8,2.4630813598632812,2.576171875
w4a16_cache32,32,2,persistent_warm,26,128,210.63211599994247,44.71934699995472,53.781142900015766,57.71263213970996,21.85798875993196,21.259404575951894,522,248,1.57708740234375,2736,13520,2736,8.26611328125,0,0,0,0.1240234375,8464.822998046875,2032,16256,2032,0,2032,4064,5.261867523193359,3.2977294921875,37.712789297658865,228.4144110618974,123.43796612671878,0.8316929133858267,1.7844875864210734,9,2.4630813598632812,2.576171875
w4a16_cache64,64,0,persistent_warm,24,128,33.25402199970995,31.47242799968808,32.73231289986143,34.35954832020797,31.570611444800715,31.5583210055188,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.263828277587891,4.7821044921875,39.717792079207925,162.14202798504854,721.7172106342305,0.0,1.2667345936331917,0,4.009951591491699,4.060546875
w4a16_cache64,64,0,persistent_warm,27,128,33.67471299998215,31.496213999616884,32.54154089977419,33.226641179944636,31.549135205959974,31.53376050875491,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.263828277587891,4.7821044921875,40.4445198019802,164.9926320719807,801.7885705518653,0.0,1.2890049380623492,1,4.009951591491699,4.060546875
w4a16_cache64,64,0,persistent_warm,30,128,34.49706699984745,31.47294799964584,33.77518150018659,40.59253738001644,31.263717317542767,31.244554019319512,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.265781402587891,4.7821044921875,40.44939512195123,167.52550428426153,869.6391493263084,0.0,1.3087930022207932,2,4.009951591491699,4.060546875
w4a16_cache64,64,0,persistent_warm,20,128,34.29543299989746,30.87979300016741,31.821780099789976,32.29525741971884,32.25891373592507,32.23213753868351,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.265781402587891,4.7821044921875,40.672844221105535,163.55167428951438,583.1680270682047,0.0,1.277747455386831,3,4.009951591491699,4.060546875
w4a16_cache64,64,0,persistent_warm,24,128,33.08738500027175,30.879077999998117,31.725252600335807,32.495891879907504,32.2828601880809,32.2656798670616,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.267730712890625,4.7821044921875,40.85937878787879,163.62149417028232,725.3519732611956,0.0,1.2782929232053306,4,4.009951591491699,4.060546875
w4a16_cache64,64,0,persistent_warm,23,128,33.69672300004822,30.860158999985288,31.489647999978843,32.0348973401542,32.341986384672,32.319307584037524,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.267734527587891,4.7821044921875,40.64027777777778,162.4941629479288,682.5589538771198,0.0,1.2694856480306937,5,4.009951591491699,4.060546875
w4a16_cache64,64,0,persistent_warm,22,128,34.217885000089154,31.25704300009602,32.32618340002773,35.09760608011674,31.84101089079292,31.818754654080845,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.267734527587891,4.7821044921875,40.478223880597014,164.33483497185873,642.9386269765848,0.0,1.2838658982176463,6,4.009951591491699,4.060546875
w4a16_cache64,64,0,persistent_warm,22,128,34.42016299959505,31.23816400011492,32.41029450014139,32.95982243985236,31.852834806742376,31.828868721422694,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.269683837890625,4.7821044921875,40.398199004975126,164.2345992565403,639.1602503526444,0.0,1.283082806691721,7,4.009951591491699,4.060546875
w4a16_cache64,64,0,persistent_warm,22,128,34.24416799998653,31.212366000090697,32.14355279983465,33.0979209002453,31.927361353263485,31.904099793453327,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.269687652587891,4.7821044921875,40.702035,164.36550683612057,642.4451602973287,0.0,1.284105522157192,8,4.009951591491699,4.060546875
w4a16_cache64,64,0,persistent_warm,26,128,33.45592699997724,31.161564999820257,31.787817000167706,32.59334055979707,31.98314167895483,31.965654055466462,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.27178955078125,4.7821044921875,40.828390000000006,164.90949014803692,777.141820043357,0.0,1.2883553917815385,9,4.009951591491699,4.060546875
w4a16_cache64,64,1,persistent_warm,24,128,35.620896000182256,31.76578900001914,32.91039160012588,34.40243016018939,31.40476414593112,31.375676482426726,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.271980285644531,4.7821044921875,40.47420689655173,166.6520124234659,673.7618278854412,0.0,1.3019688470583273,0,4.009951591491699,4.060546875
w4a16_cache64,64,1,persistent_warm,27,128,33.996705999925325,31.400789999679546,32.08614419991136,32.612078339907384,31.791931586664766,31.771870392989555,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.272167205810547,4.7821044921875,40.897572139303485,166.1688143263252,794.1945905011887,0.0,1.2981938619244155,1,4.009951591491699,4.060546875
w4a16_cache64,64,1,persistent_warm,30,128,34.28148700004385,31.099306999749388,32.32187340004202,32.803455179828234,31.996249946771783,31.972051343548493,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.2743072509765625,4.7821044921875,40.725120000000004,164.6047578595976,875.1078971563171,0.0,1.2859746707781063,2,4.009951591491699,4.060546875
w4a16_cache64,64,1,persistent_warm,20,128,33.4456800001135,30.99404200020217,32.62012719992526,34.28161547995842,32.090275145134186,32.07191370552964,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.274494171142578,4.7821044921875,40.58759798994975,163.14421629734866,597.9845528610011,0.0,1.2745641898230364,3,4.009951591491699,4.060546875
w4a16_cache64,64,1,persistent_warm,24,128,33.77288199999384,30.947251000270626,32.118648300047425,38.52171989998168,32.01571975672523,31.995406891371502,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.274494171142578,4.7821044921875,41.096763819095486,165.16414993778537,710.6293149635372,0.0,1.2903449213889482,4,4.009951591491699,4.060546875
w4a16_cache64,64,1,persistent_warm,23,128,33.919833000254584,31.12777999967875,32.54920449985548,38.535849899899404,31.80364419258909,31.78408349788037,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.274494171142578,4.7821044921875,40.47556218905473,164.27558735630026,678.069376102983,0.0,1.2834030262210958,5,4.009951591491699,4.060546875
w4a16_cache64,64,1,persistent_warm,22,128,33.91534299998966,31.086581000181468,32.728733500152885,33.99757609982771,31.959828362012658,31.938886298481567,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.274494171142578,4.7821044921875,40.609069999999996,164.04814323123176,648.6739644651893,0.0,1.2816261189939981,6,4.009951591491699,4.060546875
w4a16_cache64,64,1,persistent_warm,22,128,33.60153900030127,31.20770200030165,32.44785149991003,36.729327839902886,31.7821587296432,31.765300922644336,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.274501800537109,4.7821044921875,40.59715346534654,165.71532705656432,654.731915695967,0.0,1.2946509926294087,7,4.009951591491699,4.060546875
w4a16_cache64,64,1,persistent_warm,22,128,34.26416299998891,31.157497000094736,31.96894489992701,32.670710399943346,32.01047302021002,31.98628038064756,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.274505615234375,4.7821044921875,40.953669999999995,165.5218057702756,642.0702586550011,0.0,1.293139107580278,8,4.009951591491699,4.060546875
w4a16_cache64,64,1,persistent_warm,26,128,33.43176599992148,31.10423299995091,33.00597230013408,38.81122041999332,31.763689570532467,31.748332248154767,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.278533935546875,4.7821044921875,40.676353233830845,165.33455904154826,777.7034572466517,0.0,1.2916762425120958,9,4.009951591491699,4.060546875
w4a16_cache64,64,2,persistent_warm,24,128,33.26187300035599,31.04951900013475,31.727482300129846,32.37456056013798,32.1445885664414,32.12722249185731,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.278537750244141,4.7821044921875,40.7759296482412,163.8745937956686,721.5468593648691,0.0,1.280270264028661,0,4.009951591491699,4.060546875
w4a16_cache64,64,2,persistent_warm,27,128,33.19323100004112,31.129905999932816,32.337984400146524,33.15274535980279,31.991366994102677,31.975904437309744,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.278537750244141,4.7821044921875,40.875885,165.23672223300886,813.4188563917309,0.0,1.2909118924453817,1,4.009951591491699,4.060546875
w4a16_cache64,64,2,persistent_warm,30,128,35.16469299984237,31.24186099967119,32.470450600067124,38.37359194016241,31.729763526263614,31.701092020093384,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.279125213623047,4.7821044921875,40.628450495049506,165.72210151427336,853.1284490421821,0.0,1.2947039180802606,2,4.009951591491699,4.060546875
w4a16_cache64,64,2,persistent_warm,20,128,36.04412599997886,31.132848999732232,32.19132830013223,36.26745255964122,31.919151874670074,31.88166652404474,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.2791290283203125,4.7821044921875,40.64902487562189,164.85082882683525,554.875432407814,0.0,1.2878971002096504,3,4.009951591491699,4.060546875
w4a16_cache64,64,2,persistent_warm,24,128,33.537754000008135,31.329929000094126,34.81771470005697,39.570191440225244,31.428465987315175,31.415202841880337,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.2791290283203125,4.7821044921875,40.408607843137254,166.61444950003863,715.6114270500696,0.0,1.3016753867190518,4,4.009951591491699,4.060546875
w4a16_cache64,64,2,persistent_warm,23,128,33.106920999671274,31.05837499970221,31.71165600006134,32.05749408010888,32.15624318103898,32.14002396837417,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.279132843017578,4.7821044921875,40.94624120603015,164.63547272253382,694.7187870544764,0.0,1.2862146306447955,5,4.009951591491699,4.060546875
w4a16_cache64,64,2,persistent_warm,22,128,33.95275999992009,31.18914600008793,32.15626739988693,32.57816140005161,31.94631987124683,31.925202912989572,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.279132843017578,4.7821044921875,40.71758,164.51854720878467,647.9591055352136,0.0,1.2853011500686302,6,4.009951591491699,4.060546875
w4a16_cache64,64,2,persistent_warm,22,128,34.21641400018416,31.272923999949853,35.21906319997469,40.03079294000599,31.326369333255965,31.308788464696097,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.279132843017578,4.7821044921875,40.98968627450981,168.896833932245,642.9662675896309,0.0,1.319506515095664,7,4.009951591491699,4.060546875
w4a16_cache64,64,2,persistent_warm,22,128,33.24145700025838,31.079349999799888,31.936645199857594,32.86798183983592,32.102930825265595,32.08609860968958,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.279136657714844,4.7821044921875,40.800015075376876,164.02674339354627,661.8241793622042,0.0,1.2814589327620802,8,4.009951591491699,4.060546875
w4a16_cache64,64,2,persistent_warm,26,128,33.98068699971191,31.13174899999649,32.85919620007007,40.03601304011681,31.697919699850026,31.67883392313881,0,0,0.0,0,0,0,0.0,0,0,0,0.0,0.0,2032,16256,0,0,2032,4064,5.279136657714844,4.7821044921875,41.03217326732673,167.4504039498576,765.1405046702097,0.0,1.3082062808582624,9,4.009951591491699,4.060546875


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/serving_batch_comparison.csv <==
method,batch_size,seconds,aggregate_generated_tok_s,per_request_generated_tok_s,peak_allocated_GiB,peak_reserved_GiB,hits,misses,evictions,load_bytes,cpu_tail_calls,cpu_cache_hits,cpu_cache_misses,device_to_host_bytes,host_to_device_bytes,expert_forward_calls,expert_assignments,batched_id_transfers,legacy_expert_calls,fused_groups,fused_gemm_calls
bf16,1,0.9956274559999656,32.14053590743997,32.14053590743997,12.997210502624512,14.154296875,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
bf16,2,1.372247113999947,46.63883009631345,23.319415048156724,13.09853458404541,14.162109375,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
bf16,4,2.204275026999767,58.06897888518951,14.517244721297375,13.301185131072998,14.1796875,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
bf16,8,3.9234934550004255,65.24797426990285,8.155996783737857,13.710572242736816,14.68359375,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
w4a16,1,2.0323923269997977,15.744991542670386,15.744991542670386,1.6787948608398438,1.8203125,2330,2420,2420,7850557440,0,0,0,38000,7850696704,512,7680,512,0,553,1106
w4a16,2,2.2645702849999907,28.261432389147625,14.130716194573813,1.6864538192749023,1.828125,2991,3175,3175,10299801600,0,0,0,49328,10299942144,512,15360,512,0,556,1112
w4a16,4,2.7011750090000533,47.38678522254812,11.84669630563703,1.703573226928711,1.845703125,3061,4192,4192,13598982144,0,0,0,58024,13599160064,512,30720,512,0,700,1400
w4a16,8,2.843927573000201,90.01635710783339,11.252044638479171,1.738753318786621,1.861328125,3000,4594,4594,14903083008,0,0,0,60752,14903265792,512,61440,512,0,719,1438


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/speed_ablation.csv <==
method,capacity,repeat,cache_state,prompt_tokens,generated_tokens,ttft_ms,median_tpot_ms,p95_tpot_ms,p99_tpot_ms,decode_tok_s,e2e_tok_s,prefill_misses,prefill_hits,prefill_loaded_GiB,decode_misses,decode_hits,decode_evictions,decode_loaded_GiB,cpu_tail_calls,cpu_cache_hits,cpu_cache_misses,device_to_host_MiB,host_to_device_MiB,expert_forward_calls,expert_assignments,batched_id_transfers,legacy_expert_calls,fused_groups,fused_gemm_calls,host_rss_peak_GiB,nvml_peak_used_GiB,avg_power_W,energy_J,prefill_tok_s,decode_cache_hit_rate,energy_J_per_generated_token,expert_backend
ablation_legacy_reference,16,0,persistent_warm,29,16,679.376503000185,105.25786400012294,121.8051523998838,129.91095527990183,9.360235246826818,7.01169976473693,736,35,2.2236328125,757,1163,757,2.287078857421875,0,0,0,0.0146484375,2342.153564453125,240,1920,240,1920,0,0,5.169807434082031,2.5379638671875,33.83296460176991,76.93255226042987,42.686198112436195,0.6057291666666667,4.808284516276867,legacy_reference
ablation_fused_marlin_moe,16,0,persistent_warm,29,16,283.88535000021875,54.477976000271155,65.01942780009813,65.4510119601673,18.43429941886391,14.577446434672861,717,52,2.166229248046875,702,1218,702,2.12091064453125,0,0,0,0.0146484375,2171.8662109375,240,1920,240,0,240,480,5.1700897216796875,2.5399169921875,35.59618518518518,38.33482051498264,102.1539153041101,0.634375,2.395926282186415,fused_marlin_moe


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/speed_ablation_summary.json <==
{
  "capacity": 16,
  "exact_greedy_tokens": true,
  "last_logits_allclose": true,
  "last_logit_max_abs": 0.421875,
  "legacy_decode_tok_s": 9.360235246826818,
  "fused_decode_tok_s": 18.43429941886391,
  "fused_speedup": 1.969426935622506
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/stream_load_inventory.json <==
{
  "loaded_dense_tensors": 147,
  "ignored_source_tensors": [],
  "packed_expert_tensors": 3072
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/systems_lab.json <==
{
  "backend": "marlin+vllm_fused_marlin_moe",
  "fused_backend_contract": {
    "vllm": "0.26.0",
    "uint4_type_id": 1125899907892224
  },
  "group_size": 128,
  "gu_shape": [
    2048,
    2048
  ],
  "dn_shape": [
    2048,
    1024
  ],
  "native_qweight_dtype": "torch.int32",
  "native_qweight_shape": [
    128,
    4096
  ],
  "packed_bytes": 2162688,
  "pinned": true,
  "h2d_ms": 0.19053759574890136,
  "h2d_GB_s": 11.350452867318024,
  "compute_ms": 0.018739199638366698,
  "serial_sum_ms": 0.20927679538726807,
  "overlapped_ms": 0.236616999927719,
  "overlap_efficiency": 0.8844537605125466,
  "cuda_graph_eager_ms": 0.020155733823776244,
  "cuda_graph_replay_ms": 0.009697279930114745,
  "cuda_graph_speedup": 2.078493553762735,
  "cuda_graph_max_abs": 0.0,
  "cuda_graph_passed": true
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/w4a16_device_integrity.json <==
{
  "device": "cuda:0",
  "moved_construction_tensors": [
    "model.rotary_emb.inv_freq",
    "model.rotary_emb.original_inv_freq"
  ],
  "parameter_count": 147,
  "buffer_count": 18,
  "rotary_inv_freq_devices": {
    "model.rotary_emb": "cuda:0"
  }
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/w4a16_forward_smoke.json <==
{
  "passed": true,
  "input_tokens": 7,
  "logits_device": "cuda:0",
  "logits_shape": [
    1,
    7,
    50304
  ],
  "rotary_inv_freq_devices": {
    "model.rotary_emb": "cuda:0"
  }
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/w4a16_load_memory.json <==
{
  "load_and_conversion_seconds": 142.68621569299967,
  "host_pool_GiB": 3.09375,
  "all_pinned": true,
  "allocated_GiB": 1.282607078552246,
  "reserved_GiB": 1.45703125,
  "host_rss_peak_GiB": 5.730464935302734,
  "nvml_peak_used_GiB": 2.1746826171875,
  "avg_power_W": 29.504361790493775,
  "energy_J": 4205.706466119945
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/results/w4a16_quality.json <==
{
  "wiki": {
    "nll": 2.9180236988224575,
    "perplexity": 18.504680476633794,
    "token_accuracy": 0.44328954333285214,
    "tokens": 20781,
    "configured_batch_size": 50,
    "minimum_batch_size": 50
  },
  "dolly": {
    "nll": 2.392414667230368,
    "perplexity": 10.939878241065243,
    "token_accuracy": 0.5531644105056115,
    "tokens": 8643,
    "configured_batch_size": 50,
    "minimum_batch_size": 50
  },
  "mc_accuracy": 0.7035341365461847,
  "mc_accuracy_norm": 0.7035341365461847,
  "mc_accuracy_raw": 0.5855421686746988
}

==> anc/exact_moe_olmoe_1b_7b_0924_instruct/runtime_prompts.jsonl <==
{"id": "runtime:0", "prompt": "Explain why the sky appears blue in simple terms."}
{"id": "runtime:1", "prompt": "Write a Python function that returns the first n Fibonacci numbers."}
{"id": "runtime:2", "prompt": "A shop discounts a 120 dollar item by 15 percent. What is the final price?"}
{"id": "runtime:3", "prompt": "Compare photosynthesis and cellular respiration."}
{"id": "runtime:4", "prompt": "Give three practical steps for debugging a slow database query."}
{"id": "runtime:5", "prompt": "Write a short story about a robot learning patience."}
{"id": "runtime:6", "prompt": "Explain the difference between RAM and storage."}
{"id": "runtime:7", "prompt": "Plan a healthy vegetarian lunch using common ingredients."}
{"id": "runtime:8", "prompt": "What evidence supports plate tectonics?"}
{"id": "runtime:9", "prompt": "Create a SQL query to find the top five customers by revenue."}


==> anc/exact_moe_olmoe_1b_7b_0924_instruct/wiki_manifest.jsonl <==
{"id": "wiki:3", "text": "Robert Boulter is an English film , television and theatre actor . He had a guest @-@ starring role on the television series The Bill in 2000 . This was followed by a starring role in the play Herons written by Simon Stephens , which was performed in 2001 at the Royal Court Theatre . He had a guest role in the television series Judge John Deed in 2002 . In 2004 Boulter landed a role as \" Craig \" in the episode \" Teddy 's Story \" of the television series The Long Firm ; he starred alongside actors Mark Strong and Derek Jacobi . He was cast in the 2005 theatre productions of the Philip Ridley play Mercury Fur , which was performed at the Drum Theatre in Plymouth and the Menier Chocolate Factory in London . He was directed by John Tiffany and starred alongside Ben Whishaw , Shane Zaza , Harry Kent , Fraser Ayres , Sophie Stanton and Dominic Hall ."}
{"id": "wiki:4", "text": "In 2006 , Boulter starred alongside Whishaw in the play Citizenship written by Mark Ravenhill . He appeared on a 2006 episode of the television series , Doctors , followed by a role in the 2007 theatre production of How to Curse directed by Josie Rourke . How to Curse was performed at Bush Theatre in the London Borough of Hammersmith and Fulham . Boulter starred in two films in 2008 , Daylight Robbery by filmmaker Paris Leonti , and Donkey Punch directed by Olly Blackburn . In May 2008 , Boulter made a guest appearance on a two @-@ part episode arc of the television series Waking the Dead , followed by an appearance on the television series Survivors in November 2008 . He had a recurring role in ten episodes of the television series Casualty in 2010 , as \" Kieron Fletcher \" . Boulter starred in the 2011 film Mercenaries directed by Paris Leonti ."}
{"id": "wiki:11", "text": "In 2000 Boulter had a guest @-@ starring role on the television series The Bill ; he portrayed \" Scott Parry \" in the episode , \" In Safe Hands \" . Boulter starred as \" Scott \" in the play Herons written by Simon Stephens , which was performed in 2001 at the Royal Court Theatre . A review of Boulter 's performance in The Independent on Sunday described him as \" horribly menacing \" in the role , and he received critical reviews in The Herald , and Evening Standard . He appeared in the television series Judge John Deed in 2002 as \" Addem Armitage \" in the episode \" Political Expediency \" , and had a role as a different character \" Toby Steele \" on The Bill ."}
{"id": "wiki:12", "text": "He had a recurring role in 2003 on two episodes of The Bill , as character \" Connor Price \" . In 2004 Boulter landed a role as \" Craig \" in the episode \" Teddy 's Story \" of the television series The Long Firm ; he starred alongside actors Mark Strong and Derek Jacobi . Boulter starred as \" Darren \" , in the 2005 theatre productions of the Philip Ridley play Mercury Fur . It was performed at the Drum Theatre in Plymouth , and the Menier Chocolate Factory in London . He was directed by John Tiffany and starred alongside Ben Whishaw , Shane Zaza , Harry Kent , Fraser Ayres , Sophie Stanton and Dominic Hall . Boulter received a favorable review in The Daily Telegraph : \" The acting is shatteringly intense , with wired performances from Ben Whishaw ( now unrecognisable from his performance as Trevor Nunn 's Hamlet ) , Robert Boulter , Shane Zaza and Fraser Ayres . \" The Guardian noted , \" Ben Whishaw and Robert Boulter offer tenderness amid the savagery . \""}
{"id": "wiki:16", "text": "In 2006 Boulter starred in the play Citizenship written by Mark Ravenhill . The play was part of a series which featured different playwrights , titled Burn / Chatroom / Citizenship . In a 2006 interview , fellow actor Ben Whishaw identified Boulter as one of his favorite co @-@ stars : \" I loved working with a guy called Robert Boulter , who was in the triple bill of Burn , Chatroom and Citizenship at the National . He played my brother in Mercury Fur . \" He portrayed \" Jason Tyler \" on the 2006 episode of the television series , Doctors , titled \" Something I Ate \" . Boulter starred as \" William \" in the 2007 production of How to Curse directed by Josie Rourke . How to Curse was performed at Bush Theatre in the London Borough of Hammersmith and Fulham . In a review of the production for The Daily Telegraph , theatre critic Charles Spencer noted , \" Robert Boulter brings a touching vulnerability to the stage as William . \""}
{"id": "wiki:17", "text": "Boulter starred in two films in 2008 , Daylight Robbery by filmmaker Paris Leonti , and Donkey Punch directed by Olly Blackburn . Boulter portrayed a character named \" Sean \" in Donkey Punch , who tags along with character \" Josh \" as the \" quiet brother ... who hits it off with Tammi \" . Boulter guest starred on a two @-@ part episode arc \" Wounds \" in May 2008 of the television series Waking the Dead as character \" Jimmy Dearden \" . He appeared on the television series Survivors as \" Neil \" in November 2008 . He had a recurring role in ten episodes of the television series Casualty in 2010 , as \" Kieron Fletcher \" . He portrayed an emergency physician applying for a medical fellowship . He commented on the inherent difficulties in portraying a physician on television : \" Playing a doctor is a strange experience . Pretending you know what you 're talking about when you don 't is very bizarre but there are advisers on set who are fantastic at taking you through procedures and giving you the confidence to stand there and look like you know what you 're doing . \" Boulter starred in the 2011 film Mercenaries directed by Paris Leonti ."}
{"id": "wiki:34", "text": "Du Fu ( Wade – Giles : Tu Fu ; Chinese : 杜甫 ; 712 – 770 ) was a prominent Chinese poet of the Tang dynasty . Along with Li Bai ( Li Po ) , he is frequently called the greatest of the Chinese poets . His greatest ambition was to serve his country as a successful civil servant , but he proved unable to make the necessary accommodations . His life , like the whole country , was devastated by the An Lushan Rebellion of 755 , and his last 15 years were a time of almost constant unrest ."}
{"id": "wiki:35", "text": "Although initially he was little @-@ known to other writers , his works came to be hugely influential in both Chinese and Japanese literary culture . Of his poetic writing , nearly fifteen hundred poems have been preserved over the ages . He has been called the \" Poet @-@ Historian \" and the \" Poet @-@ Sage \" by Chinese critics , while the range of his work has allowed him to be introduced to Western readers as \" the Chinese Virgil , Horace , Ovid , Shakespeare , Milton , Burns , Wordsworth , Béranger , Hugo or Baudelaire \" ."}
{"id": "wiki:39", "text": "Traditional Chinese literary criticism emphasized the life of the author when interpreting a work , a practice which Burton Watson attributes to \" the close links that traditional Chinese thought posits between art and morality \" . Since many of Du Fu 's poems feature morality and history , this practice is particularly important . Another reason , identified by the Chinese historian William Hung , is that Chinese poems are typically concise , omitting context that might be relevant , but which an informed contemporary could be assumed to know . For modern Western readers , \" The less accurately we know the time , the place and the circumstances in the background , the more liable we are to imagine it incorrectly , and the result will be that we either misunderstand the poem or fail to understand it altogether \" . Stephen Owen suggests a third factor particular to Du Fu , arguing that the variety of the poet 's work required consideration of his whole life , rather than the \" reductive \" categorizations used for more limited poets ."}
{"id": "wiki:43", "text": "Most of what is known of Du Fu 's life comes from his poems . His paternal grandfather was Du Shenyan , a noted politician and poet during the reign of Empress Wu . Du Fu was born in 712 ; the exact birthplace is unknown , except that it was near Luoyang , Henan province ( Gong county is a favourite candidate ) . In later life , he considered himself to belong to the capital city of Chang 'an , ancestral hometown of the Du family ."}
{"id": "wiki:44", "text": "Du Fu 's mother died shortly after he was born , and he was partially raised by his aunt . He had an elder brother , who died young . He also had three half brothers and one half sister , to whom he frequently refers in his poems , although he never mentions his stepmother ."}
{"id": "wiki:45", "text": "The son of a minor scholar @-@ official , his youth was spent on the standard education of a future civil servant : study and memorisation of the Confucian classics of philosophy , history and poetry . He later claimed to have produced creditable poems by his early teens , but these have been lost ."}
{"id": "wiki:46", "text": "In the early 730s , he travelled in the Jiangsu / Zhejiang area ; his earliest surviving poem , describing a poetry contest , is thought to date from the end of this period , around 735 . In that year , he took the civil service exam , likely in Chang 'an . He failed , to his surprise and that of centuries of later critics . Hung concludes that he probably failed because his prose style at the time was too dense and obscure , while Chou suggests his failure to cultivate connections in the capital may have been to blame . After this failure , he went back to traveling , this time around Shandong and Hebei ."}
{"id": "wiki:47", "text": "His father died around 740 . Du Fu would have been allowed to enter the civil service because of his father 's rank , but he is thought to have given up the privilege in favour of one of his half brothers . He spent the next four years living in the Luoyang area , fulfilling his duties in domestic affairs ."}
{"id": "wiki:48", "text": "In the autumn of 744 , he met Li Bai ( Li Po ) for the first time , and the two poets formed a friendship . David Young describes this as \" the most significant formative element in Du Fu 's artistic development \" because it gave him a living example of the reclusive poet @-@ scholar life to which he was attracted after his failure in the civil service exam . The relationship was somewhat one @-@ sided , however . Du Fu was by some years the younger , while Li Bai was already a poetic star . We have twelve poems to or about Li Bai from the younger poet , but only one in the other direction . They met again only once , in 745 ."}
{"id": "wiki:49", "text": "In 746 , he moved to the capital in an attempt to resurrect his official career . He took the civil service exam a second time during the following year , but all the candidates were failed by the prime minister ( apparently in order to prevent the emergence of possible rivals ) . He never again attempted the examinations , instead petitioning the emperor directly in 751 , 754 and probably again in 755 . He married around 752 , and by 757 the couple had had five children — three sons and two daughters — but one of the sons died in infancy in 755 . From 754 he began to have lung problems ( probably asthma ) , the first of a series of ailments which dogged him for the rest of his life . It was in that year that Du Fu was forced to move his family due to the turmoil of a famine brought about by massive floods in the region ."}
{"id": "wiki:50", "text": "In 755 , he received an appointment as Registrar of the Right Commandant 's office of the Crown Prince 's Palace . Although this was a minor post , in normal times it would have been at least the start of an official career . Even before he had begun work , however , the position was swept away by events ."}
{"id": "wiki:54", "text": "The An Lushan Rebellion began in December 755 , and was not completely suppressed for almost eight years . It caused enormous disruption to Chinese society : the census of 754 recorded 52 @.@ 9 million people , but ten years later , the census counted just 16 @.@ 9 million , the remainder having been displaced or killed . During this time , Du Fu led a largely itinerant life unsettled by wars , associated famines and imperial displeasure . This period of unhappiness was the making of Du Fu as a poet : Even Shan Chou has written that , \" What he saw around him — the lives of his family , neighbors , and strangers – what he heard , and what he hoped for or feared from the progress of various campaigns — these became the enduring themes of his poetry \" . Even when he learned of the death of his youngest child , he turned to the suffering of others in his poetry instead of dwelling upon his own misfortunes . Du Fu wrote :"}
{"id": "wiki:56", "text": "In 756 , Emperor Xuanzong was forced to flee the capital and abdicate . Du Fu , who had been away from the city , took his family to a place of safety and attempted to join the court of the new emperor ( Suzong ) , but he was captured by the rebels and taken to Chang 'an . In the autumn , his youngest son , Du Zongwu ( Baby Bear ) , was born . Around this time Du Fu is thought to have contracted malaria ."}
{"id": "wiki:57", "text": "He escaped from Chang 'an the following year , and was appointed Reminder when he rejoined the court in May 757 . This post gave access to the emperor but was largely ceremonial . Du Fu 's conscientiousness compelled him to try to make use of it : he caused trouble for himself by protesting the removal of his friend and patron Fang Guan on a petty charge . He was arrested but was pardoned in June . He was granted leave to visit his family in September , but he soon rejoined the court and on December 8 , 757 , he returned to Chang 'an with the emperor following its recapture by government forces . However , his advice continued to be unappreciated , and in the summer of 758 he was demoted to a post as Commissioner of Education in Huazhou . The position was not to his taste : in one poem , he wrote :"}
{"id": "wiki:59", "text": "He moved on in the summer of 759 ; this has traditionally been ascribed to famine , but Hung believes that frustration is a more likely reason . He next spent around six weeks in Qinzhou ( now Tianshui , Gansu province ) , where he wrote more than sixty poems ."}
{"id": "wiki:63", "text": "In December 759 , he briefly stayed in Tonggu ( modern Gansu ) . He departed on December 24 for Chengdu ( Sichuan province ) , where he was hosted by local Prefect and fellow poet Pei Di . Du subsequently based himself in Sichuan for most of the next five years . By the autumn of that year he was in financial trouble , and sent poems begging help to various acquaintances . He was relieved by Yan Wu , a friend and former colleague who was appointed governor general at Chengdu . Despite his financial problems , this was one of the happiest and most peaceful periods of his life . Many of Du 's poems from this period are peaceful depictions of his life at \" thatched hut \" . In 762 , he left the city to escape a rebellion , but he returned in summer 764 when he was appointed an advisor to Yan , who was involved in campaigns against the Tibetan Empire ."}
{"id": "wiki:67", "text": "Luoyang , the region of his birthplace , was recovered by government forces in the winter of 762 , and in the spring of 765 Du Fu and his family sailed down the Yangtze , apparently with the intention of making their way there . They traveled slowly , held up by his ill @-@ health ( by this time he was suffering from poor eyesight , deafness and general old age in addition to his previous ailments ) . They stayed in Kuizhou ( in what is now Baidicheng , Chongqing ) at the entrance to the Three Gorges for almost two years from late spring 766 . This period was Du Fu 's last great poetic flowering , and here he wrote 400 poems in his dense , late style . In autumn 766 , Bo Maolin became governor of the region : he supported Du Fu financially and employed him as his unofficial secretary ."}
{"id": "wiki:68", "text": "In March 768 , he began his journey again and got as far as Hunan province , where he died in Tanzhou ( now Changsha ) in November or December 770 , in his 58th year . He was survived by his wife and two sons , who remained in the area for some years at least . His last known descendant is a grandson who requested a grave inscription for the poet from Yuan Zhen in 813 ."}
{"id": "wiki:69", "text": "Hung summarises his life by concluding that , \" He appeared to be a filial son , an affectionate father , a generous brother , a faithful husband , a loyal friend , a dutiful official , and a patriotic subject . \""}
{"id": "wiki:70", "text": "Below is an example of one of Du Fu 's later works , To My Retired Friend Wei ( Chinese : 贈衛八處士 ) . Like many other poems in the Tang it featured the theme of a long parting between friends , which was often due to officials being frequently transferred to the provinces :"}
{"id": "wiki:78", "text": "Since the Song dynasty , critics have called Du Fu the \" poet historian \" ( 詩史 shī shǐ ) . The most directly historical of his poems are those commenting on military tactics or the successes and failures of the government , or the poems of advice which he wrote to the emperor . Indirectly , he wrote about the effect of the times in which he lived on himself , and on the ordinary people of China . As Watson notes , this is information \" of a kind seldom found in the officially compiled histories of the era \" ."}
{"id": "wiki:79", "text": "Du Fu 's political comments are based on emotion rather than calculation : his prescriptions have been paraphrased as , \" Let us all be less selfish , let us all do what we are supposed to do \" . Since his views were impossible to disagree with , his forcefully expressed truisms enabled his installation as the central figure of Chinese poetic history ."}
{"id": "wiki:83", "text": "A second favourite epithet of Chinese critics is that of \" poet sage \" ( 詩聖 shī shèng ) , a counterpart to the philosophical sage , Confucius . One of the earliest surviving works , The Song of the Wagons ( from around 750 ) , gives voice to the sufferings of a conscript soldier in the imperial army and a clear @-@ sighted consciousness of suffering . These concerns are continuously articulated in poems on the lives of both soldiers and civilians produced by Du Fu throughout his life ."}
{"id": "wiki:84", "text": "Although Du Fu 's frequent references to his own difficulties can give the impression of an all @-@ consuming solipsism , Hawkes argues that his \" famous compassion in fact includes himself , viewed quite objectively and almost as an afterthought \" . He therefore \" lends grandeur \" to the wider picture by comparing it to \" his own slightly comical triviality \" ."}
{"id": "wiki:85", "text": "Du Fu 's compassion , for himself and for others , was part of his general broadening of the scope of poetry : he devoted many works to topics which had previously been considered unsuitable for poetic treatment . Zhang Jie wrote that for Du Fu , \" everything in this world is poetry \" , Du wrote extensively on subjects such as domestic life , calligraphy , paintings , animals , and other poems ."}
{"id": "wiki:89", "text": "Du Fu 's work is notable above all for its range . Chinese critics traditionally used the term 集大成 ( jídàchéng- \" complete symphony \" ) , a reference to Mencius ' description of Confucius . Yuan Zhen was the first to note the breadth of Du Fu 's achievement , writing in 813 that his predecessor , \" united in his work traits which previous men had displayed only singly \" . He mastered all the forms of Chinese poetry : Chou says that in every form he \" either made outstanding advances or contributed outstanding examples \" . Furthermore , his poems use a wide range of registers , from the direct and colloquial to the allusive and self @-@ consciously literary . This variety is manifested even within individual works : Owen identifies the , \" rapid stylistic and thematic shifts \" in poems which enable the poet to represent different facets of a situation , while Chou uses the term \" juxtaposition \" as the major analytical tool in her work . Du Fu is noted for having written more on poetics and painting than any other writer of his time . He wrote eighteen poems on painting alone , more than any other Tang poet . Du Fu 's seemingly negative commentary on the prized horse paintings of Han Gan ignited a controversy that has persisted to the present day ."}
{"id": "wiki:90", "text": "The tenor of his work changed as he developed his style and adapted to his surroundings ( \" chameleon @-@ like \" according to Watson ) : his earliest works are in a relatively derivative , courtly style , but he came into his own in the years of the rebellion . Owen comments on the \" grim simplicity \" of the Qinzhou poems , which mirrors the desert landscape ; the works from his Chengdu period are \" light , often finely observed \" ; while the poems from the late Kuizhou period have a \" density and power of vision \" ."}
{"id": "wiki:92", "text": "About two thirds of Du Fu 's 1500 extant works are in this form , and he is generally considered to be its leading exponent . His best lǜshi use the parallelisms required by the form to add expressive content rather than as mere technical restrictions . Hawkes comments that , \" it is amazing that Tu Fu is able to use so immensely stylized a form in so natural a manner \" ."}
{"id": "wiki:96", "text": "According to the Encyclopædia Britannica , Du Fu 's writings are considered by many literary critics to be among the greatest of all time , and it states \" his dense , compressed language makes use of all the connotative overtones of a phrase and of all the intonational potentials of the individual word , qualities that no translation can ever reveal . \""}
{"id": "wiki:97", "text": "In his lifetime and immediately following his death , Du Fu was not greatly appreciated . In part this can be attributed to his stylistic and formal innovations , some of which are still \" considered extremely daring and bizarre by Chinese critics . \" There are few contemporary references to him — only eleven poems from six writers — and these describe him in terms of affection , but not as a paragon of poetic or moral ideals . Du Fu is also poorly represented in contemporary anthologies of poetry ."}
{"id": "wiki:98", "text": "However , as Hung notes , he \" is the only Chinese poet whose influence grew with time \" , and his works began to increase in popularity in the ninth century . Early positive comments came from Bai Juyi , who praised the moral sentiments of some of Du Fu 's works ( although he found these in only a small fraction of the poems ) , and from Han Yu , who wrote a piece defending Du Fu and Li Bai on aesthetic grounds from attacks made against them . Both these writers showed the influence of Du Fu in their own poetic work . By the beginning of the 10th century , Wei Zhuang constructed the first replica of his thatched cottage in Sichuan ."}
{"id": "wiki:99", "text": "It was in the 11th century , during the Northern Song era that Du Fu 's reputation reached its peak . In this period a comprehensive re @-@ evaluation of earlier poets took place , in which Wang Wei , Li Bai and Du Fu came to be regarded as representing respectively the Buddhist , Daoist and Confucian strands of Chinese culture . At the same time , the development of Neo @-@ Confucianism ensured that Du Fu , as its poetic exemplar , occupied the paramount position . Su Shi famously expressed this reasoning when he wrote that Du Fu was \" preeminent ... because ... through all his vicissitudes , he never for the space of a meal forgot his sovereign \" . His influence was helped by his ability to reconcile apparent opposites : political conservatives were attracted by his loyalty to the established order , while political radicals embraced his concern for the poor . Literary conservatives could look to his technical mastery , while literary radicals were inspired by his innovations . Since the establishment of the People 's Republic of China , Du Fu 's loyalty to the state and concern for the poor have been interpreted as embryonic nationalism and socialism , and he has been praised for his use of simple , \" people 's language \" ."}
{"id": "wiki:100", "text": "Du Fu 's popularity grew to such an extent that it is as hard to measure his influence as that of Shakespeare in England : it was hard for any Chinese poet not to be influenced by him . While there was never another Du Fu , individual poets followed in the traditions of specific aspects of his work : Bai Juyi 's concern for the poor , Lu You 's patriotism , and Mei Yaochen 's reflections on the quotidian are a few examples . More broadly , Du Fu 's work in transforming the lǜshi from mere word play into \" a vehicle for serious poetic utterance \" set the stage for every subsequent writer in the genre ."}
{"id": "wiki:101", "text": "In the 20th century , he was the favourite poet of Kenneth Rexroth , who has described him as \" the greatest non @-@ epic , non @-@ dramatic poet who has survived in any language \" , and commented that , \" he has made me a better man , as a moral agent and as a perceiving organism \" ."}
{"id": "wiki:105", "text": "Du Fu 's poetry has made a profound impact on Japanese literature , especially on the literature from the Muromachi period and on scholars and poets in the Edo period , including Matsuo Bashō , the very greatest of all haiku poets . Even in modern Japanese , the term Saint of Poetry ( 詩聖 , shisei ) is mostly synonymous with Du Fu ."}
{"id": "wiki:106", "text": "Until the 13th century , the Japanese preferred Bai Juyi above all poets and there were few references to Du Fu , although his influence can be seen in some kanshi ( \" Chinese poetry made by Japanese poets \" ) anthologies such as Bunka Shūreishū in the 9th century . The first notable Japanese appreciator of Du Fu 's poetry was Kokan Shiren ( 1278 – 1346 ) , a Rinzai Zen patriarch and one of the most prominent authors of the literature of the Five Mountains ; he highly praised Du Fu and made a commentary on some poems of Du Fu from the perspective of a Zen priest in Vol . 11 of Saihokushū . His student Chūgan Engetsu composed many kanshi which were clearly stated \" influenced by Du Fu \" in their prefaces . Chūgan 's student Gidō Shūshin had close connection with the Court and Ashikaga Shogunate and propagated Du Fu 's poetry in the mundane world ; one day Nijō Yoshimoto , the Kampaku regent of the Court and the highest authority of renga poetry , asked Gidō , \" Should I learn the poetry of Du Fu and Li Bai ? \" Gidō dared to reply , \" Yes if you do have enough capability . No if do not . \" Since then , there had been many seminars on Du Fu 's poetry both in Zen temples and in the aristocratic society , and as a result his poetry was often cited in Japanese literature in the Muromachi period , e.g. , Taiheiki , a historical epic in the late 14th century , and some noh plays such as Hyakuman , Bashō , and Shunkan ."}
{"id": "wiki:107", "text": "During the Kan 'ei era of the Edo period ( 1624 – 1643 ) , Shào Chuán ( 邵傳 ) of the Ming Dynasty 's Collective Commentary on Du Fu 's Lǜshi ( 杜律集解 , Toritsu Shikkai ) was imported into Japan , and it gained explosive popularity in Confucian scholars and chōnin ( townspeople ) class . The commentary established Du Fu 's fame as the highest of all poets ; for instance , Hayashi Shunsai , a notable Confucian scholar , commented in Vol . 37 of Gahō Bunshū that Zǐměi [ Du Fu ] was the very best poet in history and praised Shào Chuán 's commentary for its simplicity and readability , while he criticized old commentaries during the Yuan Dynasty were too unfathomable . Matsuo Bashō , the greatest haiku poet , was also strongly influenced by Du Fu ; in Oku no Hosomichi , his masterpiece , he cites the first two lines of A Spring View ( 春望 ) before a haiku as its introduction and also many of his other haiku have similar wording and themes . It is said that when he died in Osaka during a long travel , a copy of Du Fu 's poetry was found with him as one of a few precious items which he was able to carry around ."}
{"id": "wiki:111", "text": "A variety of styles have been used in efforts to translate Du Fu 's work into English . As Burton Watson remarks in The Selected Poems of Du Fu , \" There are many different ways to approach the problems involved in translating Du Fu , which is why we need as many different translations as possible \" ( p. xxii ) . The translators have had to contend with bringing out the formal constraints of the original without sounding laboured to a Western ear ( particularly when translating regulated verse , or lǜshi ) , and accommodating the complex allusions contained particularly in the later works ( Hawkes writes that \" his poems do not as a rule come through very well in translation \" — p. ix ) . One extreme on each issue is represented by Kenneth Rexroth 's One Hundred Poems From the Chinese . His are free translations , which seek to conceal the parallelisms through enjambement and expansion and contraction of the content ; his responses to the allusions are firstly to omit most of these poems from his selection , and secondly to \" translate out \" the references in those works which he does select ."}
{"id": "wiki:112", "text": "Other translators have placed much greater weight on trying to convey a sense of the poetic forms used by Du Fu . Vikram Seth in Three Chinese Poets uses English @-@ style rhyme schemes , whereas Keith Holyoak in Facing the Moon approximates the Chinese rhyme scheme ; both use end @-@ stopped lines and preserve some degree of parallelism . In The Selected Poems of Du Fu , Burton Watson follows the parallelisms quite strictly , persuading the western reader to adapt to the poems rather than vice versa . Similarly , he deals with the allusion of the later works by combining literal translation with extensive annotation ."}
{"id": "wiki:118", "text": "\" Kiss You \" is a song recorded by English @-@ Irish boy band One Direction for their second studio album , Take Me Home ( 2012 ) . It was released as the record 's second single in Germany and the third overall single on 7 January 2013 . The song was composed by Kristoffer Fogelmark , Kristian Lundin , Albin Nedler , Savan Kotecha , Shellback and its producers , Carl Falk and Rami Yacoub . \" Kiss You \" is an upbeat power pop song with electronic effects ; the lyrics detail a protagonist 's infatuation with a significant other . Critics praised the song for its production , calling it a stand @-@ out track on Take Me Home ."}
{"id": "wiki:119", "text": "The track became the group 's sixth top @-@ ten hit in Ireland and the United Kingdom , while attaining top @-@ forty positions in both Belgian territories ( Flanders and Wallonia ) , as well as in Australia , Canada , Denmark , France , New Zealand , and the Netherlands . The single peaked at number 46 on the US Billboard Hot 100 and has been certified gold by the Recording Industry Association of America ( RIAA ) for shipments of 500 @,@ 000 copies . One Direction performed \" Kiss You \" on both the UK and US versions of The X Factor and 3 major concert tours : Take Me Home Tour ( 2013 ) , Where We Are Tour ( 2014 ) and On the Road Again Tour ( 2015 ) ."}
{"id": "wiki:120", "text": "An accompanying music video , designed to display the group 's comedic timing , was directed by Vaughan Arnell , who had previously worked with the group on two other music videos . The clip depicts the band shooting various scenes via a green screen , which include sequences reminiscent of iconic music videos of songs such as the Beach Boys ' \" Surfer Girl \" , Elvis Presley 's \" Jailhouse Rock \" and Rammstein 's \" Mein Land \" . The music video received 10 @.@ 4 million views in a 24 @-@ hour period and positive commentary from reviewers , who appreciated its carefree , jubilant nature ."}
{"id": "wiki:121", "text": "The song was included in the dancing game Just Dance 2014 , and is also one of the select songs available on the demo version . Additionally , it is the final main track on the US edition of Now That 's What I Call Music ! 46 ."}
{"id": "wiki:125", "text": "\" Kiss You \" was written by Kristoffer Fogelmark , Kristian Lundin , Albin Nedler , Savan Kotecha , Shellback , and its producers , Carl Falk and Rami Yacoub . Falk , Kotecha , and Yacoub had collaboratively composed One Direction 's previous hit singles , \" What Makes You Beautiful \" , \" One Thing \" , and \" Live While We 're Young \" . In April 2012 , The Independent reported that Simon Cowell , the group 's manager , had challenged prominent songwriters to compete for space on One Direction 's second album . Falk said , \" It 's important to get their personalities on the music . \" In addition , the article reported that Syco Records was working on candidates that included Max Martin and Lundin ."}
{"id": "wiki:126", "text": "\" Kiss You \" was chosen as the second US single and third international from their second studio album , Take Me Home . Liam Payne , a group member , in a November 2012 interview with MTV News , explained why they chose \" Kiss You \" as the album 's second single in the US . Payne was quoted as saying : \" With the album , that 's the first one that we listened to and we were like , ' Yeah , we love this song ' \" . According to a MTV News article , the number was released digitally in the United States on 17 November 2012 . By 18 January 2013 , the song had not been officially promoted to US radio stations . The track , however , was released by Sony Music Entertainment on 8 February 2013 , as the record 's second single in Germany ."}
{"id": "wiki:130", "text": "\" Kiss You \" is an uptempo , upbeat power pop song which runs for a duration of 3 : 04 ( 3 minutes , four seconds ) . The track features electronic effects , colossal hooks , a \" na na na \" breakdown , and a Motown @-@ tinged melody . One Direction 's vocal range in the song span from the note of E4 to C ♯ 6 . Instrumentation includes guitar strings , piano lines and vocals . Written in the key of E major , the beat is set in common time and moves at a quick 90 beats per minute , according to the digital sheet music published at Musicnotes.com by Sony / ATV Music Publishing . Likewise , Matt Collar from Allmusic noted that the track is \" frenetically hyper \" . The lyrical content regards the protagonist 's infatuation with a significant other , and incorporates euphemisms for sexual intercourse in the lines \" If you don ’ t wanna take it slow / And you just wanna take me home / Baby say yeah , yeah , yeah , yeah , yeah . \""}
{"id": "wiki:131", "text": "\" Kiss You \" was well received by contemporary music critics , who centred on its quality of production . Both Rolling Stone 's Jon Dolan , who praised its effectiveness , and Chris Payne of Billboard , who appreciated the melody , described \" Kiss You \" as one of the album 's highlights . Alexis Petridis for The Guardian commended the track 's chorus as \" hard to dislodge from your brain \" . Robert Copsey of Digital Spy noted the song 's possibility to become an international hit , applauding it sonically . A reviewer for MTV News described the track 's lyricism as \" butterflies @-@ inducing \" , and Sam Lansky of Idolator wrote that \" Kiss You \" is noticeably a stand @-@ out track on its parent album . Melinda Newman , writing for HitFix , regarded the song as \" a bouncy , electronic infectious ditty , \" while Chris Younie , a critic from 4Music , deemed it an \" amazing pop song \" , lauding the group 's falsetto and its \" head @-@ banging anthemic \" chorus ."}
{"id": "wiki:135", "text": "The single made its Irish Singles Chart debut at number 24 on the week ending 13 December 2012 . It peaked at number seven on the week ending 17 January 2013 , marking their sixth top ten appearance in Ireland . \" Kiss You \" entered at number 152 in the UK Singles Chart on 24 November 2012 . It peaked at number nine on the UK Singles Chart on 26 January 2013 , becoming One Direction 's sixth top ten hit in the United Kingdom . On the week ending 18 November 2012 , \" Kiss You \" debuted at number 90 on the United States Billboard Hot 100 due to digital download sales from its parent album . As a result of an \" end @-@ of @-@ year download rush \" on the week ending 30 December 2012 , the track re @-@ entered the Hot 100 at number 83 . After the accompanying music video was released , the song re @-@ entered the Hot 100 at number 65 . \" Kiss You \" had sold 207 @,@ 000 digital downloads in the US by 18 January 2013 . The single ultimately peaked at number 46 on the Hot 100 and was certified gold by the Recording Industry Association of America ( RIAA ) on 25 April 2013 , denoting shipments of 500 @,@ 000 copies ."}
{"id": "wiki:136", "text": "The song became One Direction 's fourth top @-@ forty hit on the Canadian Hot 100 , peaking at number 30 . The single bowed at number 13 on the Australian Singles Chart on 27 January 2013 , marking its peak position and the group 's fourth top twenty hit in Australia . The song has been certified platinum by the Australian Recording Industry Association ( ARIA ) for shipments of 70 @,@ 000 copies . The track entered the New Zealand Singles Chart at number 17 on 11 January 2013 . It peaked at number 13 in its third and fourth charting weeks , becominh the group 's sixth top @-@ forty appearance in New Zealand . \" Kiss You \" has received a gold certification from the Recording Industry Association of New Zealand ( RIANZ ) , indicating sales of 7 @,@ 500 copies . The track also reached the top 40 in both Belgian territories ( Flanders and Wallonia ) , as well as in the Czech Republic , Denmark , France , the Netherlands , and South Korea . In addition , \" Kiss You \" received gold certifications from the IFPI Norway and Denmark associations , signifying collective shipments of 20 @,@ 000 units ."}
{"id": "wiki:140", "text": "The accompanying music video , directed by Vaughan Arnell , who had previously directed One Direction 's music videos for \" Live While We 're Young \" and \" Little Things \" , was designed to showcase the group 's comedic timing . Inspired by the Beach Boys , cult surfing films , old Hollywood , and British cinema , the music video incorporates \" a technicolor vibe and a British kind of romp \" , as noted by Arnell in a MTV News interview ."}
{"id": "wiki:141", "text": "Shot by November 2012 , the music video was characterised , in several MTV News interviews , as \" bigger than anything we 've done before \" by Zayn Malik , as \" a lot of hard work \" by Payne , as \" pure stupidity \" by Louis Tomlinson , and as \" I wouldn 't say [ it 's ] comedy , it 's all tongue @-@ in @-@ cheek \" by Arnell . Premiering worldwide on Vevo on 7 January 2013 , the music video depicts the band shooting different scenes via a green screen , dressed as sailors , surfers , skiers and jailers . The video features scenes reminiscent of the films South Pacific , To Catch a Thief , Jailhouse Rock and Beach Blanket Bingo , as well as the iconic music videos of songs such as The Beach Boys ' \" Surfer Girl \" , Elvis Presley 's \" Blue Hawaii \" and Rammstein 's \" Mein Land \" , among others ."}
{"id": "wiki:142", "text": "The music video garnered 10 @.@ 4 million views in a 24 @-@ hour period , failing to attain the Vevo record held by Justin Bieber 's \" Beauty and a Beat \" music video ( 10 @.@ 6 million ) . Despite a 34 % gain in weekly activity to their Vevo channel , with the clip 's success and preceding teaser videos earning 38 million views during the week , One Direction held at number two on the Billboard 's Social 50 chart A 15 % rise in Facebook reaction gave way to a 154 @,@ 000 increase in Facebook likes during the week . 191 @,@ 000 Twitter followers added contributed to their overall fan base increase as well ."}
{"id": "wiki:143", "text": "Melinda Newman , a contributor for HitFix , favoured the clip as having \" everything a video by a boy band should be \" and found group 's careless tone delightful . Rebecca Macatee of E ! Online praised its \" intentionally cheesy and utterly adorable \" sequences , and MTV News 's Jocelyn Vena described the clip as \" conquering old Hollywood \" . Molly Chance , writing for Zap2it , was convinced that upon watching the \" adorable \" music video , the viewer should have a hard time disliking the group . Mikael Wood , the critic for Los Angeles Times , commended the group for \" having a genuinely great time \" , rather than going through the motions ."}
{"id": "wiki:147", "text": "As part of its promotion , One Direction performed the song on televised programmes and during their worldwide Take Me Home Tour ( 2013 ) . One Direction performed the track on The Today Show at the Rockefeller Center on 13 November 2012 , to a record crowd estimated at 15 @,@ 000 . \" Kiss You \" was included in the set list of the group 's 3 December 2012 sold @-@ out show at New York City 's Madison Square Garden . One Direction delivered a performance of \" Kiss You \" , in front of a video game @-@ themed set , on the final of the ninth series of The X Factor UK on 10 December 2012 . According to the Daily Mail , their \" energetic rendition \" of \" Kiss You \" proved that the group have an elusive quality . On 12 December 2012 , the group also performed the number on the final of the second season of The X Factor USA . Considering One Direction the \" franchise 's biggest success story \" , an editor for The Huffington Post opined that the boy band 's prominent presence on both the US and UK versions of The X Factor seemed fitting . Not only Take Me Home Tour , they also performance in Where We Are Tour ( 2014 ) & On the Road Again Tour ( 2015 )"}
{"id": "wiki:179", "text": "The Ise @-@ class battleships ( 伊勢型戦艦 , Ise @-@ gata senkan ) were a pair of dreadnought battleships built for the Imperial Japanese Navy ( IJN ) during World War I. Originally intended to be repeats of the preceding Fusō class , they were redesigned before construction began . Both ships carried supplies for the survivors of the Great Kantō earthquake in 1923 . They were modernized in 1934 – 37 with improvements to their armour and machinery and a rebuilt superstructure in the pagoda mast style . Afterwards they played a minor role in the Second Sino @-@ Japanese War ."}
{"id": "wiki:180", "text": "Despite the expensive reconstructions , both vessels were considered obsolete by the eve of the Pacific War , and neither saw significant action in the early years of the war . Following the loss of most of the IJN 's large aircraft carriers during the Battle of Midway in mid @-@ 1942 , they were rebuilt with a flight deck replacing the rear pair of gun turrets to give them the ability to operate an air group of floatplanes . A lack of aircraft and qualified pilots , however , meant that they never actually operated their aircraft in combat . While awaiting their air group the sister ships were sometimes used to ferry troops and material to Japanese bases . They participated in the Battle of Cape Engaño in late 1944 , where they decoyed the American carrier fleet supporting the invasion of Leyte away from the landing beaches . Afterwards both ships were transferred to Southeast Asia ; in early 1945 they participated in Operation Kita , where they transported petrol and other strategic materials to Japan . The sisters were then reduced to reserve until they were sunk during American airstrikes in July . After the war they were scrapped in 1946 – 47 ."}
{"id": "wiki:184", "text": "The design of the Fusō @-@ class battleships was shaped both by the ongoing international naval arms race and a desire among Japanese naval planners to maintain a fleet of capital ships powerful enough to defeat the United States Navy in an encounter in Japanese territorial waters . The IJN 's fleet of battleships had proven highly successful in 1905 , the last year of the Russo @-@ Japanese War , which culminated in the destruction of the Russian Second and Third Pacific Squadrons at the Battle of Tsushima ."}
{"id": "wiki:185", "text": "In the aftermath , the Japanese Empire immediately turned its focus to the two remaining rivals for imperial dominance in the Pacific Ocean : Britain and the United States . Satō Tetsutarō , a Japanese Navy admiral and military theorist , speculated that conflict would inevitably arise between Japan and at least one of its two main rivals . To that end , he called for the Japanese Navy to maintain a fleet with at least 70 % as many capital ships as the US Navy . This ratio , Satō theorized , would enable the Imperial Japanese Navy to defeat the US Navy in one major battle in Japanese waters in any eventual conflict . Accordingly , the 1907 Imperial Defence Policy called for the construction of a battle fleet of eight modern battleships , 20 @,@ 000 long tons ( 20 @,@ 321 t ) each , and eight modern armoured cruisers , 18 @,@ 000 long tons ( 18 @,@ 289 t ) each . This was the genesis of the Eight @-@ Eight Fleet Program , the development of a cohesive battle line of sixteen capital ships ."}
{"id": "wiki:186", "text": "The launch of HMS Dreadnought in 1906 by the Royal Navy raised the stakes , and complicated Japan 's plans . Displacing 17 @,@ 900 long tons ( 18 @,@ 200 t ) and armed with ten 12 @-@ inch ( 30 @.@ 5 cm ) guns , Dreadnought rendered all existing battleships obsolete by comparison . The launch of the battlecruiser HMS Invincible the following year was a further setback for Japan 's quest for parity . When the two new Satsuma @-@ class battleships and two Tsukuba @-@ class armoured cruisers , launched by 1911 , were outclassed by their British counterparts , the Eight @-@ Eight Fleet Program was restarted ."}
{"id": "wiki:187", "text": "The first battleships built for the renewed Eight @-@ Eight Fleet Program were the two dreadnoughts of the Kawachi class , ordered in 1907 and laid down in 1908 . In 1910 , the Navy put forward a request to the Diet ( parliament ) to secure funding for the entirety of the program at once . Because of economic constraints , only four battlecruisers and a single battleship of the Fusō class were ultimately approved by the Diet . Three more Fusō @-@ class ships ( Yamashiro , Ise , and Hyūga ) were approved and all three were ordered in April 1913 . While Yamashiro was laid down later that year , the IJN lacked the funding to proceed with the construction of Ise and Hyūga until the Diet authorized additional funding for the ships in July 1914 ."}
{"id": "wiki:191", "text": "The progress of Fusō 's construction , while the IJN waited for the funding to be released and foreign developments , caused the IJN to reassess the Fusō @-@ class design . The distribution of the midships gun turrets was the most obvious flaw as they complicated the protection of the midships magazine and exposed more of the ship to the blast effects of the guns when they fired . Another issue was that Japanese sailors had problems maintaining a high rate of fire with the 45 @.@ 36 @-@ kilogram ( 100 @.@ 0 lb ) shells used in the manually loaded 152 @-@ millimetre ( 6 in ) secondary guns used in the Fusō class and earlier designs . To resolve this issue , the IJN designed a smaller 140 @-@ millimetre ( 5 @.@ 5 in ) gun that offset its lighter shell weight with a higher rate of fire . It also decided that the barbette armour of the earlier ships was too thin and wanted a modest increase in speed to partially counter the higher speeds of the latest foreign ships like the British Queen Elizabeth @-@ class battleships and Russian Borodino @-@ class battlecruisers . For financial reasons more powerful engines could not be ordered so the new design was lengthened slightly and the boiler rooms enlarged to increase speed by 0 @.@ 5 knots ( 0 @.@ 93 km / h ; 0 @.@ 58 mph ) to 23 knots ( 43 km / h ; 26 mph ) . To save weight the forecastle deck was shortened so that the lower midships gun turret was lower than in the Fusō class . This reduced the crew 's accommodations despite a significant increase in the crew 's numbers and naval historian Fukui Shizuo believed that these ships had the worst habitability of any Japanese capital ship . The final design was designated A @-@ 92 by the IJN and differed enough from the A @-@ 64 design of the Fusō class that it was considered a separate class ."}
{"id": "wiki:192", "text": "The ships had a length of 208 @.@ 18 metres ( 683 ft 0 in ) overall , a beam of 28 @.@ 65 metres ( 94 ft 0 in ) and a draught of 8 @.@ 93 metres ( 29 ft 4 in ) at deep load . They displaced 36 @,@ 500 long tons ( 37 @,@ 100 t ) at deep load , roughly 650 long tons ( 660 t ) more than the preceding class . Their crew consisted of 1 @,@ 360 officers and enlisted men . They had a metacentric height of 1 @.@ 737 metres ( 5 ft 8 @.@ 4 in ) at deep load ."}
{"id": "wiki:193", "text": "During the ships ' modernization during the 1930s , their forward superstructures were enlarged with multiple platforms added to their tripod foremasts . Both ships were also given torpedo bulges to improve their underwater protection and to compensate for the weight of the additional armour . In addition , their sterns were lengthened by 7 @.@ 62 metres ( 25 @.@ 0 ft ) . These changes increased their overall length to 213 @.@ 8 metres ( 701 ft ) , their beam to 31 @.@ 75 metres ( 104 ft 2 in ) and their draft to 9 @.@ 45 metres ( 31 ft 0 in ) . Their displacement increased over 5 @,@ 000 long tons ( 5 @,@ 100 t ) to 42 @,@ 001 long tons ( 42 @,@ 675 t ) at deep load . The crew now numbered 1 @,@ 376 officers and enlisted men ."}
{"id": "wiki:197", "text": "The Ise @-@ class ships had two sets of direct @-@ drive steam turbines , each of which drove two propeller shafts with 3 @.@ 429 @-@ metre ( 11 ft 3 in ) propellers . The high @-@ pressure turbines drove the wing shafts while the low @-@ pressure turbines drove the inner shafts . The turbines were designed to produce a total of 40 @,@ 000 or 45 @,@ 000 shaft horsepower ( 30 @,@ 000 or 34 @,@ 000 kW ) ( Hyūga and Ise respectively ) , using steam provided by 24 Kampon Ro Gō water @-@ tube boilers at working pressures of 13 – 16 @.@ 9 kg / cm2 ( 1 @,@ 275 – 1 @,@ 657 kPa ; 185 – 240 psi ) . Both ships comfortably exceeded their designed speed of 23 knots ( 43 km / h ; 26 mph ) during their sea trials ; Ise reached 23 @.@ 6 knots ( 43 @.@ 7 km / h ; 27 @.@ 2 mph ) from 56 @,@ 498 shp ( 42 @,@ 131 kW ) and Hyūga exceeded that with 24 knots ( 44 km / h ; 28 mph ) from 63 @,@ 211 shp ( 47 @,@ 136 kW ) . Each of the boilers consumed a mixture of coal and oil and the ships had a stowage capacity of 4 @,@ 607 long tons ( 4 @,@ 681 t ) of coal and 1 @,@ 411 long tons ( 1 @,@ 434 t ) of fuel oil , which gave them a range of 9 @,@ 680 nautical miles ( 17 @,@ 930 km ; 11 @,@ 140 mi ) at a speed of 14 knots ( 26 km / h ; 16 mph ) . Ise and Hyūga had three generators of 150 kilowatts ( 200 hp ) capacity and two 250 @-@ kilowatt ( 340 hp ) turbo generators at 225 volts ."}
{"id": "wiki:198", "text": "During their 1930s modernization , the boilers on each ship were replaced by eight new Kampon oil @-@ fired boilers , fitted into the former aft boiler room , and the forward funnel was removed . The turbines were replaced by four geared Kampon turbines with a designed output of 80 @,@ 000 shp ( 60 @,@ 000 kW ) intended to increase their speed to 24 @.@ 5 knots ( 45 @.@ 4 km / h ; 28 @.@ 2 mph ) . On her trials , Ise reached a top speed of 25 @.@ 26 knots ( 46 @.@ 78 km / h ; 29 @.@ 07 mph ) from 81 @,@ 050 shp ( 60 @,@ 440 kW ) . The fuel storage of the ships was increased to a total of 5 @,@ 113 long tons ( 5 @,@ 195 t ) of fuel oil that gave them a range of 7 @,@ 870 nautical miles ( 14 @,@ 580 km ; 9 @,@ 060 mi ) at a speed of 16 knots ( 30 km / h ; 18 mph ) ."}
{"id": "wiki:202", "text": "The twelve 45 @-@ calibre 35 @.@ 6 cm ( 14 @.@ 0 in ) Type 41 guns of the Ise class were mounted in three pairs of twin @-@ gun , superfiring turrets . Numbered one through six from front to rear , each turret weighed 655 long tons ( 666 t ) . The hydraulically powered turrets had an elevation capability of − 5 / + 20 degrees . The guns had a rate of fire of 1 @.@ 5 – 2 rounds per minute and could be loaded at any angle between -3 and + 20 degrees . In 1921 the elevation was increased to + 30 degrees and then to + 43 degrees during their mid @-@ 1930s modernization , except for No. 6 turret as its supporting structure could not be lowered . The recoil mechanism of the guns was also changed from a hydraulic to a pneumatic system , which allowed for a faster firing cycle of the main guns ."}
{"id": "wiki:203", "text": "By World War II , the guns used Type 91 armour @-@ piercing , capped shells . Each of these shells weighed 673 @.@ 5 kilograms ( 1 @,@ 485 lb ) and was fired at a muzzle velocity of 770 – 775 metres per second ( 2 @,@ 530 – 2 @,@ 540 ft / s ) . They had a maximum range of 25 @,@ 000 metres ( 27 @,@ 000 yd ) at + 20 degrees of elevation and 35 @,@ 450 meters ( 38 @,@ 770 yd ) at + 43 degrees after modernization . Also available was a 625 @-@ kilogram ( 1 @,@ 378 lb ) high @-@ explosive shell that had a muzzle velocity of 805 metres per second ( 2 @,@ 640 ft / s ) . A special Type 3 Sanshikidan incendiary shrapnel shell was developed in the 1930s for anti @-@ aircraft use ."}
{"id": "wiki:204", "text": "The ships ' secondary armament consisted of twenty 50 @-@ calibre 14 @-@ centimetre Type 3 . Eighteen of these were mounted in casemates in the forecastle and superstructure and the remaining pair were mounted on the deck above them and protected by gun shields . They had a maximum elevation of + 20 degrees which gave them ranges of 16 @,@ 300 metres ( 17 @,@ 800 yd ) . Each gun had a rate of fire of up to 10 rounds per minute . Anti @-@ aircraft defence was provided by four 40 @-@ calibre 3rd Year Type 8 @-@ centimetre AA guns in single mounts . The 7 @.@ 62 @-@ centimetre ( 3 in ) high @-@ angle guns had a maximum elevation of + 75 degrees , and had a rate of fire of 13 to 20 rounds per minute . They fired a 6 kg ( 13 lb ) projectile with a muzzle velocity of 680 m / s ( 2 @,@ 200 ft / s ) to a maximum height of 7 @,@ 500 metres ( 24 @,@ 600 ft ) . The ships were also fitted with six submerged 53 @.@ 3 @-@ centimetre ( 21 @.@ 0 in ) torpedo tubes , three on each broadside . They carried twelve to eighteen 6th Year Type torpedoes which had a 200 @-@ kilogram ( 440 lb ) warhead . They had three settings for range and speed : 15 @,@ 000 metres ( 16 @,@ 000 yd ) at 26 knots ( 48 km / h ; 30 mph ) , 10 @,@ 000 metres ( 11 @,@ 000 yd ) at 32 knots ( 59 km / h ; 37 mph ) , or 7 @,@ 000 metres ( 7 @,@ 700 yd ) at 37 knots ( 69 km / h ; 43 mph ) ."}
{"id": "wiki:205", "text": "In 1931 – 33 the AA guns were replaced with eight 40 @-@ caliber 12 @.@ 7 cm ( 5 @.@ 0 in ) Type 89 dual @-@ purpose guns , fitted on both sides of the forward superstructures in four twin @-@ gun mounts . When firing at surface targets , the guns had a range of 14 @,@ 700 metres ( 16 @,@ 100 yd ) ; they had a ceiling of 9 @,@ 440 metres ( 30 @,@ 970 ft ) at their maximum elevation of + 90 degrees . Their maximum rate of fire was 14 rounds a minute , but their sustained rate of fire was around eight rounds per minute . Two twin @-@ gun mounts for license @-@ built Vickers two @-@ pounder light AA guns were also added . These guns had a maximum elevation of + 80 degrees and a rate of fire of 200 rounds per minute . The pair of 14 cm guns on the upper deck were removed at this time ."}
{"id": "wiki:206", "text": "During the mid @-@ 1930s reconstruction the torpedo tubes were removed and the Vickers two @-@ pounders were replaced by twenty license @-@ built Hotchkiss 25 mm Type 96 light AA guns in 10 twin @-@ gun mounts . This was the standard Japanese light AA gun during World War II , but it suffered from severe design shortcomings that rendered it a largely ineffective weapon . According to historian Mark Stille , the twin and triple mounts \" lacked sufficient speed in train or elevation ; the gun sights were unable to handle fast targets ; the gun exhibited excessive vibration ; the magazine was too small , and , finally , the gun produced excessive muzzle blast \" . These 25 @-@ millimetre ( 0 @.@ 98 in ) guns had an effective range of 1 @,@ 500 – 3 @,@ 000 metres ( 1 @,@ 600 – 3 @,@ 300 yd ) , and an effective ceiling of 5 @,@ 500 metres ( 18 @,@ 000 ft ) at an elevation of 85 degrees . The maximum effective rate of fire was only between 110 and 120 rounds per minute because of the frequent need to change the fifteen @-@ round magazines . In addition the forward pair of 14 cm guns in the forecastle were removed at this time and the maximum elevation of the remaining guns was increased to + 30 degrees ."}
{"id": "wiki:210", "text": "The Ise @-@ class ships ' waterline protective belt had a maximum thickness of 299 mm ( 11 @.@ 8 in ) of Vickers cemented armour amidships ; below it was a strake of 100 mm ( 3 @.@ 9 in ) armour . The upper armoured deck consisted of two layers of high @-@ tensile steel 55 mm ( 2 @.@ 2 in ) thick and the lower armoured deck also consisted of two layers of high @-@ tensile steel , but only 30 mm ( 1 @.@ 2 in ) thick . The sides of this deck sloped downwards to meet the bottom of the lower strake of the belt armour . The ends of the belt armour were closed off by bulkheads that ranged in thickness from 203 to 102 mm ( 8 to 4 in ) . The turrets were protected with an armour thickness of 254 mm ( 10 in ) on the face and 76 mm on the roof . The casemate armour was 149 mm ( 5 @.@ 9 in ) thick and that of the barbettes was 299 mm thick rather than the originally planned 305 mm . The sides of the conning tower were 305 mm thick ."}
{"id": "wiki:211", "text": "The Ise class were the only Japanese battleships to place the powder magazine above the shell magazine as the IJN wished to put as much space as possible between the highly flammable propellant and mine and torpedo detonations . The danger from plunging shells at long distances was not appreciated until the fatal magazine explosions of three British battlecruisers during the 1916 Battle of Jutland graphically demonstrated the point . To further protect the magazines the depth of the double bottom was increased to a total of 3 @.@ 58 metres ( 11 ft 9 in ) underneath the barbettes and magazines . Additionally , the vessels contained 660 watertight compartments to preserve buoyancy in the event of battle damage . In addition to the torpedo bulge added when the ships were modernized , the deck armour over the machinery and magazines was increased to a total thickness of 140 mm . Inside the original skin of the ships , two torpedo bulkheads were also added and the turret roofs were increased to a total of 152 millimetres ( 6 in ) of armour ."}
{"id": "wiki:215", "text": "While the details of the ship 's fire @-@ control instruments are not fully available , it is known that the ships were fitted with a fire @-@ control director after completion . No computer was fitted at that time and data from the rangefinders had to be processed manually . Turrets 2 , 3 , and 5 were built with imported 6 @-@ metre ( 19 ft 8 in ) Bausch & Lomb rangefinders . These were felt to be inferior to the British Barr & Stroud instruments used on other ships and were removed in 1920 . They were replaced by either the British rangefinders or domestically built instruments of 6 or 8 metres ( 19 ft 8 in or 26 ft 3 in ) length . In the late 1920s the fire @-@ control systems were upgraded and additional platforms were added to the foremast to accommodate them . A pair of directors for the 12 @.@ 7 cm AA guns were added , one on each side of the forward superstructure , in the early 1930s . The fire @-@ control systems were again upgraded in the mid @-@ 1930s and directors were added for the 25 mm AA guns . Both ships had 10 @-@ metre ( 32 ft 10 in ) rangefinders installed at the top of the pagoda mast at that time . Type 21 air @-@ search radars were installed aboard the sisters in mid @-@ 1942 ."}
{"id": "wiki:219", "text": "Ise was briefly fitted with an aircraft flying @-@ off platform for a Mitsubishi 1MF3 fighter on Turret No. 2 in 1927 . It was replaced by a platform on Turret No. 5 for a Yokosuka E1Y reconnaissance floatplane in 1928 – 29 . A catapult and a collapsible 4 @-@ tonne ( 3 @.@ 9 @-@ long @-@ ton ) crane were fitted on the stern during the mid @-@ 1930s modernization , and the ships were equipped to operate three floatplanes , although no hangar was provided . The initial Nakajima E4N2 biplanes were replaced by Nakajima E8N2 biplanes in 1938 ."}
{"id": "wiki:223", "text": "The sinking of the British capital ships Prince of Wales and Repulse by Japanese land @-@ based aircraft on 10 December 1941 led the IJN to realize that battleships could not operate in the face of enemy aircraft and required friendly air support to protect them . The loss of four Japanese aircraft carriers during the Battle of Midway in June 1942 severely limited the ability of the IJN to provide any air cover and alternatives were sought . Earlier proposals to convert one or more battleships into carriers had been made and rejected at the beginning of the war , but they were revived after Midway . Plans for more elaborate conversions were rejected on the grounds of expense and , most critically , time , and the IJN settled on removing the rear pair of turrets and replacing them with a flight deck equipped with two catapults to launch floatplanes . The Ise @-@ class ships were selected for the conversion because Hyūga had suffered an explosion in Turret No. 5 in early May that virtually destroyed the turret and their Turret No. 6 could not elevate to the full + 43 degrees deemed necessary for the long @-@ range engagement anticipated by the IJN . The Fusōs were scheduled to follow once the first two were completed ."}
{"id": "wiki:227", "text": "The rear turrets , the barbettes and their supporting structures were removed beginning in early 1943 and the openings in the middle deck were covered by 152 mm plates salvaged from the turret armour . All of the 14 cm guns were removed and the casemate openings sealed off . Four additional twin 12 @.@ 7 cm mounts were added , one pair abreast the funnel and the other abreast the conning tower . The original ten twin 25 mm gun mounts were replaced by triple mounts and nine new triple mounts were added , a total of 57 guns . Two each Type 94 and Type 95 AA directors were added to control the additional guns . The ammunition for these new guns was stored in the magazines originally used for the 14 cm guns and for Turret No. 5 . During 1944 , the ships ' AA defences were reinforced with an additional dozen triple and eleven single 25 mm gun mounts , for a total of 104 barrels , and a pair of Type 13 early warning radars were added . In September six 30 @-@ round AA rocket launchers were added on the sides of the flight deck ."}
{"id": "wiki:231", "text": "A 70 @-@ metre @-@ long ( 229 ft 8 in ) flight deck was built above the stern and stretched forward to the rebuilt aft superstructure . The flight deck was 29 metres ( 95 ft 2 in ) wide at its forward end and 13 metres ( 42 ft 8 in ) at the stern . It overhung the stern and increased the overall length of the ships to 219 @.@ 62 metres ( 720 ft 6 in ) . A pair of rotating gunpowder @-@ propelled catapults were fitted on the sides of the hull , forward of the aft superstructure where they partially restricted the arc of fire of the two amidships turrets . They could launch aircraft up to 4 @,@ 600 kilograms ( 10 @,@ 100 lb ) in weight and required 30 seconds to launch each aircraft . The flight deck had eight permanent storage positions connected by rails to the catapults and the hydraulically operated aircraft lift that brought the aircraft up from the hangar below on the trolleys used to move the floatplanes about . Two aircraft were intended to be stowed on the catapults and three more in temporary positions on the flight deck for a total of thirteen ."}
{"id": "wiki:232", "text": "The 40 @-@ metre @-@ long ( 131 ft 3 in ) hangar was 20 metres ( 65 ft 7 in ) wide forward and 11 metres ( 36 ft 1 in ) at the rear . It was 6 metres ( 19 ft 8 in ) high and designed to stow nine aircraft . It was fitted with fire fighting foam and carbon dioxide dispensers as a result of wartime experience . The ' T ' -shaped lift was 12 @.@ 1 metres ( 39 ft 8 in ) wide at its forward end and 6 @.@ 6 metres ( 21 ft 8 in ) wide at the its aft end . It was 12 @.@ 1 metres long and had a capacity of 6 tonnes ( 5 @.@ 9 long tons ) . Petrol storage tanks with a capacity of 76 tonnes ( 75 long tons ) were installed in the former magazine of Turret No. 6 to provide each aircraft with enough fuel for three sorties . To recover the aircraft the collapsible crane formerly on the stern was moved up to the port side of the flight deck . Another crane was intended on the starboard side , but it was never fitted ."}
{"id": "wiki:233", "text": "The ships had an air group of 11 each of Yokosuka D4Y dive bombers ( Allied reporting name \" Judy \" ) and Aichi E16A reconnaissance aircraft ( Allied reporting name \" Paul \" ) Both aircraft had development problems and neither air group ever had all of its intended aircraft . Coupled with a shortage of trained pilots , neither ship ever used its aircraft during combat ."}
{"id": "wiki:237", "text": "After the loss of the fast battleship Hiei at the Naval Battle of Guadalcanal in late 1942 to rudder damage , the IJN decided to reinforce the protection of the steering compartment and to create an auxiliary steering compartment . The protection of the former was strengthened by the addition of a concrete wall at least 1 metre ( 3 ft 3 in ) in thickness and some of the armour removed from the turrets was used to protect the latter . The double bottom below the former positions of aft turrets was converted to hold fuel oil ; this increased the ships ' endurance to 9 @,@ 500 nautical miles ( 17 @,@ 600 km ; 10 @,@ 900 mi ) at a speed of 16 knots . A pair of Type 22 surface @-@ search radars were also fitted during the conversion ."}
{"id": "wiki:238", "text": "The removal of the secondary armament , the rear turrets and their supporting structures was generally compensated by the addition of the flight deck , hangar , AA guns and more fuel , and the metacentric height increased .23 metres ( 9 @.@ 1 in ) to 2 @.@ 81 metres ( 9 ft 3 in ) at full load as a result of the reduction in the displacement by over 2 @,@ 000 tonnes ( 2 @,@ 000 long tons ) to 40 @,@ 444 tonnes ( 39 @,@ 805 long tons ) . This also reduced the draught to 9 @.@ 03 metres ( 29 ft 8 in ) . The overhang of the flight deck at the stern increased the overall length to 219 @.@ 62 metres ( 720 ft 6 in ) and the beam was slightly reduced to 31 @.@ 71 metres ( 104 ft 0 in ) ."}
{"id": "wiki:245", "text": "Upon commissioning , the sister ships were assigned to the 1st Battleship Division of the 1st Fleet . Hyūga had an explosion in one of her main gun turrets that killed 11 men and injured 25 in 1919 ; the following year she accidentally collided with and sank a schooner , losing two crewmen . Before the start of the Pacific War , both ships frequently exercised off the coasts of the Soviet Union , Korea and China in addition to training in Japanese waters . Ise hosted Edward , Prince of Wales , and his aide @-@ de @-@ camp Lieutenant Louis Mountbatten in 1922 during the prince 's visit to Japan . In Korea Bay when the 1923 Great Kantō earthquake struck , they sailed to Kyushu where they loaded supplies from for the victims on 4 September . Together with two other battleships and a pair of light cruisers , Ise sank the destroyer Yayoi in 1926 during gunnery practice . Ise 's AA armament was upgraded in 1931 and Hyūga 's two years later . The latter ship was modernized in 1934 – 36 and Ise in 1935 – 37 , both at Kure Naval Arsenal . During the Second Sino @-@ Japanese War , the sisters frequently patrolled the Chinese coast in support of the blockade imposed by Japan . In August 1937 Hyūga ferried two battalions of Special Naval Landing Forces to Port Arthur . Three years later , she served as the flagship for the Emperor of the puppet state of Manchukuo , Henry Pu @-@ yi , during his state visit to Japan in June 1940 . On 15 November the ships were transferred to the 2nd Battleship Division of the 1st Fleet . The sisters were refitted in late 1940 in preparation for war , which included the fitting of external degaussing coils and additional AA directors ."}
{"id": "wiki:249", "text": "When Japan began the Pacific War on 8 December , the sisters sortied for the Bonin Islands with four other battleships and the light carrier Hōshō as distant cover for the fleet attacking Pearl Harbor , and returned six days later . On 11 March 1942 Ise and Hyūga sortied from their anchorage at Hashirajima to join the unsuccessful search for the American carrier force that had attacked Marcus Island a week earlier . Similarly they pursued but did not catch the American carriers that had launched the Doolittle Raid on 18 April ."}
{"id": "wiki:250", "text": "During gunnery training on 5 May , there was a premature detonation in the left gun of Hyūga 's Turret No. 5 that disabled both guns and killed 51 crewmen . Both aft magazines were flooded to douse the resulting fire and save the ship . She received temporary repairs during which the turret was removed and replaced by a circular armour plate on which three triple 25 mm gun mounts were positioned . On 11 May a valve in Ise 's No. 2 engine room stuck in the open position and flooded the engine room . While under repair at Kure , both ships received prototype Type 21 radars . Commanded by Vice @-@ Admiral Shirō Takasu , the 2nd Battleship Division set sail with the Aleutian Support Group on 28 May , at the same time that most of the Imperial Fleet began an attack on Midway Island ( Operation MI ) ."}
{"id": "wiki:251", "text": "They returned home on 14 June and the IJN began preliminary planning to replace the lost carriers with hybrid carriers converted from battleships . The sisters were selected for conversion and detached from the division on 14 July in preparation . They remained on \" standby alert \" until the actual conversions began . Ise was converted at Kure Naval Arsenal from 23 February to 5 September 1943 and Hyūga at Sasebo Naval Arsenal from 2 May to 30 November ."}
{"id": "wiki:252", "text": "After completing her sea trials , Ise was attached to the Imperial Japanese Naval Academy at Etajima and ferried troops and munitions to the naval base at Truk in October . In November the ship began working up , joined by the newly completed Hyūga the following month , and both rejoined the 2nd Battleship Division . On 1 May 1944 , the sisters were transferred to Rear Admiral Matsuda Chiaki 's reformed Fourth Carrier Division of the 3rd Fleet . The division 's 634th Naval Air Group was formed that same day and conducted its first catapult launches in late June ."}
{"id": "wiki:256", "text": "Shortages of aircraft and serviceability problems greatly retarded pilot training and the ships only had a total of 17 D4Ys and 18 E16As on hand on 1 October ; of these , only 6 and 16 were operational , respectively . The Japanese plan for the defence of the Philippines envisioned that the surviving carriers would be used to lure the American carrier forces away from the invasion area to a position where the carriers could be attacked by land @-@ based aircraft and the transports by the rest of the IJN . The other carrier air groups were not in much better shape and the Japanese decided to retain the aircraft ashore for use against the American carriers . The Fourth Carrier Division was assigned to the Northern Force under the command of Vice Admiral Jisaburō Ozawa and the sisters sailed from Yashima on 20 October . On the morning of 24 October , the bulk of the few aircraft aboard were launched to attack the American carriers as a distraction . They inflicted no damage and caused the Americans to search in the direction from which they had attacked . The Americans finally spotted the Japanese carriers at 16 : 40 , some 200 miles ( 320 km ) east of Cape Engaño , the northeastern tip of Luzon . The American carriers were spread out and it was very late in the day to launch an airstrike , so Admiral William Halsey , commander of the Third Fleet decided to mass his carriers in a position to attack the following morning . Ozawa reversed course during the night , correctly believing that the Americans would follow him north ."}
{"id": "wiki:257", "text": "Although they had lost contact during the night , the Americans did find the Japanese carriers at 07 : 35 . They had already launched an airstrike of 180 aircraft that was orbiting 50 miles ( 80 km ) ahead of the American carriers while waiting for the Japanese ships to be located . This was just the first of a total of five airstrikes that the Americans launched that day . The sisters were not heavily engaged by the early airstrikes which are focusing on the group 's aircraft carriers . Ise claimed to have shot down five attacking dive bombers from the second wave and one small bomb detonated on Turret No. 2 . Hyūga was lightly damaged by near misses that rupture some hull plating in her bulge and pepper her superstructure with splinters . She took on a 5 @-@ degree list that was quickly corrected before she was ordered to tow the crippled carrier Chiyoda to safety . Her attempt was unsuccessful and Chiyoda had to be abandoned to her fate ."}
{"id": "wiki:258", "text": "Ise was attacked by 80 @-@ odd aircraft from the fourth wave , but they failed to inflict any serious damage . She dodged 11 torpedoes and was only hit by a bomb once , on the bulge outboard of the port catapult . Some 34 other bombs near missed her , spraying her with splinters and ruptured some hull plates that contaminated some fuel oil and caused leaks in her port boiler rooms . While an exact total of her casualties is not available , it has been estimated that 5 men were killed and some 111 – 121 crewmen were wounded during this attack . Hyūga was unsuccessfully attacked by an American submarine at 18 : 43 . Around 19 : 00 Ozawa learned about a force of destroyers and cruisers that drove off the Japanese destroyers rescuing survivors from some of the carriers lost earlier in the day and sank Chiyoda . He ordered the Fourth Carrier Division to reverse course and engage the Americans , but the battleships were unable to find them , and Ozawa ordered them to reverse course and head for Amami Ōshima . When they arrived on 27 October , Ozawa transferred to Hyūga and hoisted his flag aboard her . While en route for Kure , the division was unsuccessfully attacked by another submarine ."}
{"id": "wiki:259", "text": "In early November the catapults were removed from both ships , and they loaded troops and munitions later that month . While en route they were diverted to the Spratly Islands upon reports of heavy air raids at Manila . After off @-@ loading their cargo , they sailed for Lingga Island , near Singapore , on 20 November . They transferred to Cam Ranh Bay , French Indochina and Hyūga became flagship of the 5th Fleet there on 14 December . The division sailed for Singapore on 30 December and Vice Admiral Kiyohide Shima transferred his flag to the light cruiser Ōyodo on arrival there the following day . The division continued onwards to Lingga . Its planned return to Japan was delayed by attacks by the American Third Fleet on targets in Indochina and southern China that sank two oil tankers that were intended to refuel the division ."}
{"id": "wiki:260", "text": "The IJN then decided to use the sisters and their escorts to bring a load of petrol , rubber , tin and other strategic minerals back to Japan after the American carriers departed the South China Sea ( Operation Kita ) . They loaded their cargoes beginning on 6 February at Singapore and departed four days later . Also carrying some 1 @,@ 150 oilfield workers , they were escorted by Ōyodo and three destroyers . Decrypted Japanese radio signals revealed the Japanese plan to the Allies , and 15 submarines were positioned along their anticipated route in an attempt to intercept and sink the ships . An additional 11 were moved into position while the group was en route , but only three were ultimately able to attack . None of them were successful before the Japanese reached Kure on 20 February . The Fourth Carrier Division was disbanded on 1 March and the sisters were reduced to 1st rank reserve ships . On 19 March Kure was attacked by aircraft from Task Force 58 and Hyūga was hit three times by bombs that killed 37 men and wounded 52 . Her gunners claimed to have shot down one American dive bomber during the attack . Ise was hit twice during the attack , but her casualties , if any , are unknown ."}
{"id": "wiki:261", "text": "The ships were turned into floating AA batteries over the next several months although it availed them little when they were attacked again by American carrier aircraft in July . On the 24th Ise was struck by five bombs and near missed multiple times ; all told she lost 50 crewmen killed and many others wounded . The bombs started numerous leaks and Ise began to settle by the bow , although she was returned to an even keel after three @-@ days pumping . Hyūga was a primary focus of the attack and she received 10 direct hits and up to 30 near misses . She was badly damaged with some 200 @-@ odd crewmen killed and 600 wounded during the attack . She slowly foundered over the next two days and was not attacked when the Americans returned four days later . This time it was Ise 's turn and she was struck 11 or more times with many near misses that put her on the bottom in shallow water with a 15 degree list . The sisters were struck off the Navy List in November and their wrecks were scrapped after the war ."}
{"id": "wiki:266", "text": "Richard Gale \" Dick \" Rifenburg ( August 21 , 1926 – December 5 , 1994 ) was an American football player and a pioneering television broadcaster for the forerunner to WIVB @-@ TV in Buffalo . He played college football for the University of Michigan Wolverines in 1944 and from 1946 to 1948 . He was a consensus selection at end on the 1948 College Football All @-@ America Team . Rifenburg played professionally in the National Football League ( NFL ) with the Detroit Lions for one season in 1950 . After retiring from football he settled in Buffalo and became a sports broadcaster . He worked as a color commentator and as a play @-@ by @-@ play announcer for the Buffalo Bulls . He hosted various television and radio sports shows and was eventually inducted into the Buffalo Broadcasters Hall of Fame ."}
{"id": "wiki:267", "text": "In college , he led the Big Ten Conference in single season receptions during his senior year and set Michigan Wolverines receptions records for both career touchdown and single @-@ season touchdowns . He had also been a Michigan High School Athletic Association ( MHSAA ) state champion in both basketball and track and field . His college career was interrupted by World War II service , and his high school career was also affected by the war due to the MHSAA 's cancellation of state championships in all sports in 1943 ."}
{"id": "wiki:271", "text": "Rifenburg was born in Petoskey , Michigan , and raised in Kalamazoo , Michigan before his family moved to Saginaw , Michigan . Rifenburg was a star athlete at Saginaw 's Arthur Hill High School in football , basketball , and track and field . In 1943 , Michigan canceled boys high school tournaments in all sports due to World War II , and they did not return until the fall of 1944 . In 1944 , he led Arthur Hill High to the MHSAA Class A high school basketball championship ( over Kalamazoo Central High School ) , scoring 24 points , including 17 in the second half , of the championship game . Rifenburg was also the state champion in 1944 in both the shot put 46 feet 11 inches ( 14 @.@ 30 m ) and high jump 5 feet 8 @.@ 5 inches ( 1 @.@ 74 m ) . He also led Arthur Hill in football , and his high school accomplishments are featured in Glory : The history of Saginaw County sports by Jack Tany ( ASIN B0006RH9Z6 ) , which is a book on high school sports in Saginaw County , Michigan . Rifenburg was named All State in football , basketball and track ."}
{"id": "wiki:272", "text": "It is ironic that Rifenburg was born in Petoskey , Michigan in 1926 for several reasons . Ted Petoskey preceded Rifenburg as an All @-@ American end on the University of Michigan football team . Petoskey had excelled as a representative of Saginaw County in MHSAA competition . Petoskey posted significant football accomplishments in 1926 making 1926 a significant year for himself as well . Achieving All @-@ American status as an end at Michigan would be Rifenburg 's next step after excelling in MHSAA competition ."}
{"id": "wiki:276", "text": "In the fall of 1944 , Rifenburg enrolled at the University of Michigan . The United Press syndicate ran a feature article about Rifenburg in September 1944 that opened as follows : \" Another great end has made his appearance on the Big Ten football horizon in the person of Dick Rifenburg , 18 @-@ year @-@ old Michigan freshman . Every so often a great offensive end comes along , a player who has to learn how to play defense , but who has the natural speed , smooth actions , height and big hands that is the mark of an outstanding pass receiver . Rifenburg has laid claim to that rating . A loose @-@ limbed 180 @-@ pound freshman from Saginaw , Mich . , Rifenberg is being boomed as the Big Ten 's next ' freshman sensation . ' \" As a freshman , he caught two touchdown passes in his first college football game against Iowa . In an article titled \" Teens and TNT , \" Time reported on Rifenburg 's performance : \" Of the few teams already in action , Michigan 's teens rang the freshman bell loudest last week by winning their opener , 12 -to @-@ 7 , against the strong Iowa Seahawks ( Naval Pre @-@ Flight ) ; 6 @-@ ft . 4 Freshman End Dick Rifenburg caught passes and ran for both Michigan touchdowns . \""}
{"id": "wiki:277", "text": "Rifenburg 's college career was interrupted by World War II service in the United States Navy , but after missing the 1945 season , he returned to play for the Wolverines from 1946 to 1948 . Rifenburg played for the Wolverines in consecutive undefeated National Championship seasons in 1947 and 1948 . He started nine games for the 1947 team . The 1947 team referred to as \" Michigan 's Mad Magicians \" is considered to be the greatest University of Michigan football team of all time . Rifenberg and teammate Len Ford had the reputation as the team practical jokers . During the 1947 game against Wisconsin , Rifenburg started calling signals for the Badgers . Wisconsin 's offense protested to officials , who \" prowled the Wolverines secondary but never caught their man . \" Rifenburg continued to scramble Badger signals , as Rifenburg 's teammates laughed at his scheme . In the January 1 , 1948 Rose Bowl that season , Michigan rolled to a 49 – 0 victory over USC , and they outgained the Trojans 491 yards to 133 . Rifenburg caught a 29 @-@ yard pass for the game 's final score ."}
{"id": "wiki:278", "text": "In the 1948 championship season , Rifenburg scored eight touchdowns , caught 22 passes , and gained 610 yards ( 508 receiving and 102 rushing ) . Rifenburg was the second highest scoring end in the nation in 1948 , and he was a consensus All @-@ American as a senior , being selected as first team on nine of the 11 All @-@ American teams . Rifenburg led the Big Ten in receptions ."}
{"id": "wiki:279", "text": "Although Rifenburg finished fourth among midwestern Heisman voters in 1948 , he did not finish among the top eight . By comparison , Notre Dame end Leon Hart won the Heisman Trophy in 1949 but made only eight of the 11 All @-@ American teams . It is not clear why Rifenburg did not finish higher . However , it is fairly clear that sportswriters of that era had a bias against Michigan . In the Associated Press poll at the end of the 1947 season , the Notre Dame Fighting Irish were ranked ahead of the University of Michigan , though both teams were undefeated . Some noted that every Southern AP voter had voted for Notre Dame , which had yet to integrate , whereas three of Michigan 's star players ( Bob Mann , Gene Derricotte , and Len Ford ) were African @-@ American . The Southern schools refused even to schedule games against schools that played African @-@ American players ."}
{"id": "wiki:280", "text": "Rifenburg was considered one of the greatest Wolverine 's of the 1940s . In four seasons with the Michigan Wolverines , Rifenburg played in 32 games and had over 1 @,@ 000 yards of total offense . Rifenburg held the University of Michigan 's single season and career record for touchdown receptions ( eight in a season ; sixteen career ) until his records were broken by Anthony Carter in 1980 ."}
{"id": "wiki:284", "text": "In 1948 , Rifenburg was drafted by the Philadelphia Eagles in the 15th round of the NFL draft , and he was also drafted by the New York Yankees of the All @-@ America Football Conference . He had intended to play in 1949 with the Yankees , but suffered a knee injury in a practice session for the August 1949 Chicago College All @-@ Star Game . Press accounts at the time noted that the injury \" will probably keep him out of pro football all season , if not forever . \" The incident led to a debate as to whether NFL owners should \" bar their men from playing with the college all @-@ stars . \""}
{"id": "wiki:285", "text": "Rifenburg landed a job at WJR radio in Detroit , but he left his sportscaster 's job to join the Detroit Lions . In the 1950 NFL season , Rifenburg came back from his injury to play for the Detroit Lions . He played in 12 games and had ten receptions for 96 yards and one touchdown for the 1950 Lions . Rifenburg recalled that his playing time with the Lions was limited because the Lions also signed 1949 Heisman Trophy winner Leon Hart , who played the same position ."}
{"id": "wiki:286", "text": "In May 1951 , he announced he was retiring from professional football to become sports director at a radio station in Buffalo . He was hired as a sportscaster by WBEN ( now known as WIVB ) , which had just started the first television station in Buffalo and the only one serving Southern Ontario . This was an early foray into television by the Buffalo Evening News . In the 1950s , Rifenburg hosted a popular panel show called \" Let 's Talk Sports \" in Buffalo and also pioneered an early morning exercise program . He also worked for WBEN ( AM ) and WBEN ( FM ) and as the sideline announcer for Buffalo Bills games along with Van Miller , the long time Bills play @-@ by @-@ play announcer . In addition , he served as the play @-@ by @-@ play announcer for the University of Buffalo Bulls football team . As a radio broadcaster , he is remembered for things ranging from ski reports , to 17 years worth of \" Breakfast At — \" programs live from various local restaurants , to 27 years as the WBEN @-@ AM All Night Show host ."}
{"id": "wiki:287", "text": "After 30 years with WBEN and a change in ownership for the station , his show was replaced with the Mutual Network 's The Larry King Show . In the 1980s , Rifenburg taught communications at Buffalo 's Medaille College and served as a disc jockey on Public Broadcasting 's radio station WEBR ( now WDCZ ) . He also sold ads for Buffalo Evening News competitor , Buffalo Courier @-@ Express . Rifenburg 's final employer was Erie County , who hired him as an inmate training supervisor at the Erie County Correctional Facility ."}
{"id": "wiki:288", "text": "Rifenburg was posthumously inducted into the Buffalo Broadcasters Hall of Fame in September 2007 . He was given the Golden Age Award which is reserved for \" those who did it first , the people who had no pattern to follow . \" The Hall of Fame award was presented to Rifenburg 's wife , Jane . In her acceptance speech , Jane Rifenburg observed that despite all of her late husband 's achievements , there was one thing he had never received : \" He had a great career , but he never had a trophy . And now he has . \""}
{"id": "wiki:292", "text": "Rifenburg lived 37 of his years in Buffalo . His wife , the former Jane Morris , was the head of the Buffalo Jills cheerleaders when they met . Rifenburg , who was survived by three sons , ( Douglas A. , Gary R. , and Bruce R. ) one daughter ( Wendy J. Colf ) and two grandchildren , died in Cheektowaga , New York in December 1994 ; he was 68 years old . Doug was a 1988 first team football All @-@ Western New York linebacker for Clarence High School ."}
{"id": "wiki:297", "text": "The 1933 Treasure Coast hurricane was the second @-@ most intense tropical cyclone to strike the United States during the active 1933 Atlantic hurricane season . The eleventh tropical storm , fifth hurricane , and the third major hurricane of the season , it formed east @-@ northeast of the Leeward Islands on August 31 . The tropical storm moved rapidly west @-@ northwestward , steadily intensifying to a hurricane . It acquired peak winds of 140 miles per hour ( 225 km / h ) and passed over portions of the Bahamas on September 3 , including Eleuthera and Harbour Island , causing severe damage to crops , buildings , and infrastructure . Winds over 100 mph ( 161 km / h ) affected many islands in its path , especially those that encountered its center , and many wharves were ruined ."}
{"id": "wiki:298", "text": "Subsequently , it weakened and made landfall at Jupiter , Florida , early on September 4 with winds of 125 mph ( 201 km / h ) . The hurricane moved across the state , passing near Tampa before moving into Georgia and dissipating . In Florida , the strong winds of the cyclone blew buildings off their foundations , and numerous trees were prostrated in citrus groves . The Treasure Coast region received the most extensive destruction , and Stuart , Jupiter , and Fort Pierce were heavily damaged . Inland , the cyclone weakened rapidly but produced prodigious amounts of rain , causing a dam to collapse near Tampa . The storm caused $ 3 million in damage ( 1933 USD ) after damaging or destroying 6 @,@ 848 homes ."}
{"id": "wiki:299", "text": "Unusually , the storm hit Florida less than 24 hours before another major hurricane bearing 125 @-@ mile @-@ per @-@ hour ( 201 km / h ) winds struck South Texas ; never have two major cyclones hit the United States in such close succession ."}
{"id": "wiki:303", "text": "The origins of the hurricane were from a tropical wave that possibly spawned a tropical depression on August 27 , although there was minimal data over the next few days as it tracked to the west @-@ northwest . On August 31 , a nearby ship reported gale force winds , which indicated that a tropical storm had developed to the east @-@ northeast of the Lesser Antilles . Based on continuity , it is estimated the storm attained hurricane status later that day . Moving quickly to the west @-@ northwest , the storm passed north of the Lesser Antilles and Puerto Rico . Early on September 2 , a ship called the Gulfwing reported a barometric pressure of 978 mbar ( 28 @.@ 88 inHg ) , which confirmed that the storm attained hurricane status . After passing north of the Turks and Caicos islands , the hurricane struck Eleuthera and Harbour Island in the Bahamas on September 3 , the latter at 1100 UTC . A station on the latter island reported a pressure of 27 @.@ 90 inHg ( 945 mb ) during the 30 minute passage of the eye . Based on the pressure and the small size of the storm , it is estimated the hurricane struck Harbour Island with peak winds of 140 mph ( 225 km / h ) , making it the equivalent of a modern Category 4 hurricane on the Saffir @-@ Simpson scale . Interpolation suggested that the storm reached major hurricane status , or Category 3 status , on September 2 ."}
{"id": "wiki:304", "text": "The hurricane initially followed the course of another hurricane that passed through the area in late August , which ultimately struck Cuba and Texas . This hurricane instead maintained a general west @-@ northwest track . After moving through the northern Bahamas , the hurricane weakened slightly before making landfall at Jupiter , Florida , at 0500 UTC on September 4 . A station there reported a pressure of 27 @.@ 98 inHg ( 948 mb ) during a 40 minute period of the eye 's passage ; this suggested a landfall strength of 125 mph ( 201 km / h ) . At the time , the radius of maximum winds was 15 mi ( 24 km ) , which was smaller than average . After landfall , the hurricane weakened rapidly while crossing the state . It briefly emerged into the Gulf of Mexico as a tropical storm early on September 5 . A few hours later while continuing to the northwest , it made another landfall near Rosewood — a ghost town in Levy County , east of Cedar Key — with winds of about 65 mph ( 105 km / h ) . Turning to the north , the storm slowly weakened as it crossed into Georgia , dissipating on September 7 near Augusta ."}
{"id": "wiki:308", "text": "On September 2 , a fleet of eight aircraft evacuated all white residents from West End , Grand Bahama , to Daytona Beach , Florida . While the storm was near peak intensity on September 3 , the Weather Bureau issued hurricane warnings from Miami to Melbourne , Florida , with storm warnings extending northward to Jacksonville . Later that day , storm warnings , were issued from Key West to Cedar Key . About 2 @,@ 500 people evacuated by train from areas around Lake Okeechobee . By evening on September 3 , high tides sent sea spray over coastal seawalls in Palm Beach County as residents boarded up buildings ; structures on Clematis Street in West Palm Beach were said to be a \" solid front \" of plywood . Along the coast , observers reported very rough seas as the eye neared land ."}
{"id": "wiki:309", "text": "The powerful hurricane moved over or near several islands in the Bahamas . Winds on Spanish Wells and Harbour Island were both estimated at around 140 mph ( 225 km / h ) . Winds reached 110 mph ( 177 km / h ) at Governor 's Harbour , 100 mph ( 161 km / h ) on Eleuthera , and 120 mph ( 193 km / h ) on the Abaco Islands . The storm was farther away from Nassau , where winds reached 61 mph ( 98 km / h ) . The hurricane damaged a lumber mill on Abaco , washing away a dock . Heavy damage occurred on Harbour Island , including to several roofs , the walls of government buildings , and the water system . The hurricane destroyed four churches and 37 houses , leaving 100 people homeless . A 1 @.@ 5 mi ( 2 @.@ 4 km ) road on Eleuthera was destroyed . Several islands sustained damage to farms , including the total loss of various fruit trees on Russell Island . Despite Category 4 winds on Spanish Wells , only five houses were destroyed , although most of the remaining dwellings lost their roofs . Collectively between North Point , James Cistern , and Gregory Town on Eleuthera , the storm destroyed 55 houses and damaged many others . On Grand Bahama , where a 9 to 12 ft ( 2 @.@ 7 to 3 @.@ 7 m ) storm surge was reported , half of the houses were destroyed , as were 13 boats and two planes , and most docks were wrecked ."}


==> anc/verify_results.py <==
#!/usr/bin/env python3
"""Verify the packaged ExactMoE result archive and paper-facing claims.

Uses only the Python standard library. It does not modify or extract the archive.
"""

from __future__ import annotations

import ast
import csv
import hashlib
import io
import json
import math
import re
import statistics
import sys
import zipfile
from pathlib import Path, PurePosixPath


HERE = Path(__file__).resolve().parent
SUBMISSION_ROOT = HERE.parent
RESULT_ARCHIVE = HERE / "OLMoE_ExactMoE_W4A16_Results.zip"
NOTEBOOK = HERE / "OLMoE_ExactMoE_W4A16_Reproducible_Experiments.ipynb"
MAIN_TEX = SUBMISSION_ROOT / "main.tex"


def sha256_bytes(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def read_json(zf: zipfile.ZipFile, name: str):
    return json.loads(zf.read(name))


def read_csv(zf: zipfile.ZipFile, name: str) -> list[dict[str, str]]:
    text = io.TextIOWrapper(io.BytesIO(zf.read(name)), encoding="utf-8", newline="")
    return list(csv.DictReader(text))


def median_metric(rows: list[dict[str, str]], field: str) -> float:
    return statistics.median(float(row[field]) for row in rows)


def find_embedded_runtime(notebook_path: Path) -> bytes | None:
    notebook = json.loads(notebook_path.read_text(encoding="utf-8"))
    for cell in notebook.get("cells", []):
        if cell.get("cell_type") != "code":
            continue
        source = "".join(cell.get("source", []))
        if "runtime=" not in source and "runtime =" not in source:
            continue
        try:
            tree = ast.parse(source)
        except SyntaxError:
            continue
        for node in tree.body:
            if not isinstance(node, ast.Assign):
                continue
            if not any(isinstance(target, ast.Name) and target.id == "runtime" for target in node.targets):
                continue
            try:
                value = ast.literal_eval(node.value)
            except (ValueError, TypeError):
                continue
            if isinstance(value, str):
                return value.encode("utf-8")
    return None


def close(actual: float, expected: float, tolerance: float = 1e-9) -> bool:
    return math.isclose(actual, expected, rel_tol=tolerance, abs_tol=tolerance)


def main() -> int:
    failures: list[str] = []
    warnings: list[str] = []

    for path in (RESULT_ARCHIVE, NOTEBOOK, MAIN_TEX):
        if not path.is_file():
            failures.append(f"missing packaged file: {path.relative_to(SUBMISSION_ROOT)}")
    if failures:
        for item in failures:
            print(f"FAIL: {item}")
        return 1

    archive_sha = hashlib.sha256(RESULT_ARCHIVE.read_bytes()).hexdigest()

    notebook_json = json.loads(NOTEBOOK.read_text(encoding="utf-8"))
    notebook_source = "\n".join(
        "".join(cell.get("source", [])) for cell in notebook_json.get("cells", [])
    )
    archive_pin = re.search(r'PAPER_ARCHIVE_SHA256="([0-9a-f]{64})"', notebook_source)
    if archive_pin is None:
        failures.append("notebook does not contain a valid result-archive SHA-256 pin")
    elif archive_pin.group(1) != archive_sha:
        failures.append("notebook result-archive SHA-256 pin does not match the packaged ZIP")

    with zipfile.ZipFile(RESULT_ARCHIVE) as zf:
        corrupt_member = zf.testzip()
        if corrupt_member is not None:
            failures.append(f"ZIP CRC failure: {corrupt_member}")

        file_names = [info.filename for info in zf.infolist() if not info.is_dir()]
        for name in file_names:
            path = PurePosixPath(name)
            if path.is_absolute() or ".." in path.parts:
                failures.append(f"unsafe ZIP member path: {name}")

        roots = {PurePosixPath(name).parts[0] for name in file_names}
        if len(roots) != 1:
            failures.append(f"expected one archive root, found {sorted(roots)}")
            root = ""
        else:
            root = next(iter(roots))

        prefix = f"{root}/" if root else ""
        manifest_name = prefix + "results/bundle_manifest.json"
        if manifest_name not in file_names:
            failures.append("missing results/bundle_manifest.json")
            manifest = []
        else:
            manifest = read_json(zf, manifest_name)

        actual_relative = {
            name[len(prefix) :] for name in file_names if prefix and name.startswith(prefix)
        }
        listed = {item["path"] for item in manifest}
        missing_listed = sorted(listed - actual_relative)
        unexpected = sorted(actual_relative - listed - {"results/bundle_manifest.json"})
        if missing_listed:
            failures.append(
                "manifest-listed files absent from ZIP: " + ", ".join(missing_listed)
            )
        if unexpected:
            failures.append("files absent from manifest: " + ", ".join(unexpected))

        verified_entries = 0
        for item in manifest:
            relative = item["path"]
            member = prefix + relative
            if member not in file_names:
                continue
            data = zf.read(member)
            if len(data) != int(item["bytes"]):
                failures.append(f"size mismatch: {relative}")
                continue
            if sha256_bytes(data) != item["sha256"]:
                failures.append(f"SHA-256 mismatch: {relative}")
                continue
            verified_entries += 1

        config = read_json(zf, prefix + "config.json")
        runtime = zf.read(prefix + "olmoe_exactmoe_runtime.py")
        runtime_sha = sha256_bytes(runtime)
        if runtime_sha != config.get("runtime_sha256"):
            failures.append("archived runtime hash does not match config.json")

        embedded_runtime = find_embedded_runtime(NOTEBOOK)
        if embedded_runtime is None:
            failures.append("could not locate the notebook's embedded runtime")
            notebook_runtime_sha = None
        else:
            notebook_runtime_sha = sha256_bytes(embedded_runtime)
            if embedded_runtime != runtime:
                failures.append("notebook and archived runtimes are not byte-identical")

        results = prefix + "results/"
        bf_mc = read_csv(zf, results + "mc_bf16.csv")
        w4_mc = read_csv(zf, results + "mc_w4a16.csv")
        if len(bf_mc) != 12450 or len(w4_mc) != 12450:
            failures.append("multiple-choice result count is not 12,450 per method")
        if [row["id"] for row in bf_mc] != [row["id"] for row in w4_mc]:
            failures.append("paired multiple-choice IDs are not aligned")

        bf_accuracy = sum(float(row["correct_norm"]) for row in bf_mc) / len(bf_mc)
        w4_accuracy = sum(float(row["correct_norm"]) for row in w4_mc) / len(w4_mc)

        bf_runtime = [
            row
            for row in read_csv(zf, results + "runtime_bf16.csv")
            if row["cache_state"] == "persistent_warm"
        ]
        w4_runtime = read_csv(zf, results + "runtime_w4a16.csv")
        cap16 = [
            row
            for row in w4_runtime
            if int(float(row["capacity"])) == 16
            and row["cache_state"] == "persistent_warm"
        ]
        cap64 = [
            row
            for row in w4_runtime
            if int(float(row["capacity"])) == 64
            and row["cache_state"] == "persistent_warm"
        ]

        bf_speed = median_metric(bf_runtime, "decode_tok_s")
        bf_memory = max(float(row["peak_reserved_GiB"]) for row in bf_runtime)
        cap16_speed = median_metric(cap16, "decode_tok_s")
        cap16_memory = max(float(row["peak_reserved_GiB"]) for row in cap16)
        cap64_speed = median_metric(cap64, "decode_tok_s")
        cap64_memory = max(float(row["peak_reserved_GiB"]) for row in cap64)

        ablation = read_json(zf, results + "speed_ablation_summary.json")
        claims = read_json(zf, results + "paper_claims.json")
        decision = read_json(zf, results + "decision.json")
        audit = read_json(zf, results + "artifact_audit.json")
        parity = read_json(zf, results + "parity_reload.json")

        derived = {
            "bf16_accuracy_pct": 100 * bf_accuracy,
            "w4a16_accuracy_pct": 100 * w4_accuracy,
            "accuracy_retention_pct": 100 * w4_accuracy / bf_accuracy,
            "accuracy_change_pp": 100 * (w4_accuracy - bf_accuracy),
            "bf16_decode_tok_s": bf_speed,
            "cap16_decode_tok_s": cap16_speed,
            "cap16_throughput_retention_pct": 100 * cap16_speed / bf_speed,
            "cap16_peak_reserved_GiB": cap16_memory,
            "cap16_memory_reduction_pct": 100 * (1 - cap16_memory / bf_memory),
            "cap64_decode_tok_s": cap64_speed,
            "cap64_speed_change_pct": 100 * (cap64_speed / bf_speed - 1),
            "cap64_peak_reserved_GiB": cap64_memory,
            "fused_speedup": float(ablation["fused_speedup"]),
        }

        expected_pairs = [
            (derived["bf16_accuracy_pct"], claims["normalized_accuracy"]["bf16_pct"], "BF16 accuracy"),
            (derived["w4a16_accuracy_pct"], claims["normalized_accuracy"]["w4a16_pct"], "W4A16 accuracy"),
            (derived["accuracy_retention_pct"], claims["normalized_accuracy"]["relative_retention_pct"], "accuracy retention"),
            (derived["cap16_decode_tok_s"], claims["capacity_16"]["decode_tok_s"], "cache-16 throughput"),
            (derived["cap16_throughput_retention_pct"], claims["capacity_16"]["decode_throughput_retention_pct"], "cache-16 throughput retention"),
            (derived["cap16_memory_reduction_pct"], claims["capacity_16"]["peak_reserved_memory_reduction_pct"], "cache-16 memory reduction"),
            (derived["cap64_speed_change_pct"], claims["capacity_64_full_resident"]["decode_speed_change_pct"], "cache-64 speed change"),
            (derived["fused_speedup"], claims["matched_16_token_ablation"]["fused_speedup"], "16-token fused speedup"),
        ]
        for actual, expected, label in expected_pairs:
            if not close(actual, expected):
                failures.append(f"raw-data/claim mismatch for {label}: {actual} vs {expected}")

        if not decision.get("publishable", False):
            failures.append("decision.json does not mark the artifact publishable")
        if not audit.get("passed", False):
            failures.append("artifact_audit.json does not pass")
        if not parity.get("passed", False):
            failures.append("fresh reload parity does not pass")
        if claims.get("scope", {}).get("continuous_serving_measured", True):
            warnings.append("archive unexpectedly claims continuous-serving measurement")

        zero_entry_failed_stages = [
            stage["stage"]
            for stage in parity.get("stages", [])
            if not stage.get("passed", False) and int(stage.get("entries", 0)) == 0
        ]
        if zero_entry_failed_stages:
            warnings.append(
                "overall parity passes, but these unobserved stages are marked false: "
                + ", ".join(zero_entry_failed_stages)
            )

    tex = MAIN_TEX.read_text(encoding="utf-8")
    stale_markers = {
        "70.4659\\%": "older W4A16 normalized accuracy",
        "99.39\\%": "older relative accuracy retention",
        "18.051": "older cache-16 decode throughput",
        "22.397": "older BF16 decode throughput",
        "80.60\\%": "older cache-16 throughput retention",
        "42.6\\%": "older full-resident speed change",
        "$2.00\\times$": "older matched-ablation speedup",
    }
    found_stale = [label for marker, label in stale_markers.items() if marker in tex]
    if found_stale:
        failures.append("main.tex contains values from an older run: " + "; ".join(found_stale))

    print("ExactMoE result verification")
    print(f"  archive SHA-256: {archive_sha}")
    print(f"  manifest entries verified: {verified_entries}/{len(manifest)}")
    print(f"  archived runtime SHA-256: {runtime_sha}")
    print(f"  notebook runtime SHA-256: {notebook_runtime_sha}")
    print(f"  release gate: {decision.get('publishable', False)}")
    print(f"  reload parity: {parity.get('passed', False)}")
    print("  latest derived claims:")
    for key, value in derived.items():
        print(f"    {key}: {value:.6f}")

    for item in warnings:
        print(f"WARN: {item}")
    for item in failures:
        print(f"FAIL: {item}")

    if failures:
        print("VERDICT: NOT READY")
        return 1
    print("VERDICT: PASS")
    return 0


if __name__ == "__main__":
    sys.exit(main())

